Accurate waveforms for generic planar-orbit binary black holes: The multipolar effective-one-body model SEOBNRv6EHM

Accurate and computationally efficient waveform models are required to infer the parameters of compact binaries from their gravitational wave (GW) emission. Among these parameters, orbital eccentricity serves as a smoking gun for dynamical formation channels and must be accounted for to avoid systematic errors in GW analyses. Here, we present SEOBNRv6EHM, a time-domain, multipolar waveform model for binaries on generic planar orbits, calibrated to quasi-circular (QC) numerical-relativity (NR) simulations from the SXS collaboration. In addition to the dominant $(2,2)$ mode, the model provides the $(2,1)$, $(3,3)$, $(3,2)$, $(4,4)$, and $(4,3)$ multipoles for the full inspiral-merger-ringdown process of coalescing binaries, as well as for dynamical captures and scattering encounters. The model is built within the effective-one-body (EOB) framework, and it employs novel resummations of the radiation-reaction force and waveform modes. We validate its accuracy through comparisons against 592 QC, 319 eccentric, one dynamical-capture, and two scattering SXS NR waveforms, and through scattering-angle comparisons against 61 SXS NR simulations. For QC and small-eccentricity binaries, its accuracy is comparable to previous-generation SEOBNRv5 models. For highly eccentric systems, however, SEOBNRv6EHM attains unprecedented accuracy, with waveform mismatches remaining below or close to $ 2\% $ across the total mass range $ 20-200\, \mathrm{M}_\odot $ for eccentricities up to $\sim 0.9$ at 14 periastron passages before merger. Additionally, SEOBNRv6EHM achieves waveform-generation walltimes that are $ 2 - 8 $ times faster than other state-of-the-art EOB eccentric models, enabling efficient and accurate applications in GW astronomy.

==> anc/PN_expressions.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to 'Accurate waveforms for generic planar-orbit binary black holes: The multipolar effective-one-body model SEOBNRv6EHM'*)


(* ::Text:: *)
(*by Aldo Gamboa, Alessandra Buonanno, Lorenzo Pompili,*)
(*Raffi Enficiaud, Michael Boyle, Lawrence E. Kidder, Oliver Long,*)
(*Peter James Nee, Harald P. Pfeiffer, Antoni Ramos-Buades, and Mark A. Scheel*)
(**)
(*This file contains*)
(*1) the 3PN transformation of EOB variables to (r, rd, prdst)*)
(*2) the 3PN RR force and Schott terms in terms of the RR gauge constants \[Alpha] and \[Beta]*)
(*3) the 1PN eccentricity corrections to the modes*)
(*4) the 5PN expressions of the frequency for circular orbits*)
(**)
(**)
(*Notation:*)
(*We use geometric units with c = G = 1*)
(*\[Nu] = m1 m2 / M^2 is the symmetric mass ratio*)
(*\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio*)
(*M = m1 + m2 is the total mass*)
(**)
(*\[Epsilon] = 1 is a PN counting parameter*)
(*SO = 1 is a spin order counting parameter, used in the RR force to separate the spin terms*)
(**)
(*r is the EOB relative separation*)
(*pr is the EOB radial momentum (not tortoise momentum)*)
(*rd is the time derivative of the EOB relative separation*)
(*prdst is the time derivative of the EOB tortoise radial momentum*)
(*prdstCons is the conservative part of prdst*)
(*L = pphi is the angular momentum*)
(*LN = Sqrt[r + prdstCons r^3] (reduces to angular momentum in the Newtonian limit)*)
(**)
(*\[Chi]1 = S1 / m1^2, and \[Chi]2 = S2 / m2^2 are the dimensionless spins*)
(*\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2)*)
(*\[Chi]A = 1/2 (\[Chi]1 - \[Chi]2)*)
(*\[Kappa]1 and \[Kappa]2 are the spin quadrupole constants, which equal 1 for black holes*)
(*\[Kappa]S = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 + (\[Kappa]2 - 1) \[Chi]2^2)*)
(*\[Kappa]A = 1/2 ((\[Kappa]1 - 1) \[Chi]1^2 - (\[Kappa]2 - 1) \[Chi]2^2)*)
(**)
(*\[Alpha] and \[Beta] are gauge constants appearing in the leading-order RR force*)
(*(\[Alpha] = -16/3, \[Beta] = -13/2 for SEOBNRv5EHM; \[Alpha] = -2, \[Beta] = -1 for SEOBNRv6EHM)*)
(**)
(*x0 = Sqrt[E]/2, where E is Euler's number*)
(*r0 = 1/x0*)
(*x0p = E^(11/18 - 2/3 EulerGamma - 4/3 Log[2] + 2/3 Log[x0])*)
(*are constants that appear in some expressions*)
(**)
(*flagRR = 1 is a flag for RR contributions*)
(*flagTail = 1 is a flag for tail contributions*)
(*flagPA = 1 is a flag for post-adiabatic contributions*)


(* ::Section:: *)
(*Transformation to (r, rd, prdst)*)


(* ::Text:: *)
(*Transformation from EOB variables (\[CapitalOmega], pr, L) to the parametrization*)
(*(r, rd, prdst), as employed in SEOBNRv6EHM.*)
(*The expressions for \[CapitalOmega] and L contain a flag (flagRR) indicating the*)
(*dissipative contributions which distinguish prdst and prdstCons at 3PN order.*)


(* ::Subsection::Closed:: *)
(*\[CapitalOmega](r, rd, LN)*)


\[CapitalOmega]TorrdLN = LN/r^2 - 
     (4*flagRR*rd*(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 
          9*\[Beta]) + LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))*\[Epsilon]^5*\[Nu])/
      (15*LN*r^4) - (\[Epsilon]^2*(LN^4*(1 + \[Nu]) + 
        r^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) + 
        LN^2*r*(-3 - \[Nu] + r*rd^2*(1 + \[Nu]))))/(4*LN*r^4) - 
     (\[Epsilon]^4*(-(LN^8*(1 - 4*\[Nu] + \[Nu]^2)) + 
        r^4*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu]))^2 + 
        LN^4*r^2*(-55 + 46*\[Nu] + 9*\[Nu]^2 - 4*r*rd^2*(-8 - 4*\[Nu] + 
            \[Nu]^2) + 3*r^2*rd^4*(1 + 4*\[Nu] + \[Nu]^2)) + 
        2*LN^6*r*(16 + 9*\[Nu] + 2*\[Nu]^2 + r*rd^2*(1 + 8*\[Nu] + 
            \[Nu]^2)) + 2*LN^2*r^3*(10 + 3*r^2*rd^4*\[Nu] - 14*\[Nu]^2 + 
          r*rd^2*(13 + 8*\[Nu] + 7*\[Nu]^2))))/(32*LN^3*r^6) + 
     (\[Epsilon]^6*(3*LN^12*(1 + \[Nu] - 3*\[Nu]^2 + \[Nu]^3) - 
        3*r^6*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu]))^3 + 
        3*LN^10*r*(25 - 115*\[Nu] + 35*\[Nu]^2 - \[Nu]^3 + 
          3*r*rd^2*(1 - 11*\[Nu] - 15*\[Nu]^2 + \[Nu]^3)) - 
        3*LN^8*r^2*(411 - 45*\[Nu] - 97*\[Nu]^2 - 13*\[Nu]^3 + 
          3*r*rd^2*(23 + 133*\[Nu] - 19*\[Nu]^2 + 3*\[Nu]^3) + 
          r^2*rd^4*(5 + 93*\[Nu] + 105*\[Nu]^2 + 5*\[Nu]^3)) - 
        3*LN^2*r^5*(r^3*rd^6*(1 + 9*\[Nu] + 9*\[Nu]^2 + \[Nu]^3) + 
          3*r^2*rd^4*(9 + 17*\[Nu] + 3*\[Nu]^2 + 3*\[Nu]^3) - 
          8*r*rd^2*(-8 + \[Nu] + 3*\[Nu]^2 + 6*\[Nu]^3) + 
          4*(7 - 5*\[Nu] - 15*\[Nu]^2 + 13*\[Nu]^3)) - 
        3*LN^6*r^3*(-575 + 2045*\[Nu] - 9*\[Nu]^2 + 107*\[Nu]^3 + 
          3*r^2*rd^4*(31 + 95*\[Nu] - 11*\[Nu]^2 - 3*\[Nu]^3) + 
          r^3*rd^6*(7 + 59*\[Nu] + 63*\[Nu]^2 + 7*\[Nu]^3) - 
          r*rd^2*(-343 + 217*\[Nu] + 269*\[Nu]^2 + 21*\[Nu]^3)) + 
        LN^4*r^4*(-462 + (-6470 + 492*Pi^2)*\[Nu] - 834*\[Nu]^2 + 
          534*\[Nu]^3 + 3*r^3*rd^6*(1 - 17*\[Nu] - 21*\[Nu]^2 + \[Nu]^3) - 
          3*r^2*rd^4*(-3 + 653*\[Nu] - 387*\[Nu]^2 + 9*\[Nu]^3) - 
          3*r*rd^2*(283 - 115*\[Nu] - 83*\[Nu]^2 + 75*\[Nu]^3))))/
      (384*LN^5*r^8) + (\[Epsilon]^3*(-2*\[Delta]*\[Chi]A + 
        (-2 + \[Nu])*\[Chi]S))/(2*r^3) + 
     (\[Epsilon]^5*((LN^2*\[Delta]*(48 + 5*\[Nu]) + 2*r*\[Delta]*
           (-24 + (-25 + 8*r*rd^2)*\[Nu]))*\[Chi]A + 
        (LN^2*(48 - 49*\[Nu] + 2*\[Nu]^2) - 2*r*(24 + (7 - 8*r*rd^2)*\[Nu] + 
            (-26 + 4*r*rd^2)*\[Nu]^2))*\[Chi]S))/(32*r^5) + 
     (\[Epsilon]^4*(3*(\[Delta]*\[Kappa]A + \[Kappa]S - 2*\[Kappa]S*\[Nu]) + 
        2*r*rd^2*(-1 + 4*\[Nu])*\[Chi]A^2 - 4*r*rd^2*\[Delta]*\[Chi]A*
         \[Chi]S - 2*r*rd^2*\[Chi]S^2))/(4*LN*r^3) + 
     (\[Epsilon]^6*(r*(-(LN^4*(7 + 11*\[Nu])*(\[Delta]*\[Kappa]A + 
             \[Kappa]S - 2*\[Kappa]S*\[Nu])) + 3*r^2*(\[Delta]*\[Kappa]A + 
            \[Kappa]S - 2*\[Kappa]S*\[Nu])*(2 - 2*\[Nu] + 
            r*rd^2*(1 + \[Nu])) + LN^2*r*(\[Delta]*\[Kappa]A*
             (33 + 3*r*rd^2*(13 - 15*\[Nu]) - 13*\[Nu]) + 
            \[Kappa]S*(33 - 79*\[Nu] - 38*\[Nu]^2 + 3*r*rd^2*(13 - 41*\[Nu] + 
                30*\[Nu]^2)))) + (4*LN^6*(1 + \[Nu])*(-1 + 4*\[Nu]) - 
          2*LN^4*r*(-2 + 3*r*rd^2)*(1 + \[Nu])*(-1 + 4*\[Nu]) + 
          2*r^4*rd^2*(-1 + 4*\[Nu])*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) + 
          2*LN^2*r^2*(12 - 56*\[Nu] + r^2*rd^4*(-1 + 3*\[Nu] + 4*\[Nu]^2) + 
            r*rd^2*(7 - 41*\[Nu] + 52*\[Nu]^2)))*\[Chi]A^2 + 
        4*\[Delta]*(-2*LN^6*(1 + \[Nu]) + LN^4*r*(-2 + 3*r*rd^2)*
           (1 + \[Nu]) - r^4*rd^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) - 
          LN^2*r^2*(r^2*rd^4*(1 + \[Nu]) + 6*(-2 + 7*\[Nu]) + 
            7*r*rd^2*(-1 + 7*\[Nu])))*\[Chi]A*\[Chi]S + 
        (-4*LN^6*(1 + \[Nu]) + 2*LN^4*r*(-2 + 3*r*rd^2)*(1 + \[Nu]) - 
          2*r^4*rd^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) - 
          2*LN^2*r^2*(-12 + 76*\[Nu] - 25*\[Nu]^2 + r^2*rd^4*(1 + \[Nu]) + 
            r*rd^2*(-7 + 85*\[Nu] - 18*\[Nu]^2)))*\[Chi]S^2))/(16*LN^3*r^6)


(* ::Subsection::Closed:: *)
(*pr(r, rd, prdst)*)


prTorrdprdst = rd + (rd*\[Epsilon]^2*(7 - \[Nu] + prdst*r^2*(1 + \[Nu]) + 
        r*rd^2*(1 + \[Nu])))/(2*r) + 
     (rd*\[Epsilon]^4*(83 - 59*\[Nu] - \[Nu]^2 - 
        2*r*rd^2*(-15 - 11*\[Nu] + \[Nu]^2) + 3*r^2*rd^4*
         (1 + 3*\[Nu] + \[Nu]^2) + prdst^2*r^4*(1 + 5*\[Nu] + \[Nu]^2) + 
        2*prdst*r^2*(14 + 11*\[Nu] + r*rd^2*(2 + 7*\[Nu] + 2*\[Nu]^2))))/
      (8*r^2) + (rd*\[Epsilon]^6*(467 - 1275*\[Nu] + 132*\[Nu]^2 - \[Nu]^3 + 
        prdst^3*r^6*\[Nu]*(5 + 6*\[Nu]) + 3*r^2*rd^4*(23 + 61*\[Nu] + 
          12*\[Nu]^2 - \[Nu]^3) - r*rd^2*(-291 + 169*\[Nu] - 74*\[Nu]^2 + 
          \[Nu]^3) + r^3*rd^6*(5 + 29*\[Nu] + 30*\[Nu]^2 + 5*\[Nu]^3) + 
        prdst^2*r^4*(21 + 97*\[Nu] + 14*\[Nu]^2 + \[Nu]^3 + 
          3*r*rd^2*(1 + 11*\[Nu] + 12*\[Nu]^2 + \[Nu]^3)) + 
        prdst*r^2*(264 + 117*\[Nu] - 72*\[Nu]^2 + 
          2*r*rd^2*(44 + 139*\[Nu] + 26*\[Nu]^2) + 
          r^2*rd^4*(8 + 57*\[Nu] + 60*\[Nu]^2 + 8*\[Nu]^3))))/(16*r^3) + 
     (Sqrt[r + prdst*r^3]*rd*\[Epsilon]^5*(3 + \[Nu])*(-2*\[Delta]*\[Chi]A + 
        (-2 + \[Nu])*\[Chi]S))/(2*r^3) + 
     (rd*\[Epsilon]^4*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
         \[Chi]S - \[Chi]S^2))/r^2 - 
     (rd*\[Epsilon]^6*((-17 + 11*\[Nu])*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) - 2*(-1 + 4*\[Nu])*(10 + 4*\[Nu] + 
          3*r*rd^2*(1 + \[Nu]))*\[Chi]A^2 + 4*\[Delta]*
         (3*r*rd^2*(1 + \[Nu]) + 2*(5 + 8*\[Nu]))*\[Chi]A*\[Chi]S + 
        (20 + 56*\[Nu] - 12*\[Nu]^2 + 6*r*rd^2*(1 + \[Nu]))*\[Chi]S^2))/
      (4*r^3)


(* ::Subsection::Closed:: *)
(*L(r, rd, LN)*)


LTorrdLN = LN - (4*flagRR*rd*(r*(17 + 9*\[Alpha] + 
          6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 9*\[Beta]) + 
        LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))*\[Epsilon]^5*\[Nu])/(15*LN*r^2) + 
     (\[Epsilon]^2*(LN^4*(1 + \[Nu]) + LN^2*r*(7 - 3*\[Nu] + 
          r*rd^2*(1 + \[Nu])) - r^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu]))))/
      (4*LN*r^2) + (\[Epsilon]^4*(LN^8*(1 + 8*\[Nu] + \[Nu]^2) - 
        r^4*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu]))^2 + 
        2*LN^6*r*(22 + 7*\[Nu] + 3*r*rd^2*(1 + 4*\[Nu] + \[Nu]^2)) - 
        2*LN^2*r^3*(r*rd^2*(21 + 8*\[Nu] - \[Nu]^2) + 
          r^2*rd^4*(2 + 7*\[Nu] + 2*\[Nu]^2) - 
          2*(-9 + 8*\[Nu] + 3*\[Nu]^2)) + LN^4*r^2*(103 - 110*\[Nu] - 
          9*\[Nu]^2 - 4*r*rd^2*(-10 + 2*\[Nu] + 3*\[Nu]^2) + 
          r^2*rd^4*(5 + 16*\[Nu] + 5*\[Nu]^2))))/(32*LN^3*r^4) - 
     (\[Epsilon]^6*(3*LN^12*(1 - 11*\[Nu] - 15*\[Nu]^2 + \[Nu]^3) + 
        3*r^6*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu]))^3 - 
        3*LN^10*r*(41 + 237*\[Nu] - 29*\[Nu]^2 + 7*\[Nu]^3 + 
          r*rd^2*(5 + 93*\[Nu] + 105*\[Nu]^2 + 5*\[Nu]^3)) - 
        3*LN^8*r^2*(691 - 273*\[Nu] - 93*\[Nu]^2 - 5*\[Nu]^3 + 
          r*rd^2*(223 + 597*\[Nu] - 147*\[Nu]^2 - 5*\[Nu]^3) + 
          3*r^2*rd^4*(7 + 59*\[Nu] + 63*\[Nu]^2 + 7*\[Nu]^3)) + 
        3*LN^2*r^5*(-3*r^2*rd^4*(-13 - 21*\[Nu] + \[Nu]^2 + \[Nu]^3) + 
          3*r^3*rd^6*(1 + 5*\[Nu] + 5*\[Nu]^2 + \[Nu]^3) - 
          8*r*rd^2*(-11 + 4*\[Nu] + 6*\[Nu]^2 + 3*\[Nu]^3) + 
          4*(11 - 17*\[Nu] - 3*\[Nu]^2 + 9*\[Nu]^3)) + 
        LN^4*r^4*(918 + (5726 - 492*Pi^2)*\[Nu] + 762*\[Nu]^2 - 174*\[Nu]^3 + 
          3*r*rd^2*(611 - 267*\[Nu] - 251*\[Nu]^2 + 3*\[Nu]^3) - 
          3*r^2*rd^4*(-147 - 887*\[Nu] + 417*\[Nu]^2 + 9*\[Nu]^3) + 
          3*r^3*rd^6*(11 + 77*\[Nu] + 81*\[Nu]^2 + 11*\[Nu]^3)) - 
        3*LN^6*r^3*(707 - 2777*\[Nu] + 373*\[Nu]^2 - 31*\[Nu]^3 - 
          r*rd^2*(-483 + 1001*\[Nu] + 269*\[Nu]^2 + 9*\[Nu]^3) - 
          3*r^2*rd^4*(-57 - 89*\[Nu] + 77*\[Nu]^2 + 13*\[Nu]^3) + 
          r^3*rd^6*(15 + 95*\[Nu] + 99*\[Nu]^2 + 15*\[Nu]^3))))/
      (384*LN^5*r^6) + (\[Epsilon]^3*(-6*\[Delta]*\[Chi]A + 
        3*(-2 + \[Nu])*\[Chi]S))/(2*r) + 
     (\[Epsilon]^5*((-4*r*\[Delta]*(36 + 12*r*rd^2 + 13*\[Nu]) + 
          LN^2*\[Delta]*(-96 + 119*\[Nu]))*\[Chi]A + 
        (LN^2*(-96 + 317*\[Nu] - 82*\[Nu]^2) + 
          4*r*(-36 + 6*r*rd^2*(-2 + \[Nu]) + 11*\[Nu] + 20*\[Nu]^2))*
         \[Chi]S))/(32*r^3) + 
     (\[Epsilon]^4*(3*r*(\[Delta]*\[Kappa]A + \[Kappa]S - 
          2*\[Kappa]S*\[Nu]) + 2*(2*LN^2 - r^2*rd^2)*(1 - 4*\[Nu])*
         \[Chi]A^2 + (8*LN^2*\[Delta] - 4*r^2*rd^2*\[Delta])*\[Chi]A*
         \[Chi]S + (4*LN^2 - 2*r^2*rd^2)*\[Chi]S^2))/(4*LN*r^2) + 
     (\[Epsilon]^6*(r*(-(LN^4*(-19 + \[Nu])*(\[Delta]*\[Kappa]A + \[Kappa]S - 
             2*\[Kappa]S*\[Nu])) + 3*r^2*(\[Delta]*\[Kappa]A + \[Kappa]S - 
            2*\[Kappa]S*\[Nu])*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) + 
          LN^2*r*(\[Delta]*\[Kappa]A*(45 + 3*r*rd^2*(15 - 13*\[Nu]) - 
              25*\[Nu]) + \[Kappa]S*(45 - 115*\[Nu] - 14*\[Nu]^2 + 
              3*r*rd^2*(15 - 43*\[Nu] + 26*\[Nu]^2)))) + 
        2*(-4*LN^6*(1 + \[Nu])*(-1 + 4*\[Nu]) + r^4*rd^2*(-1 + 4*\[Nu])*
           (2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) + LN^4*r*(-1 + 4*\[Nu])*
           (-28 + 8*\[Nu] + 5*r*rd^2*(1 + \[Nu])) + 
          LN^2*r^2*(3*r^2*rd^4*(-1 + 3*\[Nu] + 4*\[Nu]^2) - 
            4*(-2 + 9*\[Nu] + 4*\[Nu]^2) + r*rd^2*(1 - 15*\[Nu] + 
              44*\[Nu]^2)))*\[Chi]A^2 + 4*\[Delta]*(4*LN^6*(1 + \[Nu]) - 
          r^4*rd^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) - 
          LN^4*r*(-28 + 8*\[Nu] + 5*r*rd^2*(1 + \[Nu])) + 
          LN^2*r^2*(8 + r*rd^2*(1 - 47*\[Nu]) - 38*\[Nu] - 
            3*r^2*rd^4*(1 + \[Nu])))*\[Chi]A*\[Chi]S + 
        (8*LN^6*(1 + \[Nu]) - 2*r^4*rd^2*(2 - 2*\[Nu] + r*rd^2*(1 + \[Nu])) - 
          2*LN^4*r*(-28 + 8*\[Nu] + 5*r*rd^2*(1 + \[Nu])) + 
          2*LN^2*r^2*(8 - 72*\[Nu] + 25*\[Nu]^2 - 3*r^2*rd^4*(1 + \[Nu]) + 
            r*rd^2*(1 - 83*\[Nu] + 18*\[Nu]^2)))*\[Chi]S^2))/(16*LN^3*r^4)


(* ::Section:: *)
(*RR force*)


(* ::Text:: *)
(*The PN-expanded RR force and Schott terms include the full 3PN information.*)
(*The eccentric corrections to the RR force assume vanishing spin quadrupole constants.*)
(*All the results have a dependence on the leading order RR gauge constants \[Alpha] and \[Beta].*)


(* ::Subsection:: *)
(*PN-expanded RR force in terms of (r, pr, L)*)


(* ::Subsubsection::Closed:: *)
(*Fr*)


FrEOB = (8*pr*\[Nu]*((17 + 9*\[Alpha] - 9*\[Beta])/r + 
       6*pr^2*(2 + \[Alpha] - \[Beta]) + (L^2*(3 - 3*\[Alpha] + 9*\[Beta]))/
        r^2 + flagTail*((-5*L*Pi*pr^2)/(6*r^2) - (5*L*Pi*pr^4)/(48*r) + 
         (8*L*Pi*(10 + 3*\[Alpha]))/r^3)*\[Epsilon]^3 + 
       \[Epsilon]^2*((L^2*(445/168 + 9*\[Beta] + \[Alpha]*
             (71/112 - (3*\[Nu])/4) - (407*\[Nu])/7))/r^3 + 
         pr^4*((55 - 212*\[Nu])/14 - 3*\[Alpha]*(1 + \[Nu])) + 
         (L^4*(22 - 137*\[Nu] + 21*\[Alpha]*(1 + \[Nu])))/(14*r^4) + 
         (-13154 - 4032*\[Beta] + 3688*\[Nu] - 3*\[Alpha]*(911 + 420*\[Nu]))/
          (112*r^2) + pr^2*((L^2*(439 - 518*\[Nu] - 42*\[Alpha]*(1 + \[Nu])))/
            (28*r^2) + (-1057/8 - 18*\[Beta] + (25*\[Nu])/7 - 
             (3*\[Alpha]*(1863 + 700*\[Nu]))/112)/r)) + 
       \[Epsilon]^4*((L^2*(-5567738 + (6086898 - 979776*\[Beta])*\[Nu] + 
            2299752*\[Nu]^2 + \[Alpha]*(1247475 + 705969*\[Nu] - 
              88452*\[Nu]^2)))/(18144*r^4) + 
         (L^6*(-3013 + 7939*\[Nu] + 7653*\[Nu]^2 - 189*\[Alpha]*
             (1 + \[Nu] + \[Nu]^2)))/(168*r^6) + 
         (pr^6*(-50 - 1051*\[Nu] + 750*\[Nu]^2 + 189*\[Alpha]*
             (1 + \[Nu] + \[Nu]^2)))/84 + (27*\[Beta]*(-4 + 3*\[Nu]) + 
           (23000 - 2791*\[Nu] - 13342*\[Nu]^2)/84 + 
           \[Alpha]*(-16193/252 + (31*\[Nu])/2 + (9*\[Nu]^2)/2))/r^3 + 
         (L^4*(-2094 + 96898*\[Nu] - 2332*\[Nu]^2 + \[Alpha]*
             (6591 + 4323*\[Nu] + 3024*\[Nu]^2)))/(672*r^5) + 
         pr^4*((L^2*(-2223 - 7750*\[Nu] + 2893*\[Nu]^2 + 567*\[Alpha]*(1 + 
                \[Nu] + \[Nu]^2)))/(168*r^2) + (-57558 + 10462*\[Nu] + 
             50468*\[Nu]^2 + 9*\[Alpha]*(1723 + 2479*\[Nu] + 336*\[Nu]^2))/
            (672*r)) + pr^2*((9*L^4*(12 - 317*\[Nu] + 138*\[Nu]^2))/
            (56*r^4) + (L^2*(-127074 - 21584*\[Nu] + 51044*\[Nu]^2 + 
              3*\[Alpha]*(2675 + 3431*\[Nu] + 1008*\[Nu]^2)))/(336*r^3) + 
           (18*\[Beta]*(-2 + 3*\[Nu]) + (5813263 - 816561*\[Nu] - 907812*
                \[Nu]^2)/9072 + (\[Alpha]*(169325 + 903429*\[Nu] + 
                2268*\[Nu]^2))/6048)/r^2)) + \[Epsilon]^5*
        (flagPA*((-15606*pr^5*\[Nu])/(35*r) + 
           pr^3*((-3006*L^2*\[Nu])/(5*r^3) - (4*(6967 + 168*\[Alpha]^2 + 
                504*\[Beta] + 252*\[Beta]^2 - 168*\[Alpha]*(7 + 3*\[Beta]))*
               \[Nu])/(35*r^2)) + pr*((20289*L^4*\[Nu])/(35*r^5) + 
             (4*L^2*(-11155 + 84*\[Alpha]^2 - 1008*\[Beta] + 378*\[Beta]^2 - 
                84*\[Alpha]*(-5 + 6*\[Beta]))*\[Nu])/(35*r^4) - 
             (2*(-2251 + 1764*\[Alpha]^2 + 168*\[Beta] + 2268*\[Beta]^2 - 
                168*\[Alpha]*(25 + 27*\[Beta]))*\[Nu])/(105*r^3))) + 
         flagTail*((73*L*Pi*pr^6*(1 + \[Nu]))/(480*r) - 
           (6*L^3*Pi*(29 + 2*\[Alpha])*(1 + \[Nu]))/r^5 + 
           pr^4*((73*L^3*Pi*(1 + \[Nu]))/(480*r^3) + 
             (L*Pi*(-7951 + 1956*\[Nu]))/(1680*r^2)) - 
           (L*Pi*(104086 + 59976*\[Nu] + \[Alpha]*(44733 + 31500*\[Nu])))/
            (336*r^4) + pr^2*((-5*L^3*Pi*(1 + \[Nu]))/(12*r^4) + 
             (L*Pi*(213173 + 390716*\[Nu] - 8064*\[Alpha]*(1 + \[Nu])))/
              (672*r^3)))) + 
       SO*(\[Epsilon]^3*((-4*L^3*(9*\[Delta]*\[Chi]A + (9 - 4*\[Nu])*
               \[Chi]S))/r^4 + (L*pr^2*(-36*\[Delta]*\[Chi]A + 
              (-36 + 31*\[Nu])*\[Chi]S))/r^2 + 
           (L*((74 - 183*\[Alpha] + 324*\[Beta])*\[Delta]*\[Chi]A + 
              (74 - 162*\[Beta]*(-2 + \[Nu]) + 170*\[Nu] + 3*\[Alpha]*
                 (-61 + 50*\[Nu]))*\[Chi]S))/(6*r^3)) + 
         \[Epsilon]^5*((L^5*(2*\[Delta]*(549 + 1423*\[Nu])*\[Chi]A + 
              (1098 - 277*\[Nu] - 3626*\[Nu]^2)*\[Chi]S))/(28*r^6) + 
           (L*pr^4*(\[Delta]*(-144 + 2617*\[Nu])*\[Chi]A + 
              (-144 + 6211*\[Nu] + 518*\[Nu]^2)*\[Chi]S))/(56*r^2) + 
           (L*(\[Delta]*(122260 - 68585*\[Nu] + 756*\[Beta]*(72 + 17*\[Nu]) - 
                3*\[Alpha]*(-9700 + 4319*\[Nu]))*\[Chi]A + (122260 - 
                113263*\[Nu] + 1294*\[Nu]^2 - 756*\[Beta]*(-72 + 25*\[Nu] + 
                  22*\[Nu]^2) + 15*\[Alpha]*(1940 - 3203*\[Nu] + 
                  1274*\[Nu]^2))*\[Chi]S))/(336*r^4) + 
           (L^3*(\[Delta]*(-567*\[Beta]*(-16 + 45*\[Nu]) + 6*\[Alpha]*
                 (-4280 + 7469*\[Nu]) - 4*(8743 + 12365*\[Nu]))*\[Chi]A + 
              (-34972 - 78354*\[Nu] + 57400*\[Nu]^2 + 567*\[Beta]*
                 (16 - 103*\[Nu] + 30*\[Nu]^2) - 3*\[Alpha]*(8560 - 
                  24531*\[Nu] + 13496*\[Nu]^2))*\[Chi]S))/(336*r^5) + 
           pr^2*((L^3*(2*\[Delta]*(-117 + 1421*\[Nu])*\[Chi]A + 
                (-234 + 8656*\[Nu] + 1463*\[Nu]^2)*\[Chi]S))/(28*r^4) + 
             (L*(-2*\[Delta]*(33218 - 4536*\[Beta] + 20869*\[Nu] + 
                  3*\[Alpha]*(4280 + 343*\[Nu]))*\[Chi]A - 
                (66436 + 4536*\[Beta]*(-2 + \[Nu]) + 165816*\[Nu] - 
                  2464*\[Nu]^2 + 3*\[Alpha]*(8560 + 6213*\[Nu] + 
                    3416*\[Nu]^2))*\[Chi]S))/(336*r^3))) + 
         \[Epsilon]^6*((-645*L*pr^3*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S))/(4*r^3) + 
           pr*((-225*L^3*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S))/
              (4*r^5) - (2325*L*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*
                 \[Chi]S))/(14*r^4)) + flagTail*
            ((L^6*Pi*(2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S))/
              (24*r^7) - (L^4*Pi*(2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S))/
              (8*r^6) - (Pi*pr^6*(2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S))/
              (8*r) + (Pi*(6*(659 + 48*\[Alpha])*\[Delta]*\[Chi]A + 
                (3954 - 144*\[Alpha]*(-2 + \[Nu]) - 4609*\[Nu])*\[Chi]S))/
              (4*r^4) - (6*L^2*Pi*(129*\[Delta]*\[Chi]A + (129 - 121*\[Nu])*
                 \[Chi]S))/r^5 + pr^4*(-1/720*(Pi*(2*(272957 + 91980*
                      \[Alpha])*\[Delta]*\[Chi]A + (545914 - 1371663*\[Nu] - 
                     2520*\[Alpha]*(-73 + 72*\[Nu]))*\[Chi]S))/r^2 - 
               (L^2*Pi*(2*(96407 + 32850*\[Alpha])*\[Delta]*\[Chi]A + 
                  (192814 - 489657*\[Nu] - 900*\[Alpha]*(-73 + 72*\[Nu]))*
                   \[Chi]S))/(360*r^3)) + pr^2*((Pi*(7757*\[Delta]*\[Chi]A + 
                  (7757 - 10506*\[Nu])*\[Chi]S))/(6*r^3) - (L^4*Pi*
                 (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                  (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S))/
                (24*r^5) + (L^2*Pi*(-((1089 + 365*\[Alpha])*\[Delta]*
                    \[Chi]A) + (-1089 + (32767*\[Nu])/12 + 5*\[Alpha]*
                     (-73 + 72*\[Nu]))*\[Chi]S))/r^4)))) + 
       SO^2*(\[Epsilon]^4*((24*(23 + 18*\[Alpha] - 9*\[Beta])*\[Delta]*
              \[Kappa]A - 24*(23 + 18*\[Alpha] - 9*\[Beta])*\[Kappa]S*
              (-1 + 2*\[Nu]) - 514*\[Chi]A^2 - 135*\[Alpha]*\[Chi]A^2 + 
             144*\[Beta]*\[Chi]A^2 + 2272*\[Nu]*\[Chi]A^2 + 
             576*\[Alpha]*\[Nu]*\[Chi]A^2 - 576*\[Beta]*\[Nu]*\[Chi]A^2 - 
             2*(514 + 135*\[Alpha] - 144*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - 
             514*\[Chi]S^2 - 135*\[Alpha]*\[Chi]S^2 + 144*\[Beta]*\[Chi]S^2 - 
             216*\[Nu]*\[Chi]S^2 - 36*\[Alpha]*\[Nu]*\[Chi]S^2)/(16*r^3) + 
           (pr^2*(6*(1 + 3*\[Alpha])*\[Delta]*\[Kappa]A - 6*(1 + 3*\[Alpha])*
               \[Kappa]S*(-1 + 2*\[Nu]) - (79*\[Chi]A^2)/2 - (33*\[Alpha]*
                \[Chi]A^2)/4 + 9*\[Beta]*\[Chi]A^2 + 192*\[Nu]*\[Chi]A^2 + 
              36*\[Alpha]*\[Nu]*\[Chi]A^2 - 36*\[Beta]*\[Nu]*\[Chi]A^2 - 
              ((158 + 33*\[Alpha] - 36*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S)/2 - 
              (79*\[Chi]S^2)/2 - (33*\[Alpha]*\[Chi]S^2)/4 + 
              9*\[Beta]*\[Chi]S^2 - 34*\[Nu]*\[Chi]S^2 - 3*\[Alpha]*\[Nu]*
               \[Chi]S^2))/r^2 + (L^2*((336 - 72*\[Alpha])*\[Delta]*
               \[Kappa]A + 24*(-14 + 3*\[Alpha])*\[Kappa]S*(-1 + 2*\[Nu]) + 
              758*\[Chi]A^2 + 333*\[Alpha]*\[Chi]A^2 - 432*\[Beta]*\[Chi]A^
                2 - 3168*\[Nu]*\[Chi]A^2 - 1344*\[Alpha]*\[Nu]*\[Chi]A^2 + 
              1728*\[Beta]*\[Nu]*\[Chi]A^2 + 2*(758 + 333*\[Alpha] - 
                432*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S + 758*\[Chi]S^2 + 
              333*\[Alpha]*\[Chi]S^2 - 432*\[Beta]*\[Chi]S^2 + 
              136*\[Nu]*\[Chi]S^2 + 12*\[Alpha]*\[Nu]*\[Chi]S^2))/(16*r^4)) + 
         \[Epsilon]^6*((5*pr^4*(-55 + 212*\[Nu] + 42*\[Alpha]*(1 + \[Nu]))*
             ((1 - 4*\[Nu])*\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              \[Chi]S^2))/(28*r^2) + (\[Delta]*\[Kappa]A*(-78210 + \[Alpha]*
                (4017 - 40656*\[Nu]) + 14112*\[Beta]*(-2 + \[Nu]) + 14360*
                \[Nu]) - 2016*\[Beta]*\[Kappa]S*(14 - 35*\[Nu] + 6*\[Nu]^2) - 
             10*\[Kappa]S*(7821 - 17078*\[Nu] + 5184*\[Nu]^2) + 
             \[Alpha]*\[Kappa]S*(4017 - 48690*\[Nu] + 49896*\[Nu]^2) - 
             40834*\[Chi]A^2 + 9105*\[Alpha]*\[Chi]A^2 + 28224*\[Beta]*
              \[Chi]A^2 + 169722*\[Nu]*\[Chi]A^2 - 51645*\[Alpha]*\[Nu]*
              \[Chi]A^2 - 102816*\[Beta]*\[Nu]*\[Chi]A^2 - 8224*\[Nu]^2*
              \[Chi]A^2 + 44352*\[Alpha]*\[Nu]^2*\[Chi]A^2 - 
             24192*\[Beta]*\[Nu]^2*\[Chi]A^2 + 2*\[Delta]*(\[Alpha]*
                (9105 - 55251*\[Nu]) + 2016*\[Beta]*(14 + 15*\[Nu]) - 2*
                (20417 + 7965*\[Nu]))*\[Chi]A*\[Chi]S - 40834*\[Chi]S^2 + 
             9105*\[Alpha]*\[Chi]S^2 + 28224*\[Beta]*\[Chi]S^2 - 
             38246*\[Nu]*\[Chi]S^2 - 95277*\[Alpha]*\[Nu]*\[Chi]S^2 + 
             50400*\[Beta]*\[Nu]*\[Chi]S^2 + 52008*\[Nu]^2*\[Chi]S^2 + 
             28812*\[Alpha]*\[Nu]^2*\[Chi]S^2 - 14112*\[Beta]*\[Nu]^2*
              \[Chi]S^2)/(224*r^4) + (L^2*(-12*\[Alpha]*\[Kappa]S*(1564 - 
                6159*\[Nu] + 4788*\[Nu]^2) + 16*\[Kappa]S*(3560 + 
                567*\[Beta]*(1 - 2*\[Nu])^2 - 18270*\[Nu] + 11853*\[Nu]^2) + 
              4*\[Delta]*\[Kappa]A*(14240 - 44600*\[Nu] - 2268*\[Beta]*
                 (-1 + 2*\[Nu]) + \[Alpha]*(-4692 + 9093*\[Nu])) - 
              130650*\[Chi]A^2 - 51435*\[Alpha]*\[Chi]A^2 - 66528*\[Beta]*
               \[Chi]A^2 + 637478*\[Nu]*\[Chi]A^2 + 222477*\[Alpha]*\[Nu]*
               \[Chi]A^2 + 247968*\[Beta]*\[Nu]*\[Chi]A^2 - 348000*\[Nu]^
                2*\[Chi]A^2 - 68544*\[Alpha]*\[Nu]^2*\[Chi]A^2 + 
              72576*\[Beta]*\[Nu]^2*\[Chi]A^2 + 2*\[Delta]*(-130650 + 
                51458*\[Nu] - 6048*\[Beta]*(11 + 9*\[Nu]) + \[Alpha]*
                 (-51435 + 74823*\[Nu]))*\[Chi]A*\[Chi]S - 130650*\[Chi]S^2 - 
              51435*\[Alpha]*\[Chi]S^2 - 66528*\[Beta]*\[Chi]S^2 - 
              11962*\[Nu]*\[Chi]S^2 + 132909*\[Alpha]*\[Nu]*\[Chi]S^2 - 
              90720*\[Beta]*\[Nu]*\[Chi]S^2 - 82664*\[Nu]^2*\[Chi]S^2 - 
              35196*\[Alpha]*\[Nu]^2*\[Chi]S^2 + 18144*\[Beta]*\[Nu]^2*
               \[Chi]S^2))/(672*r^5) + (L^4*(45*\[Kappa]S*(-13 - 28*\[Nu] + 
                188*\[Nu]^2) + 4*(38 - 2862*\[Nu] + 6340*\[Nu]^2 + 
                273*\[Alpha]*(-1 + 3*\[Nu] + 4*\[Nu]^2))*\[Chi]A^2 + 
              4*(38 - 2080*\[Nu] + 630*\[Nu]^2 - 273*\[Alpha]*(1 + \[Nu]))*
               \[Chi]S^2 - \[Delta]*(45*\[Kappa]A*(13 + 54*\[Nu]) + 
                8*(-38 + 2395*\[Nu] + 273*\[Alpha]*(1 + \[Nu]))*\[Chi]A*
                 \[Chi]S)))/(56*r^6) + pr^2*((L^2*(-15*\[Delta]*\[Kappa]A*
                 (-131 + 137*\[Nu]) + 15*\[Kappa]S*(131 - 399*\[Nu] + 
                  114*\[Nu]^2) + 1499*\[Chi]A^2 - 84*\[Alpha]*\[Chi]A^2 - 
                3816*\[Nu]*\[Chi]A^2 + 252*\[Alpha]*\[Nu]*\[Chi]A^2 + 
                3280*\[Nu]^2*\[Chi]A^2 + 336*\[Alpha]*\[Nu]^2*\[Chi]A^2 - 
                2*\[Delta]*(-1499 + 1600*\[Nu] + 84*\[Alpha]*(1 + \[Nu]))*
                 \[Chi]A*\[Chi]S + 1499*\[Chi]S^2 - 84*\[Alpha]*\[Chi]S^2 - 
                5380*\[Nu]*\[Chi]S^2 - 84*\[Alpha]*\[Nu]*\[Chi]S^2 - 
                210*\[Nu]^2*\[Chi]S^2))/(28*r^4) + 
             (4*\[Kappa]S*(3*\[Alpha]*(-2764 - 6855*\[Nu] + 18396*\[Nu]^2) - 
                 4*(17161 - 40464*\[Nu] + 7245*\[Nu]^2 + 567*\[Beta]*
                    (4 - 11*\[Nu] + 6*\[Nu]^2))) - 346562*\[Chi]A^2 + 126237*
                \[Alpha]*\[Chi]A^2 + 18144*\[Beta]*\[Chi]A^2 + 1277938*\[Nu]*
                \[Chi]A^2 - 564945*\[Alpha]*\[Nu]*\[Chi]A^2 - 45360*\[Beta]*
                \[Nu]*\[Chi]A^2 - 266400*\[Nu]^2*\[Chi]A^2 + 209664*\[Alpha]*
                \[Nu]^2*\[Chi]A^2 - 108864*\[Beta]*\[Nu]^2*\[Chi]A^2 - 346562*
                \[Chi]S^2 + 126237*\[Alpha]*\[Chi]S^2 + 18144*\[Beta]*
                \[Chi]S^2 + 583682*\[Nu]*\[Chi]S^2 - 367689*\[Alpha]*\[Nu]*
                \[Chi]S^2 + 136080*\[Beta]*\[Nu]*\[Chi]S^2 + 78376*\[Nu]^2*
                \[Chi]S^2 + 112476*\[Alpha]*\[Nu]^2*\[Chi]S^2 - 27216*\[Beta]*
                \[Nu]^2*\[Chi]S^2 - 2*\[Delta]*(2*\[Kappa]A*(68644 - 
                   24568*\[Nu] - 2268*\[Beta]*(-4 + 3*\[Nu]) + \[Alpha]*
                    (8292 + 37149*\[Nu])) + (346562 - 237686*\[Nu] - 
                   9072*\[Beta]*(2 + 9*\[Nu]) + 3*\[Alpha]*(-42079 + 
                     71281*\[Nu]))*\[Chi]A*\[Chi]S))/(672*r^3)))) + 
       \[Epsilon]^6*((\[Beta]*(-288 + 1392*\[Nu] - (369*Pi^2*\[Nu])/16 - 
             54*\[Nu]^2) + (\[Alpha]*(-160700 + 9*(-46747 + 2583*Pi^2)*
               \[Nu] + 174636*\[Nu]^2))/1008 + (811404728 - 663734875*\[Nu] + 
             27702675*Pi^2*\[Nu] - 228986100*\[Nu]^2 - 36462900*\[Nu]^3)/
            415800)/r^4 + (pr^8*(-6926 + 59631*\[Nu] + 93141*\[Nu]^2 - 
            3252*\[Nu]^3 - 1386*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 
              5*\[Nu]^3)))/3696 + (L^8*(83428 - 160188*\[Nu] - 
            330669*\[Nu]^2 - 220869*\[Nu]^3 + 693*\[Alpha]*(5 + 5*\[Nu] + 
              6*\[Nu]^2 + 5*\[Nu]^3)))/(3696*r^8) + 
         (L^6*(8223930 - 33731454*\[Nu] - 22477078*\[Nu]^2 + 
            4491968*\[Nu]^3 - 99*\[Alpha]*(4297 + 3541*\[Nu] + 4045*\[Nu]^2 + 
              1764*\[Nu]^3)))/(29568*r^7) + 
         (L^4*(-63856242994 + 350*(-61674683 + 5918022*Pi^2)*\[Nu] + 
            11836826550*\[Nu]^2 - 12125187000*\[Nu]^3 + 825*\[Alpha]*
             (-1931225 - 3523505*\[Nu] - 893169*\[Nu]^2 + 297108*\[Nu]^3)))/
          (19958400*r^6) + (L^2*(9*\[Beta]*(-4 - 57*\[Nu] + 6*\[Nu]^2) - 
            (\[Alpha]*(-202514 - 204639*\[Nu] + 577422*\[Nu]^2 + 54432*
                \[Nu]^3))/6048 + (1718106514 + 941265225*\[Nu] - 
              46029060*Pi^2*\[Nu] - 574910100*\[Nu]^2 + 319513620*\[Nu]^3)/
             498960))/r^5 + pr^6*((L^2*(45800 + 570215*\[Nu] + 
              794543*\[Nu]^2 + 20410*\[Nu]^3 - 6930*\[Alpha]*(5 + 5*\[Nu] + 
                6*\[Nu]^2 + 5*\[Nu]^3)))/(7392*r^2) + 
           (839970 + 14338102*\[Nu] + 5926022*\[Nu]^2 - 6000928*\[Nu]^3 + 
             891*\[Alpha]*(-509 - 761*\[Nu] - 705*\[Nu]^2 + 28*\[Nu]^3))/
            (29568*r)) + pr^4*((L^4*(-71754 + 480334*\[Nu] + 758941*\[Nu]^2 - 
              20743*\[Nu]^3 - 2079*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 
                5*\[Nu]^3)))/(3696*r^4) + (L^2*(55150238 + 269776310*\[Nu] + 
              110105870*\[Nu]^2 - 80266880*\[Nu]^3 - 495*\[Alpha]*(9427 + 
                13207*\[Nu] + 12703*\[Nu]^2 + 1260*\[Nu]^3)))/(147840*r^3) + 
           (26334094103/9979200 + (142279265/57024 - (1107*Pi^2)/16 + 72*
                \[Beta])*\[Nu] + (-38054777/44352 - 54*\[Beta])*\[Nu]^2 - 
             (68395*\[Nu]^3)/11088 + (\[Alpha]*(74639 - 3374413*\[Nu] + 
                925515*\[Nu]^2 + 233604*\[Nu]^3))/24192)/r^2) + 
         pr^2*((L^6*(285941 - 190551*\[Nu] - 1007937*\[Nu]^2 - 
              1137618*\[Nu]^3 + 1386*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 
                5*\[Nu]^3)))/(7392*r^6) + (L^4*(-8300678 + 66090994*\[Nu] + 
              17871530*\[Nu]^2 - 6174528*\[Nu]^3 - 99*\[Alpha]*(9143 + 
                9899*\[Nu] + 10403*\[Nu]^2 + 3276*\[Nu]^3)))/(29568*r^5) + 
           (L^2*(12690478621/1663200 + (474973831/66528 - (10701*Pi^2)/64 - 
                144*\[Beta])*\[Nu] + (-6338779/2464 + 108*\[Beta])*\[Nu]^2 - 
              (1410383*\[Nu]^3)/5544 + (\[Alpha]*(-33095 + 215323*\[Nu] - 
                 538929*\[Nu]^2 + 88452*\[Nu]^3))/4032))/r^4 + 
           (-9*\[Beta]*(8 - 100*\[Nu] + 21*\[Nu]^2) - 
             (\[Alpha]*(54964 + 8332405*\[Nu] - 8697870*\[Nu]^2 + 
                453600*\[Nu]^3))/30240 + (32574527164 + 15176323300*\[Nu] - 
               786329775*Pi^2*\[Nu] - 13756487400*\[Nu]^2 + 5584473600*
                \[Nu]^3)/9979200)/r^3) + ((12198*L^4)/(35*r^6) - 
           (10272*pr^4)/(35*r^2) - (107*L^2*(345 + 8*\[Alpha]))/(35*r^5) + 
           (107*(1723 + 72*\[Alpha]))/(105*r^4) + 
           pr^2*((-20544*L^2)/(35*r^4) + (107*(847 + 40*\[Alpha]))/(35*r^3)))*
          Log[r] + flagTail*(pr^2*((-23686080329/2494800 + (7322613869*
                 \[Alpha])/4656960 - (214*EulerGamma*(-21 + 40*\[Alpha]))/
                35 + Pi^2*(-42 + 80*\[Alpha] - (5535*\[Nu])/64) - 
               (9534295*\[Nu])/6048 - (877505*\[Alpha]*\[Nu])/1344 + 
               (28614515*\[Nu]^2)/11088 - (2255*\[Alpha]*\[Nu]^2)/672 - 
               (736565*\[Nu]^3)/8316 + (45*\[Alpha]*\[Nu]^3)/8 + (102757022*
                 Log[2])/315 - (3424*\[Alpha]*Log[2])/7 - (5382207*Log[3])/
                28)/r^3 - (107*L^2*(-5433 + 164224*Log[2] - 98415*Log[3]))/
              (105*r^4)) + (L^2*(95254351/356400 - (7322613869*\[Alpha])/
               23284800 + (214*EulerGamma*(-63 + 8*\[Alpha]))/35 + 
              (1906859*\[Nu])/6048 + (175501*\[Alpha]*\[Nu])/1344 - 
              (5722903*\[Nu]^2)/11088 + (451*\[Alpha]*\[Nu]^2)/672 + 
              (147313*\[Nu]^3)/8316 - (9*\[Alpha]*\[Nu]^3)/8 + 
              Pi^2*(126 - 16*\[Alpha] + (1107*\[Nu])/64) + (449186*Log[2])/
               105 + (3424*\[Alpha]*Log[2])/35 - (702027*Log[3])/140))/r^5 + 
           (1687517477/5821200 + (7322613869*\[Alpha])/7761600 - 
             (214*EulerGamma*(-29 + 72*\[Alpha]))/105 + 
             Pi^2*(-58/3 + 48*\[Alpha] - (3321*\[Nu])/64) - 
             (1906859*\[Nu])/2016 - (175501*\[Alpha]*\[Nu])/448 + 
             (5722903*\[Nu]^2)/3696 - (451*\[Alpha]*\[Nu]^2)/224 - 
             (147313*\[Nu]^3)/2772 + (27*\[Alpha]*\[Nu]^3)/8 - 
             (517666*Log[2])/105 - (10272*\[Alpha]*Log[2])/35 + 
             (702027*Log[3])/140)/r^4 + 
           pr^4*((-107*(5018592 + 984016896*Log[2] - 267826581*Log[3] - 
                244140625*Log[5]))/(25200*r^2) + (107*L^2*(629388 + 
                208780288*Log[2] - 60761421*Log[3] - 48828125*Log[5]))/
              (12600*r^3)) + ((44298*L^2)/(35*r^5) - 75328/(35*r^4) - 
             (127116*pr^2)/(35*r^3))*Log[r]))))/(15*r^3)


(* ::Subsubsection::Closed:: *)
(*F\[Phi]*)


F\[Phi]EOB = (8*L*\[Nu]*((3*(-2 + \[Alpha]))/r - (3*L^2*(2 + \[Alpha]))/r^2 + 
       pr^2*(3 + 6*\[Alpha]) + flagTail*((49*Pi*pr^6*r)/(120*L) + 
         (3*Pi*pr^2*(85 + 48*\[Alpha]))/(4*L*r) + (Pi*(89 + 48*\[Alpha]))/
          (4*L*r^2) - (L*Pi*(281 + 48*\[Alpha]))/(4*r^3))*\[Epsilon]^3 + 
       \[Epsilon]^2*((L^2*(15770 + 7269*\[Alpha] + 1128*\[Nu] + 
            756*\[Alpha]*\[Nu]))/(336*r^3) + pr^4*((-137 - 59*\[Nu])/14 - 
           3*\[Alpha]*(1 + \[Nu])) + (L^4*(-55 + 212*\[Nu] + 
            42*\[Alpha]*(1 + \[Nu])))/(28*r^4) + 
         (11950 + 3384*\[Nu] - 3*\[Alpha]*(1583 + 420*\[Nu]))/(336*r^2) + 
         pr^2*((L^2*(-22 + 137*\[Nu] - 21*\[Alpha]*(1 + \[Nu])))/(14*r^2) + 
           (-7642 + 7240*\[Nu] - 3*\[Alpha]*(2423 + 588*\[Nu]))/(112*r))) + 
       \[Epsilon]^4*((L^6*(50 + 1051*\[Nu] - 750*\[Nu]^2 - 
            189*\[Alpha]*(1 + \[Nu] + \[Nu]^2)))/(168*r^6) + 
         (pr^6*(1973 + 2495*\[Nu] + 857*\[Nu]^2 + 378*\[Alpha]*
             (1 + \[Nu] + \[Nu]^2)))/168 + 
         (L^4*(20314 - 23418*\[Nu] - 25760*\[Nu]^2 + 3*\[Alpha]*
             (-2339 - 3095*\[Nu] + 504*\[Nu]^2)))/(672*r^5) + 
         (3*\[Alpha]*(-7789 + 46368*\[Nu] + 2268*\[Nu]^2) - 
           2*(37430 + 153045*\[Nu] + 94716*\[Nu]^2))/(4536*r^3) + 
         (L^2*(-3*\[Alpha]*(182549 + 244791*\[Nu] + 15876*\[Nu]^2) + 
            2*(-754819 - 1164501*\[Nu] + 712692*\[Nu]^2)))/(18144*r^4) + 
         pr^4*((L^2*((-79 + 901*\[Nu] - 246*\[Nu]^2)/28 + (27*\[Alpha]*
                (1 + \[Nu] + \[Nu]^2))/8))/r^2 + (96654 + 16078*\[Nu] - 
             34192*\[Nu]^2 + 9*\[Alpha]*(2899 + 3655*\[Nu] + 168*\[Nu]^2))/
            (672*r)) + pr^2*((L^4*(1021/56 - 41*\[Nu] - (2801*\[Nu]^2)/56))/
            r^4 + (L^2*(3*\[Alpha]*(2171 + 2927*\[Nu] + 504*\[Nu]^2) - 
              2*(12798 + 23635*\[Nu] + 12812*\[Nu]^2)))/(336*r^3) + 
           (3*\[Alpha]*(985427 + 1539171*\[Nu] + 15876*\[Nu]^2) - 
             2*(-6153625 + 5569731*\[Nu] + 1200852*\[Nu]^2))/(18144*r^2))) + 
       \[Epsilon]^5*(flagPA*((234*pr^5*\[Nu])/(35*r) + 
           pr^3*((-15087*L^2*\[Nu])/(35*r^3) - (4*(43 + 24*\[Alpha]^2 + 
                30*\[Beta] - 6*\[Alpha]*(1 + 2*\[Beta]))*\[Nu])/(5*r^2)) + 
           pr*((10404*L^4*\[Nu])/(35*r^5) + (2*L^2*(5797 + 168*\[Alpha]^2 + 
                1008*\[Beta] - 84*\[Alpha]*(17 + 3*\[Beta]))*\[Nu])/
              (35*r^4) + (2*(3475 - 336*\[Alpha]^2 + 1008*\[Beta] + 
                28*\[Alpha]*(-53 + 9*\[Beta]))*\[Nu])/(35*r^3))) + 
         flagTail*((L^3*Pi*(281 + 48*\[Alpha])*(1 + \[Nu]))/(8*r^5) - 
           (73*Pi*pr^6*(-151 + 30*\[Nu]))/(10080*L) - 
           (Pi*pr^4*(396317 - 1253276*\[Nu] + 24192*\[Alpha]*(1 + \[Nu])))/
            (1344*L*r) + (L*Pi*(366766 + 141924*\[Nu] + 3*\[Alpha]*(13567 + 
                9156*\[Nu])))/(672*r^4) - (Pi*(150454 + 23400*\[Nu] + 
              3*\[Alpha]*(6847 + 10500*\[Nu])))/(672*L*r^3) + 
           pr^2*(-1/4*(L*Pi*(281 + 48*\[Alpha])*(1 + \[Nu]))/r^3 - 
             (Pi*(241168 - 126009*\[Nu] + \[Alpha]*(43725 + 34524*\[Nu])))/
              (168*L*r^2)))) + SO*(\[Epsilon]^3*((pr^4*\[Nu]*\[Chi]S)/L + 
           (L^3*(9*\[Delta]*\[Chi]A + (9 - 8*\[Nu])*\[Chi]S))/r^4 + 
           (L*(-((578 + 249*\[Alpha])*\[Delta]*\[Chi]A) + 
              (-578 - 249*\[Alpha] - 68*\[Nu] + 66*\[Alpha]*\[Nu])*\[Chi]S))/
            (12*r^3) + ((338 + 33*\[Alpha])*\[Delta]*\[Chi]A + 
             (338 - 4*\[Nu] + \[Alpha]*(33 + 42*\[Nu]))*\[Chi]S)/(12*L*r^2) + 
           pr^2*((L*(9*\[Delta]*\[Chi]A + (9 + 8*\[Nu])*\[Chi]S))/r^2 + 
             ((470 + 33*\[Alpha])*\[Delta]*\[Chi]A + (470 - 68*\[Nu] + 
                 \[Alpha]*(33 + 42*\[Nu]))*\[Chi]S)/(4*L*r))) + 
         \[Epsilon]^5*(-1/56*(pr^6*\[Nu]*(-19*\[Delta]*\[Chi]A + 
               (191 + 118*\[Nu])*\[Chi]S))/L + 
           (L^5*(\[Delta]*(36 - 659*\[Nu])*\[Chi]A + (36 - 1505*\[Nu] - 
                100*\[Nu]^2)*\[Chi]S))/(56*r^6) + 
           (L*(\[Delta]*(-56168 + 41052*\[Alpha] - 111138*\[Nu] + 
                22113*\[Alpha]*\[Nu])*\[Chi]A + 2*(-28084 - 55804*\[Nu] + 
                27966*\[Nu]^2 + \[Alpha]*(20526 + 5046*\[Nu] - 11529*
                   \[Nu]^2))*\[Chi]S))/(672*r^4) + 
           (\[Delta]*(7766 + 2306*\[Nu] + 231*\[Alpha]*(1 + \[Nu]))*\[Chi]A + 
             (7766 - 38*\[Nu] + 404*\[Nu]^2 + 21*\[Alpha]*(11 + 25*\[Nu] + 
                 14*\[Nu]^2))*\[Chi]S)/(84*L*r^3) + 
           (L^3*(\[Delta]*(100312 + 99674*\[Nu] + \[Alpha]*(31728 + 
                  5649*\[Nu]))*\[Chi]A + 2*(50156 + 108282*\[Nu] - 
                9914*\[Nu]^2 + 3*\[Alpha]*(5288 + 1626*\[Nu] + 1645*\[Nu]^2))*
               \[Chi]S))/(672*r^5) + 
           pr^4*((-3*L*(3*\[Delta]*(-24 + 119*\[Nu])*\[Chi]A + 
                (-72 + 2259*\[Nu] + 742*\[Nu]^2)*\[Chi]S))/(56*r^2) + 
             (\[Delta]*(-155896 - 31728*\[Alpha] - 97106*\[Nu] + 
                 21441*\[Alpha]*\[Nu])*\[Chi]A - 2*(77948 + 73766*\[Nu] - 
                 33086*\[Nu]^2 + 3*\[Alpha]*(5288 - 6039*\[Nu] + 
                   4375*\[Nu]^2))*\[Chi]S)/(224*L*r)) + 
           pr^2*((-81*L^3*(\[Delta]*(14 + 27*\[Nu])*\[Chi]A - 
                2*(-7 + 11*\[Nu] + 23*\[Nu]^2)*\[Chi]S))/(28*r^4) + 
             (L*(\[Delta]*(-216268 - 93203*\[Nu] + 3*\[Alpha]*(-10576 + 
                    6811*\[Nu]))*\[Chi]A - (216268 + 141447*\[Nu] - 
                  85474*\[Nu]^2 + 6*\[Alpha]*(5288 - 5871*\[Nu] + 
                    4291*\[Nu]^2))*\[Chi]S))/(336*r^3) + 
             (\[Delta]*(-684648 - 106272*\[Alpha] - 163118*\[Nu] + 
                 71715*\[Alpha]*\[Nu])*\[Chi]A - 2*(342324 + 125710*\[Nu] - 
                 81410*\[Nu]^2 + \[Alpha]*(53136 - 50991*\[Nu] + 
                   34671*\[Nu]^2))*\[Chi]S)/(672*L*r^2))) + 
         \[Epsilon]^6*((60*pr^5*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S))/(7*L*r) + 
           pr*((855*L^3*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S))/
              (14*r^5) + (423*L*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*
                 \[Chi]S))/(7*r^4) + (9*(\[Delta]*\[Chi]A + \[Chi]S - 
                2*\[Nu]*\[Chi]S))/(2*L*r^3)) + 
           pr^3*((-495*L*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S))/
              (14*r^3) + (108*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S))/
              (7*L*r^2)) + flagTail*((L^6*Pi*(2*(1307 + 438*\[Alpha])*
                 \[Delta]*\[Chi]A + (2614 + \[Alpha]*(876 - 864*\[Nu]) - 
                  6555*\[Nu])*\[Chi]S))/(24*r^7) - 
             (Pi*(2*(263 + 144*\[Alpha])*\[Delta]*\[Chi]A + 
                (526 - 144*\[Alpha]*(-2 + \[Nu]) + 21*\[Nu])*\[Chi]S))/
              (4*r^4) - (Pi*pr^6*(2*(60433 + 19710*\[Alpha])*\[Delta]*
                 \[Chi]A + (120866 - 296943*\[Nu] - 540*\[Alpha]*(-73 + 
                    72*\[Nu]))*\[Chi]S))/(360*r) + 
             (L^4*Pi*(-2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                (-2614 + 6555*\[Nu] + 12*\[Alpha]*(-73 + 72*\[Nu]))*\[Chi]S))/
              (24*r^6) + pr^2*((6*Pi*(129*\[Delta]*\[Chi]A + 
                  (129 - 121*\[Nu])*\[Chi]S))/r^3 + (L^4*Pi*
                 (-2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
                  (-2614 + 6555*\[Nu] + 12*\[Alpha]*(-73 + 72*\[Nu]))*
                   \[Chi]S))/(24*r^5) + (L^2*Pi*(-2*(1307 + 438*\[Alpha])*
                   \[Delta]*\[Chi]A + (-2614 + 6555*\[Nu] + 12*\[Alpha]*
                     (-73 + 72*\[Nu]))*\[Chi]S))/(4*r^4)) + 
             pr^4*(-1/24*(Pi*(6*(2179 + 730*\[Alpha])*\[Delta]*\[Chi]A + 
                   (13074 - 32791*\[Nu] - 60*\[Alpha]*(-73 + 72*\[Nu]))*
                    \[Chi]S))/r^2 + (5*L^2*Pi*(-2*(1307 + 438*\[Alpha])*
                   \[Delta]*\[Chi]A + (-2614 + 6555*\[Nu] + 12*\[Alpha]*
                     (-73 + 72*\[Nu]))*\[Chi]S))/(24*r^3))))) + 
       SO^2*(\[Epsilon]^4*((24*(-17 + 6*\[Alpha])*\[Delta]*\[Kappa]A - 
             24*(-17 + 6*\[Alpha])*\[Kappa]S*(-1 + 2*\[Nu]) - 194*\[Chi]A^2 + 
             51*\[Alpha]*\[Chi]A^2 + 864*\[Nu]*\[Chi]A^2 - 192*\[Alpha]*\[Nu]*
              \[Chi]A^2 + 2*(-194 + 51*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S - 
             194*\[Chi]S^2 + 51*\[Alpha]*\[Chi]S^2 - 88*\[Nu]*\[Chi]S^2 - 
             12*\[Alpha]*\[Nu]*\[Chi]S^2)/(16*r^3) + 
           (L^2*(-24*(1 + 3*\[Alpha])*\[Delta]*\[Kappa]A + 
              24*(1 + 3*\[Alpha])*\[Kappa]S*(-1 + 2*\[Nu]) + 182*\[Chi]A^2 + 
              45*\[Alpha]*\[Chi]A^2 - 864*\[Nu]*\[Chi]A^2 - 192*\[Alpha]*
               \[Nu]*\[Chi]A^2 + 2*(182 + 45*\[Alpha])*\[Delta]*\[Chi]A*
               \[Chi]S + 182*\[Chi]S^2 + 45*\[Alpha]*\[Chi]S^2 + 
              136*\[Nu]*\[Chi]S^2 + 12*\[Alpha]*\[Nu]*\[Chi]S^2))/(16*r^4) + 
           (pr^2*(-6*(-11 + 12*\[Alpha])*\[Kappa]S*(-1 + 2*\[Nu]) - 
              38*\[Chi]A^2 + 63*\[Alpha]*\[Chi]A^2 + 288*\[Nu]*\[Chi]A^2 - 
              240*\[Alpha]*\[Nu]*\[Chi]A^2 - 38*\[Chi]S^2 + 
              63*\[Alpha]*\[Chi]S^2 - 136*\[Nu]*\[Chi]S^2 - 12*\[Alpha]*\[Nu]*
               \[Chi]S^2 + 2*\[Delta]*((-33 + 36*\[Alpha])*\[Kappa]A + 
                (-38 + 63*\[Alpha])*\[Chi]A*\[Chi]S)))/(4*r^2)) + 
         \[Epsilon]^6*((L^4*(-55 + 212*\[Nu] + 42*\[Alpha]*(1 + \[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2))/(28*r^6) + (pr^4*(-15*\[Kappa]S*(131 - 399*\[Nu] + 
                114*\[Nu]^2) + 2*(-776 + 942*\[Nu] + 2648*\[Nu]^2 + 
                231*\[Alpha]*(-1 + 3*\[Nu] + 4*\[Nu]^2))*\[Chi]A^2 + 
              2*(-776 + 1618*\[Nu] + 105*\[Nu]^2 - 231*\[Alpha]*(1 + \[Nu]))*
               \[Chi]S^2 + \[Delta]*(15*\[Kappa]A*(-131 + 137*\[Nu]) - 
                4*(231*\[Alpha]*(1 + \[Nu]) + 8*(97 + 34*\[Nu]))*\[Chi]A*
                 \[Chi]S)))/(28*r^2) + (\[Kappa]S*(44974 - 3732*\[Nu] - 80928*
                \[Nu]^2 + 3*\[Alpha]*(-4709 - 2118*\[Nu] + 12600*\[Nu]^2)) - 
             197402*\[Chi]A^2 - 12831*\[Alpha]*\[Chi]A^2 + 816450*\[Nu]*
              \[Chi]A^2 + 36099*\[Alpha]*\[Nu]*\[Chi]A^2 - 145056*\[Nu]^2*
              \[Chi]A^2 + 40320*\[Alpha]*\[Nu]^2*\[Chi]A^2 - 
             197402*\[Chi]S^2 - 12831*\[Alpha]*\[Chi]S^2 + 316642*\[Nu]*
              \[Chi]S^2 - 80493*\[Alpha]*\[Nu]*\[Chi]S^2 - 13720*\[Nu]^2*
              \[Chi]S^2 + 32172*\[Alpha]*\[Nu]^2*\[Chi]S^2 - 
             \[Delta]*(\[Kappa]A*(-44974 - 86216*\[Nu] + 3*\[Alpha]*
                  (4709 + 11536*\[Nu])) + 2*(197402 - 171742*\[Nu] + 
                 21*\[Alpha]*(611 + 2279*\[Nu]))*\[Chi]A*\[Chi]S))/
            (672*r^4) + (L^2*(-4*\[Kappa]S*(-6914 + 6444*\[Nu] + 
                14292*\[Nu]^2 + \[Alpha]*(-5136 + 4959*\[Nu] + 
                  6804*\[Nu]^2)) + 51090*\[Chi]A^2 - 27963*\[Alpha]*\[Chi]A^
                2 - 168910*\[Nu]*\[Chi]A^2 + 118509*\[Alpha]*\[Nu]*\[Chi]A^
                2 + 14496*\[Nu]^2*\[Chi]A^2 - 16128*\[Alpha]*\[Nu]^2*\[Chi]A^
                2 + 51090*\[Chi]S^2 - 27963*\[Alpha]*\[Chi]S^2 - 
              103486*\[Nu]*\[Chi]S^2 + 44205*\[Alpha]*\[Nu]*\[Chi]S^2 - 
              41048*\[Nu]^2*\[Chi]S^2 - 17052*\[Alpha]*\[Nu]^2*\[Chi]S^2 + 
              2*\[Delta]*(2*\[Kappa]A*(6914 + 7384*\[Nu] + \[Alpha]*
                   (5136 + 5313*\[Nu])) + (51090 - 34018*\[Nu] + 3*\[Alpha]*
                   (-9321 + 8477*\[Nu]))*\[Chi]A*\[Chi]S)))/(672*r^5) + 
           pr^2*((-3*L^2*(-15*\[Delta]*\[Kappa]A*(13 + 54*\[Nu]) + 
                15*\[Kappa]S*(-13 - 28*\[Nu] + 188*\[Nu]^2) + 
                2*(-257 + 240*\[Nu] + 152*\[Nu]^2 - 84*\[Alpha]*(-1 + 
                    3*\[Nu] + 4*\[Nu]^2))*\[Chi]A^2 + 4*\[Delta]*
                 (-257 - 578*\[Nu] + 84*\[Alpha]*(1 + \[Nu]))*\[Chi]A*
                 \[Chi]S + 2*(-257 - 368*\[Nu] + 420*\[Nu]^2 + 84*\[Alpha]*
                   (1 + \[Nu]))*\[Chi]S^2))/(56*r^4) + 
             (12*\[Alpha]*\[Kappa]S*(-7552 + 5493*\[Nu] + 12852*\[Nu]^2) - 8*
                \[Kappa]S*(23261 - 92844*\[Nu] + 75078*\[Nu]^2) - 432534*
                \[Chi]A^2 + 11853*\[Alpha]*\[Chi]A^2 + 1744094*\[Nu]*
                \[Chi]A^2 - 121521*\[Alpha]*\[Nu]*\[Chi]A^2 - 1129248*\[Nu]^2*
                \[Chi]A^2 + 245952*\[Alpha]*\[Nu]^2*\[Chi]A^2 - 432534*
                \[Chi]S^2 + 11853*\[Alpha]*\[Chi]S^2 + 1209278*\[Nu]*
                \[Chi]S^2 - 250761*\[Alpha]*\[Nu]*\[Chi]S^2 - 392*\[Nu]^2*
                \[Chi]S^2 + 82236*\[Alpha]*\[Nu]^2*\[Chi]S^2 - 2*\[Delta]*
                (2*\[Kappa]A*(46522 - 92644*\[Nu] + 3*\[Alpha]*(7552 + 
                     9611*\[Nu])) + (432534 - 611618*\[Nu] + 3*\[Alpha]*
                    (-3951 + 54145*\[Nu]))*\[Chi]A*\[Chi]S))/(672*r^3)))) + 
       \[Epsilon]^6*((3327026764 - 225*(-18745010 + 937629*Pi^2)*\[Nu] - 
           790875000*\[Nu]^2 + 21435600*\[Nu]^3 + 825*\[Alpha]*
            (-31156 + 9*(-24281 + 2583*Pi^2)*\[Nu] + 43092*\[Nu]^2))/
          (2494800*r^4) + (pr^8*(-47141 - 76399*\[Nu] - 71278*\[Nu]^2 - 
            21587*\[Nu]^3 - 1386*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 
              5*\[Nu]^3)))/3696 + (L^8*(6926 - 59631*\[Nu] - 93141*\[Nu]^2 + 
            3252*\[Nu]^3 + 1386*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 
              5*\[Nu]^3)))/(7392*r^8) + (L^6*(-740626 - 2934254*\[Nu] - 
            157070*\[Nu]^2 + 2630632*\[Nu]^3 - 99*\[Alpha]*
             (-2311 - 3067*\[Nu] - 2675*\[Nu]^2 + 1204*\[Nu]^3)))/
          (29568*r^7) + (L^2*(-6134361659/2494800 + 
            (-7752937/99792 + (3321*Pi^2)/64)*\[Nu] - (1017*\[Nu]^2)/4 + 
            (764585*\[Nu]^3)/8316 - (\[Alpha]*(15578 - 70109*\[Nu] + 4986*
                \[Nu]^2 + 18144*\[Nu]^3))/6048))/r^5 + 
         (L^4*(-12644831614 + 50*(-290143367 + 6904359*Pi^2)*\[Nu] + 
            12653222850*\[Nu]^2 - 3813399000*\[Nu]^3 + 825*\[Alpha]*
             (322357 + 1138693*\[Nu] - 78795*\[Nu]^2 + 147420*\[Nu]^3)))/
          (19958400*r^6) + pr^6*((L^2*(44050 - 241810*\[Nu] - 
              386377*\[Nu]^2 + 7735*\[Nu]^3 - 3465*\[Alpha]*(5 + 5*\[Nu] + 
                6*\[Nu]^2 + 5*\[Nu]^3)))/(3696*r^2) + 
           (-31530998 - 24201790*\[Nu] - 1485390*\[Nu]^2 + 8146520*\[Nu]^3 + 
             495*\[Alpha]*(-10069 - 12337*\[Nu] - 11721*\[Nu]^2 + 812*
                \[Nu]^3))/(147840*r)) + 
         pr^2*((1312356809/311850 + (67710149/11088 - (6273*Pi^2)/32)*\[Nu] - 
             (292612*\[Nu]^2)/693 + (337067*\[Nu]^3)/2079 + 
             \[Alpha]*(-286519/1890 - (140299*\[Nu])/288 - (9769*\[Nu]^2)/
                112 - 9*\[Nu]^3))/r^3 + (L^6*(-76502 + 100557*\[Nu] + 
              237528*\[Nu]^2 + 224121*\[Nu]^3 + 693*\[Alpha]*(5 + 5*\[Nu] + 
                6*\[Nu]^2 + 5*\[Nu]^3)))/(3696*r^6) + 
           (L^4*(-3346986 + 19464334*\[Nu] + 22478702*\[Nu]^2 + 
              3752648*\[Nu]^3 - 99*\[Alpha]*(1415 + 2171*\[Nu] + 
                2339*\[Nu]^2 + 1596*\[Nu]^3)))/(29568*r^5) + 
           (L^2*(688457381/151200 + (21322631/6048 - (1107*Pi^2)/8)*\[Nu] + 
              (565027*\[Nu]^2)/672 - (14671*\[Nu]^3)/88 + (\[Alpha]*
                (-200693 - 619067*\[Nu] - 285615*\[Nu]^2 + 38556*\[Nu]^3))/
               4032))/r^4) + pr^4*((L^4*(-99931 + 103271*\[Nu] + 
              398073*\[Nu]^2 + 377038*\[Nu]^3 - 1386*\[Alpha]*(5 + 5*\[Nu] + 
                6*\[Nu]^2 + 5*\[Nu]^3)))/(2464*r^4) + 
           (L^2*(7660646 - 6725458*\[Nu] + 7615798*\[Nu]^2 + 5133048*\[Nu]^
                3 + 495*\[Alpha]*(-2759 - 3515*\[Nu] - 3347*\[Nu]^2 + 
                84*\[Nu]^3)))/(29568*r^3) + (-33741528014 + 
             50*(-309231067 + 18411624*Pi^2)*\[Nu] + 11696621850*\[Nu]^2 - 
             566746200*\[Nu]^3 + 825*\[Alpha]*(-3619987 - 6511111*\[Nu] - 
               3594447*\[Nu]^2 + 83916*\[Nu]^3))/(19958400*r^2)) + 
         ((2568*L^4)/(35*r^6) + (2568*pr^4)/(35*r^2) - 
           (107*L^2*(123 + 8*\[Alpha]))/(35*r^5) + (107*(163 + 8*\[Alpha]))/
            (35*r^4) + pr^2*((-17334*L^2)/(35*r^4) + 
             (107*(789 + 40*\[Alpha]))/(35*r^3)))*Log[r] + 
         flagTail*((107*pr^4*(-5433 + 164224*Log[2] - 98415*Log[3]))/
            (105*r^2) + (pr^2*(-4932663179/17463600 + (7322613869*\[Alpha])/
               4656960 - (214*EulerGamma*(237 + 40*\[Alpha]))/35 + 
              Pi^2*(474 + 80*\[Alpha] - (5535*\[Nu])/64) - (9534295*\[Nu])/
               6048 - (877505*\[Alpha]*\[Nu])/1344 + (28614515*\[Nu]^2)/
               11088 - (2255*\[Alpha]*\[Nu]^2)/672 - (736565*\[Nu]^3)/8316 + 
              (45*\[Alpha]*\[Nu]^3)/8 - (135034*Log[2])/105 - 
              (3424*\[Alpha]*Log[2])/7 - (234009*Log[3])/140))/r^3 + 
           (6591879269/17463600 + (7322613869*\[Alpha])/23284800 - 
             (214*EulerGamma*(43 + 8*\[Alpha]))/35 + Pi^2*(86 + 16*\[Alpha] - 
               (1107*\[Nu])/64) - (1906859*\[Nu])/6048 - 
             (175501*\[Alpha]*\[Nu])/1344 + (5722903*\[Nu]^2)/11088 - 
             (451*\[Alpha]*\[Nu]^2)/672 - (147313*\[Nu]^3)/8316 + 
             (9*\[Alpha]*\[Nu]^3)/8 + (119626*Log[2])/105 - 
             (3424*\[Alpha]*Log[2])/35 - (234009*Log[3])/140)/r^4 + 
           (L^2*(13259999/3492720 - (7322613869*\[Alpha])/23284800 + 
              (214*EulerGamma*(75 + 8*\[Alpha]))/35 + (1906859*\[Nu])/6048 + 
              (175501*\[Alpha]*\[Nu])/1344 - (5722903*\[Nu]^2)/11088 + 
              (451*\[Alpha]*\[Nu]^2)/672 + (147313*\[Nu]^3)/8316 - 
              (9*\[Alpha]*\[Nu]^3)/8 + Pi^2*(-150 - 16*\[Alpha] + 
                (1107*\[Nu])/64) - (78538*Log[2])/105 + (3424*\[Alpha]*
                Log[2])/35 + (234009*Log[3])/140))/r^5 - 
           (107*pr^6*(629388 + 208780288*Log[2] - 60761421*Log[3] - 
              48828125*Log[5]))/(12600*r) + (-10272/(35*r^4) - 
             (44298*pr^2)/(35*r^3))*Log[r]))))/(15*r^3)


(* ::Subsection:: *)
(*Schott terms in terms of (r, pr, L)*)


(* ::Subsubsection::Closed:: *)
(*Energy*)


ESchott = (pr*((8*L^2*(2 + \[Alpha]))/5 + pr^2*r^2*((8*(2 + \[Alpha]))/5 - 
          (8*\[Beta])/5))*\[Nu])/r^4 + 
     (2*flagTail*L*Pi*pr*(281 + 48*\[Alpha])*\[Epsilon]^3*\[Nu])/(15*r^5) + 
     (pr*\[Epsilon]^4*\[Nu]*((-16*(163 - 702*\[Nu] + 200*\[Nu]^2))/945 + 
        ((L^2 + pr^2*r^2)^2*(-7010 + 10454*\[Nu] + 3336*\[Nu]^2 + 
           \[Alpha]*(2255 + 3011*\[Nu] - 252*\[Nu]^2)))/(420*r^2) + 
        ((L^2 + pr^2*r^2)^3*(-50 - 1051*\[Nu] + 750*\[Nu]^2 + 
           189*\[Alpha]*(1 + \[Nu] + \[Nu]^2)))/(315*r^3) + 
        (2*(pr^2 + L^2/r^2)*r*(589864 - 84789*\[Nu] - 96984*\[Nu]^2 + 
           6*\[Alpha]*(8738 + 17829*\[Nu] + 567*\[Nu]^2)))/8505))/r^5 + 
     (pr*\[Epsilon]^2*\[Nu]*((-2*L^4*(-55 + 212*\[Nu] + 
           42*\[Alpha]*(1 + \[Nu])))/105 + L^2*r*(-10249/315 + 
          \[Alpha]*(-451/42 - 2*\[Nu]) + (36*\[Nu])/5 - 
          (4*pr^2*r*(-55 + 212*\[Nu] + 42*\[Alpha]*(1 + \[Nu])))/105) + 
        r^2*((-32*(-1 + 4*\[Nu]))/105 + pr^2*r*(-10249/315 + 
            \[Alpha]*(-451/42 - 2*\[Nu]) + (36*\[Nu])/5) - 
          (2*pr^4*r^2*(-55 + 212*\[Nu] + 42*\[Alpha]*(1 + \[Nu])))/105)))/
      r^6 + \[Epsilon]^5*((flagPA*pr^2*\[Nu]*((-13872*L^4*\[Nu])/175 + 
          L^2*r*((-27744*pr^2*r*\[Nu])/175 + (16*(309 + 364*\[Alpha] + 14*
                \[Alpha]^2 - 252*\[Beta])*\[Nu])/175) + 
          r^2*((-13872*pr^4*r^2*\[Nu])/175 + (16*pr^2*r*(309 + 364*\[Alpha] + 
               14*\[Alpha]^2 - 252*\[Beta])*\[Nu])/175 + 
            (16*(83 + 84*\[Alpha] - 84*\[Beta])*\[Nu])/1575)))/r^7 + 
       (flagTail*L*Pi*pr*\[Nu]*(-1/15*(L^2*(281 + 48*\[Alpha])*(1 + \[Nu])) + 
          r*(-35929/126 + \[Alpha]*(-12223/420 - 25*\[Nu]) - 
            (5046*\[Nu])/35 - (pr^2*r*(281 + 48*\[Alpha])*(1 + \[Nu]))/15)))/
        r^7) + SO^2*(\[Epsilon]^4*((4*pr*(L^2 + pr^2*r^2)*(1 + 3*\[Alpha])*
           \[Delta]*\[Kappa]A*\[Nu])/(5*r^6) - (4*pr*(L^2 + pr^2*r^2)*
           (1 + 3*\[Alpha])*\[Kappa]S*\[Nu]*(-1 + 2*\[Nu]))/(5*r^6) + 
         (pr*(L^2 + pr^2*r^2)*\[Nu]*(-86 + 3*\[Alpha] + 480*\[Nu])*\[Chi]A^2)/
          (30*r^6) + (pr*(L^2 + pr^2*r^2)*(-86 + 3*\[Alpha])*\[Delta]*\[Nu]*
           \[Chi]A*\[Chi]S)/(15*r^6) + (pr*(L^2 + pr^2*r^2)*\[Nu]*
           (-86 + 3*\[Alpha] - 136*\[Nu] - 12*\[Alpha]*\[Nu])*\[Chi]S^2)/
          (30*r^6)) + \[Epsilon]^6*((pr*\[Delta]*\[Kappa]A*\[Nu]*
           ((-16*r*(-7 + 26*\[Nu]))/105 + (L^2*(-17831 + 9680*\[Nu] - 3*
                \[Alpha]*(1334 + 1897*\[Nu])))/315 + 
            (pr^2*r^2*(-17831 + 9680*\[Nu] - 3*\[Alpha]*(1334 + 1897*\[Nu])))/
             315))/r^7 + (pr*\[Kappa]S*\[Nu]*
           ((16*r*(7 - 40*\[Nu] + 48*\[Nu]^2))/105 + 
            (L^2*(-11*(1621 - 4122*\[Nu] + 1404*\[Nu]^2) + 3*\[Alpha]*
                (-1334 + 771*\[Nu] + 2520*\[Nu]^2)))/315 + 
            (pr^2*r^2*(-11*(1621 - 4122*\[Nu] + 1404*\[Nu]^2) + 3*\[Alpha]*
                (-1334 + 771*\[Nu] + 2520*\[Nu]^2)))/315))/r^7 + 
         (pr*\[Nu]*((-4*r*(3548 + 231*\[Alpha] - 144*\[Nu])*(-1 + 4*\[Nu]))/
             315 + (L^2*(-81238 + 295322*\[Nu] - 101856*\[Nu]^2 + 3*\[Alpha]*
                (6533 - 29359*\[Nu] + 10080*\[Nu]^2)))/1260 + 
            (pr^2*r^2*(-81238 + 295322*\[Nu] - 101856*\[Nu]^2 + 3*\[Alpha]*
                (6533 - 29359*\[Nu] + 10080*\[Nu]^2)))/1260)*\[Chi]A^2)/r^7 + 
         (pr*\[Delta]*\[Nu]*((2*r*(14192 - 5110*\[Nu] + 21*\[Alpha]*
                (44 + 17*\[Nu])))/315 + (L^2*(-81238 + 79678*\[Nu] - 3*
                \[Alpha]*(-6533 + 9653*\[Nu])))/630 + 
            (pr^2*r^2*(-81238 + 79678*\[Nu] - 3*\[Alpha]*(-6533 + 
                 9653*\[Nu])))/630)*\[Chi]A*\[Chi]S)/r^7 + 
         (pr*\[Nu]*((r*(\[Alpha]*(924 + 714*\[Nu] - 588*\[Nu]^2) + 4*
                (3548 - 2411*\[Nu] + 254*\[Nu]^2)))/315 + 
            (L^2*(2*(-40619 + 94493*\[Nu] + 5524*\[Nu]^2) + 3*\[Alpha]*
                (6533 - 16079*\[Nu] + 5684*\[Nu]^2)))/1260 + 
            (pr^2*r^2*(2*(-40619 + 94493*\[Nu] + 5524*\[Nu]^2) + 3*\[Alpha]*
                (6533 - 16079*\[Nu] + 5684*\[Nu]^2)))/1260)*\[Chi]S^2)/
          r^7)) + 
     SO*(\[Epsilon]^3*((L*pr*((-24*L^2)/5 + r*((-24*pr^2*r)/5 + 
              (2*(626 + 105*\[Alpha]))/45))*\[Delta]*\[Nu]*\[Chi]A)/r^6 + 
         (L*pr*\[Nu]*((8*L^2*(-9 + 8*\[Nu]))/15 + 
            r*((8*pr^2*r*(-9 + 8*\[Nu]))/15 + (2*(626 - 124*\[Nu] + 
                 3*\[Alpha]*(35 + 2*\[Nu])))/45))*\[Chi]S)/r^6) + 
       \[Epsilon]^5*((L*pr*\[Delta]*\[Nu]*((L^4*(-36 + 659*\[Nu]))/105 + 
            L^2*r*((2*pr^2*r*(-36 + 659*\[Nu]))/105 + (-91600 - 
                31728*\[Alpha] - 110894*\[Nu] + 5187*\[Alpha]*\[Nu])/1260) + 
            r^2*((pr^4*r^2*(-36 + 659*\[Nu]))/105 + (pr^2*r*(-91600 - 
                 31728*\[Alpha] - 110894*\[Nu] + 5187*\[Alpha]*\[Nu]))/1260 + 
              (-49548 + 22202*\[Nu] - 3*\[Alpha]*(4146 + 175*\[Nu]))/630))*
           \[Chi]A)/r^8 + (L*pr*\[Nu]*(L^4*(-12/35 + (43*\[Nu])/3 + 
              (20*\[Nu]^2)/21) + L^2*r*(2*pr^2*r*(-12/35 + (43*\[Nu])/3 + 
                (20*\[Nu]^2)/21) + (-45800 - 115776*\[Nu] + 23930*\[Nu]^2 - 
                3*\[Alpha]*(5288 - 1440*\[Nu] + 2737*\[Nu]^2))/630) + 
            r^2*(pr^4*r^2*(-12/35 + (43*\[Nu])/3 + (20*\[Nu]^2)/21) + 
              (-24774 + 19120*\[Nu] - 4394*\[Nu]^2 + 3*\[Alpha]*(-2073 + 
                  613*\[Nu] + 175*\[Nu]^2))/315 + (pr^2*r*(-45800 - 
                 115776*\[Nu] + 23930*\[Nu]^2 - 3*\[Alpha]*(5288 - 
                   1440*\[Nu] + 2737*\[Nu]^2)))/630))*\[Chi]S)/r^8) + 
       \[Epsilon]^6*((L*pr^2*((-114*L^2*r)/7 + r^2*(-2 - (114*pr^2*r)/7))*
           \[Delta]*\[Nu]*\[Chi]A)/r^8 + 
         (L*pr^2*\[Nu]*((114*L^2*r*(-1 + 2*\[Nu]))/7 + 
            r^2*(-2 + 4*\[Nu] + (114*pr^2*r*(-1 + 2*\[Nu]))/7))*\[Chi]S)/
          r^8 + flagTail*((Pi*pr*((4*(-299 + 48*\[Alpha]))/15 - 
              (2*(L^2 + pr^2*r^2)^3*(1307 + 438*\[Alpha]))/(45*r^3))*\[Delta]*
             \[Nu]*\[Chi]A)/r^6 + (Pi*pr*\[Nu]*
             ((-2*(598 + 48*\[Alpha]*(-2 + \[Nu]) - 583*\[Nu]))/15 + 
              ((L^2 + pr^2*r^2)^3*(-2614 + 6555*\[Nu] + 12*\[Alpha]*
                  (-73 + 72*\[Nu])))/(45*r^3))*\[Chi]S)/r^6))) + 
     \[Epsilon]^6*((flagTail*pr*\[Nu]*
         (L^2*((-1712*EulerGamma*(75 + 8*\[Alpha]))/525 + 
            Pi^2*(80 + (128*\[Alpha])/15 - (369*\[Nu])/40) + 
            (3*\[Alpha]*(7322613869 - 3040554825*\[Nu] - 15627150*\[Nu]^2 + 
                26195400*\[Nu]^3 - 2277918720*Log[2]) - 10*(26519998 + 
                2202422145*\[Nu] - 3605428890*\[Nu]^2 + 123742920*\[Nu]^3 - 
                5224976064*Log[2] + 11676113064*Log[3]))/130977000) + 
          r*((-32*(116761 + 59920*EulerGamma - 19600*Pi^2 + 119840*Log[2]))/
             18375 + pr^2*r*((-1712*EulerGamma*(75 + 8*\[Alpha]))/525 + 
              Pi^2*(80 + (128*\[Alpha])/15 - (369*\[Nu])/40) + 
              (3*\[Alpha]*(7322613869 - 3040554825*\[Nu] - 15627150*\[Nu]^2 + 
                  26195400*\[Nu]^3 - 2277918720*Log[2]) - 10*(26519998 + 
                  2202422145*\[Nu] - 3605428890*\[Nu]^2 + 123742920*\[Nu]^3 - 
                  5224976064*Log[2] + 11676113064*Log[3]))/130977000)) + 
          (27392*r*Log[r])/175))/r^7 + 
       (pr*\[Nu]*((-8*(-29751 + 138733*\[Nu] - 85953*\[Nu]^2 + 
             28148*\[Nu]^3))/31185 + ((L^2 + pr^2*r^2)^4*
            (-6926 + 59631*\[Nu] + 93141*\[Nu]^2 - 3252*\[Nu]^3 - 
             1386*\[Alpha]*(5 + 5*\[Nu] + 6*\[Nu]^2 + 5*\[Nu]^3)))/
           (13860*r^4) + ((L^2 + pr^2*r^2)^3*(311062 + 4829286*\[Nu] + 
             196310*\[Nu]^2 - 1968616*\[Nu]^3 + 99*\[Alpha]*(-2255 - 3011*
                \[Nu] - 2675*\[Nu]^2 + 924*\[Nu]^3)))/(55440*r^3) + 
          ((L^2 + pr^2*r^2)^2*(6851107532 - 25*(-143431604 + 6904359*Pi^2)*
              \[Nu] - 3782680200*\[Nu]^2 + 1133794800*\[Nu]^3 - 
             1650*\[Alpha]*(69904 + 268885*\[Nu] + 27666*\[Nu]^2 + 18144*
                \[Nu]^3)))/(18711000*r^2) - (6848*(L^2 + pr^2*r^2)^2*Log[r])/
           (175*r^2) + (856*(pr^2 + L^2/r^2)*r*(195 + 8*\[Alpha])*Log[r])/
           525))/r^6)


(* ::Subsubsection::Closed:: *)
(*Momentum*)


JSchott = (8*L*pr*\[Alpha]*\[Nu])/(5*r^2) + 
     (2*flagTail*Pi*pr*(281 + 48*\[Alpha])*\[Epsilon]^3*\[Nu])/(15*r^3) + 
     (L*pr*\[Epsilon]^2*\[Nu]*(-3914 + 5448*\[Nu] - 
        3*\[Alpha]*(1919 + 756*\[Nu])))/(630*r^3) + 
     (L*pr*\[Epsilon]^4*\[Nu]*(1061998 - 815382*\[Nu] - 452952*\[Nu]^2 + 
        \[Alpha]*(67881 + 535707*\[Nu] + 34020*\[Nu]^2)))/(17010*r^4) + 
     \[Epsilon]^5*((-96*flagPA*L*(-151 + 28*\[Alpha] - 28*\[Beta])*\[Nu]^2)/
        (875*r^5) + (flagTail*Pi*pr*\[Nu]*(-295954 - 212736*\[Nu] - 
          3*\[Alpha]*(9535 + 13188*\[Nu])))/(1260*r^4)) + 
     SO^2*(\[Epsilon]^4*((L*pr*(-4 + (12*\[Alpha])/5)*\[Delta]*\[Kappa]A*
           \[Nu])/r^4 - (4*L*pr*(-5 + 3*\[Alpha])*\[Kappa]S*\[Nu]*
           (-1 + 2*\[Nu]))/(5*r^4) + 
         (L*pr*\[Nu]*(-86 + \[Alpha]*(51 - 192*\[Nu]) + 480*\[Nu])*\[Chi]A^2)/
          (30*r^4) + (L*pr*(-86 + 51*\[Alpha])*\[Delta]*\[Nu]*\[Chi]A*
           \[Chi]S)/(15*r^4) + (L*pr*\[Nu]*(-86 + 51*\[Alpha] - 136*\[Nu] - 
            12*\[Alpha]*\[Nu])*\[Chi]S^2)/(30*r^4)) + 
       \[Epsilon]^6*((L*pr*\[Delta]*\[Kappa]A*\[Nu]*
           ((L^2*(-185 + 318*\[Nu] + 42*\[Alpha]*(1 + \[Nu])))/35 + 
            r*((pr^2*r*(-185 + 318*\[Nu] + 42*\[Alpha]*(1 + \[Nu])))/35 + 
              (-6173 + 16508*\[Nu] - 3*\[Alpha]*(998 + 2233*\[Nu]))/315)))/
          r^6 + (L*pr*\[Kappa]S*\[Nu]*((L^2*(-185 + 688*\[Nu] - 476*\[Nu]^2 - 
               42*\[Alpha]*(-1 + \[Nu] + 2*\[Nu]^2)))/35 + 
            r*((pr^2*r*(-185 + 688*\[Nu] - 476*\[Nu]^2 - 42*\[Alpha]*
                  (-1 + \[Nu] + 2*\[Nu]^2)))/35 + (-6173 + 28854*\[Nu] - 
                23724*\[Nu]^2 + 3*\[Alpha]*(-998 - 237*\[Nu] + 3192*\[Nu]^2))/
               315)))/r^6 + (L*pr*\[Nu]*((L^2*(-882 - 458*\[Nu] + 5536*
                \[Nu]^2 + 21*\[Alpha]*(-15 + 49*\[Nu] + 64*\[Nu]^2)))/420 + 
            r*((pr^2*r*(-882 - 458*\[Nu] + 5536*\[Nu]^2 + 21*\[Alpha]*
                  (-15 + 49*\[Nu] + 64*\[Nu]^2)))/420 + (-76598 + 
                317094*\[Nu] - 197088*\[Nu]^2 + 21*\[Alpha]*(583 - 
                  2991*\[Nu] + 2304*\[Nu]^2))/1260))*\[Chi]A^2)/r^6 + 
         (L*pr*\[Delta]*\[Nu]*((-3*L^2*(98 - 54*\[Nu] + 35*\[Alpha]*
                (1 + \[Nu])))/70 + r*((-3*pr^2*r*(98 - 54*\[Nu] + 
                 35*\[Alpha]*(1 + \[Nu])))/70 + (-76598 + 109786*\[Nu] - 
                21*\[Alpha]*(-583 + 1601*\[Nu]))/630))*\[Chi]A*\[Chi]S)/r^6 + 
         (L*pr*\[Nu]*((L^2*(-882 + 4958*\[Nu] - 952*\[Nu]^2 - 21*\[Alpha]*
                (15 + 19*\[Nu] + 4*\[Nu]^2)))/420 + 
            r*((pr^2*r*(-882 + 4958*\[Nu] - 952*\[Nu]^2 - 21*\[Alpha]*
                  (15 + 19*\[Nu] + 4*\[Nu]^2)))/420 + (-76598 + 
                208870*\[Nu] + 7352*\[Nu]^2 + 21*\[Alpha]*(583 - 2543*\[Nu] + 
                  836*\[Nu]^2))/1260))*\[Chi]S^2)/r^6)) + 
     SO*(\[Epsilon]^3*((2*pr*(446 + 33*\[Alpha])*\[Delta]*\[Nu]*\[Chi]A)/
          (45*r^3) + (2*pr*\[Nu]*(446 - 52*\[Nu] + \[Alpha]*(33 + 42*\[Nu]))*
           \[Chi]S)/(45*r^3)) + \[Epsilon]^5*
        ((pr*(L^2 + pr^2*r^2)*\[Delta]*\[Nu]*(-147056 - 30804*\[Alpha] - 
            81282*\[Nu] + 22365*\[Alpha]*\[Nu])*\[Chi]A)/(1260*r^5) + 
         (pr*(L^2 + pr^2*r^2)*\[Nu]*(-73528 - 64702*\[Nu] + 30846*\[Nu]^2 - 
            3*\[Alpha]*(5134 - 6389*\[Nu] + 4179*\[Nu]^2))*\[Chi]S)/
          (630*r^5)) + \[Epsilon]^6*((72*(L^2 + pr^2*r^2)^2*\[Delta]*\[Nu]*
           \[Chi]A)/(35*r^7) - (72*(L^2 + pr^2*r^2)^2*\[Nu]*(-1 + 2*\[Nu])*
           \[Chi]S)/(35*r^7) + flagTail*((-2*L*Pi*pr*(L^2 + pr^2*r^2)^2*
             (1307 + 438*\[Alpha])*\[Delta]*\[Nu]*\[Chi]A)/(45*r^7) + 
           (L*Pi*pr*(L^2 + pr^2*r^2)^2*\[Nu]*(-2614 + 6555*\[Nu] + 
              12*\[Alpha]*(-73 + 72*\[Nu]))*\[Chi]S)/(45*r^7)))) + 
     \[Epsilon]^6*((flagTail*L*pr*\[Nu]*((-1712*EulerGamma*(75 + 8*\[Alpha]))/
           525 + Pi^2*(80 + (128*\[Alpha])/15 - (369*\[Nu])/40) + 
          (3*\[Alpha]*(7322613869 - 3040554825*\[Nu] - 15627150*\[Nu]^2 + 
              26195400*\[Nu]^3 - 2277918720*Log[2]) - 
            10*(26519998 + 2202422145*\[Nu] - 3605428890*\[Nu]^2 + 
              123742920*\[Nu]^3 - 5224976064*Log[2] + 11676113064*Log[3]))/
           130977000))/r^5 + 
       (L*pr*\[Nu]*((9676063364 + (9078390700 - 402754275*Pi^2)*\[Nu] - 
            1260848700*\[Nu]^2 + 488658000*\[Nu]^3 - 1650*\[Alpha]*
             (-2513 - 230587*\[Nu] + 181287*\[Nu]^2 + 6804*\[Nu]^3))/
           18711000 + (856*(167 + 8*\[Alpha])*Log[r])/525))/r^5)


(* ::Subsection:: *)
(*Eccentricity corrections to SEOBNRv6 RR force*)


(* ::Text:: *)
(*The EOB RR force is factorized as*)
(*F\[Phi] = F\[Phi]^modes F\[Phi]ecc*)
(*Fr = pr/pphi Fr^modes Frecc*)
(**)
(*where F\[Phi]ecc and Frecc are the eccentricity corrections given here, and*)
(*F\[Phi]^modes and Fr^modes are given in Eqs. (40) of the manuscript.*)
(**)
(*We provide the eccentricity corrections in PN expanded form, and in*)
(*terms of the sigmoid resummation, where*)
(*F\[Phi]ecc = 2/(1 + Exp[ArgExpF\[Phi]]),*)
(*Frecc = 2/(1 + Exp[ArgExpFr]).*)



(* ::Subsubsection::Closed:: *)
(*Frecc in PN-expanded form in terms of (r, rd, LN)*)


FrEccExp = 1 + (\[Epsilon]^2*(28*LN^(10/3)*r*(17 + 9*\[Alpha] - 9*\[Beta])*
         (-1 + 4*\[Nu]) - 84*LN^(16/3)*(-1 + \[Alpha] - 3*\[Beta])*
         (-1 + 4*\[Nu]) + 3*r^(8/3)*(-23334 + \[Alpha]*(1881 - 9156*\[Nu]) + 
          6048*\[Beta]*(-4 + \[Nu]) + 1880*\[Nu]) + LN^(2/3)*r^(7/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu]) - 
        3*LN^(8/3)*r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])*(2761 + 2828*\[Nu]) - 
        72*LN^4*r^(2/3)*(-22 + 21*\[Alpha]*(-1 + \[Nu]) + 
          (95 - 126*\[Beta])*\[Nu]) + 72*r^(14/3)*rd^4*
         (139 + (40 + 84*\[Alpha])*\[Nu] - 42*\[Beta]*(1 + 3*\[Nu])) + 
        3*LN^2*r^(5/3)*(4586 - 19200*\[Nu] - 3024*\[Beta]*(-8 + 3*\[Nu]) + 
          \[Alpha]*(-7851 + 3780*\[Nu])) + 
        rd^2*(168*LN^(10/3)*r^2*(2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu]) + 
          6*LN^(2/3)*r^(10/3)*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu]) + 
          36*LN^2*r^(8/3)*(607 - 84*\[Beta] + 70*\[Nu] + 42*\[Alpha]*
             (1 + 3*\[Nu])) - 9*r^(11/3)*(3822 - 1008*\[Beta]*(-8 + \[Nu]) + 
            2848*\[Nu] + 123*\[Alpha]*(-1 + 28*\[Nu])))))/
      (1008*r^(8/3)*(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 
          9*\[Beta]) + LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))) + 
     (\[Epsilon]^3*(5*LN^2*Pi*r^(13/3)*rd^4 + 8*LN^2*Pi*r^(10/3)*rd^2*
         (293 + 144*\[Alpha] - 144*\[Beta]) - 576*LN^4*Pi*r^(4/3)*
         (-1 + \[Alpha] - 3*\[Beta]) + 576*LN^2*Pi*r^(7/3)*
         (-1 + \[Alpha] - 3*\[Beta]) + 
        SO*(192*LN^4*r^(4/3)*((7 + 2*\[Alpha] - 6*\[Beta])*\[Delta]*\[Chi]A + 
            (7 - 2*\[Alpha]*(-1 + \[Nu]) + 6*\[Beta]*(-1 + \[Nu]) - 2*\[Nu])*
             \[Chi]S) - 64*LN*r^(17/6)*(10 + 3*\[Alpha])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          48*r^(10/3)*(17 + 9*\[Alpha] - 9*\[Beta])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 4*LN^(14/3)*r*(17 + 9*\[Alpha] - 
            9*\[Beta])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          12*LN^(20/3)*(-1 + \[Alpha] - 3*\[Beta])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) - 8*LN^2*r^(7/3)*
           ((202 + 105*\[Alpha] - 252*\[Beta])*\[Delta]*\[Chi]A + 
            (202 - 252*\[Beta] + \[Alpha]*(105 - 66*\[Nu]) - 30*\[Nu] + 
              198*\[Beta]*\[Nu])*\[Chi]S) + 
          rd^2*(288*r^(13/3)*(2 + \[Alpha] - \[Beta])*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 24*LN^(14/3)*r^2*(2 + \[Alpha] - 
              \[Beta])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            48*LN^2*r^(10/3)*(4*(-1 + 4*\[Alpha] - 4*\[Beta])*\[Delta]*
               \[Chi]A - (4 + 16*\[Alpha]*(-1 + \[Nu]) - 16*\[Beta]*
                 (-1 + \[Nu]) + \[Nu])*\[Chi]S)))))/
      (48*LN*r^(10/3)*(-(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - 
             \[Beta]) - 9*\[Beta])) + 3*LN^2*(-1 + \[Alpha] - 3*\[Beta]))) + 
     (\[Epsilon]^5*(-1451520*LN^2*Pi*r^6*(-17 + 9*\[Alpha]^2 + 
          \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
         (-1 + \[Nu]) - 647212032*LN^3*r^9*rd^7*(2 + \[Alpha] - \[Beta])*
         \[Nu] - 362880*LN^(34/3)*Pi*r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])^2*
         (-1 + 4*\[Nu]) + 80640*LN^(28/3)*Pi*r^(7/3)*(-31 + 21*\[Alpha]^2 + 
          \[Alpha]*(10 - 90*\[Beta]) - 66*\[Beta] + 81*\[Beta]^2)*
         (-1 + 4*\[Nu]) - 13440*LN^(22/3)*Pi*r^(10/3)*(187 + 135*\[Alpha]^2 - 
          558*\[Beta] + 243*\[Beta]^2 - 6*\[Alpha]*(-59 + 63*\[Beta]))*
         (-1 + 4*\[Nu]) - 3240*LN^(26/3)*Pi*r^(8/3)*
         (-1 + \[Alpha] - 3*\[Beta])^2*(9185 + 252*\[Nu]) + 
        rd^5*(-373248*LN^5*r^7*(5543 + 1471*\[Alpha] + 263*\[Beta])*\[Nu] - 
          41472*LN^3*r^8*(99953 + 672*\[Alpha]^3 - 47245*\[Beta] - 
            1008*\[Beta]^3 - 672*\[Alpha]^2*(5 + 4*\[Beta]) + 
            \[Alpha]*(41869 + 2688*\[Beta] + 3024*\[Beta]^2))*\[Nu]) + 
        rd^3*(124416*LN^7*r^5*(10019 + 10270*\[Alpha] - 17284*\[Beta])*
           \[Nu] - 27648*LN^3*r^7*(113937 + 3276*\[Alpha]^3 - 51548*\[Beta] + 
            4116*\[Beta]^2 - 4536*\[Beta]^3 - 84*\[Alpha]^2*
             (100 + 147*\[Beta]) + 28*\[Alpha]*(1145 + 66*\[Beta] + 
              486*\[Beta]^2))*\[Nu] + 41472*LN^5*r^6*(-162793 + 
            672*\[Alpha]^3 + 25309*\[Beta] + 3528*\[Beta]^2 - 
            3024*\[Beta]^3 - 336*\[Alpha]^2*(1 + 13*\[Beta]) + 
            \[Alpha]*(-56537 - 672*\[Beta] + 7056*\[Beta]^2))*\[Nu]) + 
        rd*(-420712704*LN^9*r^3*(-1 + \[Alpha] - 3*\[Beta])*\[Nu] - 
          20736*LN^7*r^4*(-70351 + 336*\[Alpha]^3 + 198759*\[Beta] + 
            10584*\[Beta]^2 - 4536*\[Beta]^3 - 336*\[Alpha]^2*
             (-4 + 9*\[Beta]) + \[Alpha]*(-107167 - 7056*\[Beta] + 
              7560*\[Beta]^2))*\[Nu] - 4608*LN^3*r^6*(-38267 + 
            15876*\[Alpha]^3 + 23115*\[Beta] + 37044*\[Beta]^2 - 
            20412*\[Beta]^3 - 252*\[Alpha]^2*(31 + 225*\[Beta]) + 
            \[Alpha]*(-91659 - 37800*\[Beta] + 61236*\[Beta]^2))*\[Nu] + 
          13824*LN^5*r^5*(3276*\[Alpha]^3 - 84*\[Alpha]^2*
             (-53 + 243*\[Beta]) + \[Alpha]*(-184561 - 25536*\[Beta] + 
              31752*\[Beta]^2) + 3*(-125673 + 57701*\[Beta] + 
              9408*\[Beta]^2 - 4536*\[Beta]^3))*\[Nu]) - 
        103680*LN^10*Pi*r^2*(-1 + \[Alpha] - 3*\[Beta])*
         (-23 + 63*\[Alpha]*(-1 + \[Nu]) + 169*\[Nu] - 
          63*\[Beta]*(-1 + 5*\[Nu])) + 
        rd^8*(37800*LN^2*Pi*r^10*(2 + \[Alpha] - \[Beta])*(1 + \[Nu]) - 
          1512*LN^4*Pi*r^9*(2 + \[Alpha] - \[Beta])*(29 + 129*\[Nu])) - 
        720*LN^(20/3)*Pi*r^(11/3)*(-1 + \[Alpha] - 3*\[Beta])*
         (27*\[Beta]*(9185 + 252*\[Nu]) + 3*\[Alpha]*(-60577 + 20356*\[Nu]) + 
          7*(-35365 + 30484*\[Nu])) + 120*LN^(14/3)*Pi*r^(14/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])*(-26675 + 439628*\[Nu] + 
          27*\[Beta]*(9185 + 252*\[Nu]) + 3*\[Alpha]*(-38489 + 
            42980*\[Nu])) + 8640*LN^8*Pi*r^3*
         (2268*\[Beta]^2*(-37 + 21*\[Nu]) + 38*(-573 + 538*\[Nu]) + 
          6*\[Beta]*(-13789 + 1908*\[Nu]) + 3*\[Alpha]^2*
           (-3373 + 2352*\[Nu]) + \[Alpha]*(22949 - 3372*\[Nu] - 
            9*\[Beta]*(-6145 + 4452*\[Nu]))) - 720*LN^4*Pi*r^5*
         (9*\[Alpha]^2*(25713 + 812*\[Nu]) - 2*(862361 - 1021212*\[Nu] + 
            40824*\[Beta]^2*(-13 + 5*\[Nu]) + 9*\[Beta]*
             (52751 + 14596*\[Nu])) + 3*\[Alpha]*(-167563 + 362060*\[Nu] + 
            9*\[Beta]*(-46987 + 15148*\[Nu]))) - 720*LN^6*Pi*r^4*
         (9*\[Alpha]^2*(-39751 + 19852*\[Nu]) + \[Alpha]*
           (574245 - 301236*\[Nu] - 135*\[Beta]*(-13507 + 5516*\[Nu])) + 
          2*(534425 - 155244*\[Nu] + 13608*\[Beta]^2*(-73 + 29*\[Nu]) + 
            9*\[Beta]*(-7157 + 28468*\[Nu]))) + 
        rd^6*(-4200*LN^(22/3)*Pi*r^(19/3)*(2 + \[Alpha] - \[Beta])*
           (-1 + 4*\[Nu]) - 756*LN^6*Pi*r^7*(5 + \[Alpha] + \[Beta])*
           (29 + 129*\[Nu]) - 150*LN^(14/3)*Pi*r^(23/3)*(2 + \[Alpha] - 
            \[Beta])*(2761 + 2828*\[Nu]) - 72*LN^4*Pi*r^8*
           (1405277 + 939759*\[Nu] + 120960*\[Alpha]^2*(-1 + 5*\[Nu]) + 
            120960*\[Beta]^2*(1 + 7*\[Nu]) - 24*\[Beta]*
             (39397 + 90186*\[Nu]) + \[Alpha]*(461163 - 3*(-560033 + 
                483840*\[Beta])*\[Nu])) + 1260*LN^2*Pi*r^9*
           (28333 + 28093*\[Nu] + 6912*\[Alpha]^2*(1 + \[Nu]) + 
            6912*\[Beta]^2*(1 + \[Nu]) - 3*\[Beta]*(9331 + 9291*\[Nu]) - 
            3*\[Alpha]*(-9331 - 9291*\[Nu] + 4608*\[Beta]*(1 + \[Nu])))) + 
        rd^4*(2100*LN^(28/3)*Pi*r^(13/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (-1 + 4*\[Nu]) - 140*LN^(22/3)*Pi*r^(16/3)*
           (42037 + 10368*\[Alpha]^2 + \[Alpha]*(41757 - 20736*\[Beta]) - 
            41757*\[Beta] + 10368*\[Beta]^2)*(-1 + 4*\[Nu]) + 
          756*LN^8*Pi*r^5*(-1 + \[Alpha] - 3*\[Beta])*(29 + 129*\[Nu]) + 
          75*LN^(20/3)*Pi*r^(17/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (2761 + 2828*\[Nu]) + 2520*LN^2*Pi*r^8*(44681 + 13824*\[Alpha]^2 - 
            11745*\[Nu] + 3456*\[Beta]^2*(5 + \[Nu]) - 3*\[Beta]*
             (18971 + 349*\[Nu]) - 3*\[Alpha]*(-16667 + 1955*\[Nu] + 
              1152*\[Beta]*(9 + \[Nu]))) - 72*LN^6*Pi*r^6*
           (3286199 + 1324362*\[Nu] + 120960*\[Alpha]^2*(1 + \[Nu]) - 
            120960*\[Beta]^2*(-1 + 11*\[Nu]) - 3*\[Beta]*
             (360031 + 49668*\[Nu]) + 9*\[Alpha]*(130800 + 162433*\[Nu] + 
              53760*\[Beta]*(-1 + 2*\[Nu]))) - 5*LN^(14/3)*Pi*r^(20/3)*
           (96790045 + 4210556*\[Nu] + 2592*\[Alpha]^2*(9185 + 252*\[Nu]) + 
            2592*\[Beta]^2*(9185 + 252*\[Nu]) - 3*\[Beta]*(32005655 + 
              1139572*\[Nu]) + \[Alpha]*(96016965 + 3418716*\[Nu] - 
              5184*\[Beta]*(9185 + 252*\[Nu]))) + 12*LN^4*Pi*r^7*
           (87697131 + 178696189*\[Nu] - 4354560*\[Beta]^2*(9 + \[Nu]) + 
            12960*\[Alpha]^2*(-265 + 812*\[Nu]) - 9*\[Beta]*
             (-3868737 + 9022837*\[Nu]) + \[Alpha]*(36484227 + 
              110747073*\[Nu] - 12960*\[Beta]*(-3289 + 476*\[Nu])))) + 
        rd^2*(3360*LN^(28/3)*Pi*r^(10/3)*(-869 + 432*\[Alpha]^2 + 
            \[Alpha]*(437 - 1728*\[Beta]) - 2175*\[Beta] + 1296*\[Beta]^2)*
           (-1 + 4*\[Nu]) - 1120*LN^(22/3)*Pi*r^(13/3)*
           (9013 + 3024*\[Alpha]^2 - 12285*\[Beta] + 3888*\[Beta]^2 - 
            27*\[Alpha]*(-391 + 256*\[Beta]))*(-1 + 4*\[Nu]) + 
          120*LN^(20/3)*Pi*r^(14/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (108*\[Alpha]*(9185 + 252*\[Nu]) - 108*\[Beta]*
             (9185 + 252*\[Nu]) + 7*(285395 + 9796*\[Nu])) - 
          20160*LN^2*Pi*r^7*(-3505 + 4729*\[Nu] + 324*\[Beta]^2*
             (-11 + 5*\[Nu]) + 108*\[Alpha]^2*(-19 + 13*\[Nu]) - 
            63*\[Beta]*(-139 + 91*\[Nu]) - 9*\[Alpha]*(645 - 581*\[Nu] + 
              48*\[Beta]*(-13 + 7*\[Nu]))) + 4320*LN^8*Pi*r^4*
           (-14431 + 11709*\[Nu] + 4536*\[Beta]^2*(1 + 3*\[Nu]) + 
            504*\[Alpha]^2*(-5 + 13*\[Nu]) - 3*\[Beta]*(8999 + 17467*\[Nu]) + 
            \[Alpha]*(4567 + 15147*\[Nu] - 2016*\[Beta]*(-1 + 14*\[Nu]))) + 
          40*LN^(14/3)*Pi*r^(17/3)*(-18058645 + 15123556*\[Nu] - 
            972*\[Beta]^2*(9185 + 252*\[Nu]) - 945*\[Beta]*
             (-28457 + 7476*\[Nu]) + 108*\[Alpha]^2*(-60577 + 20356*\[Nu]) - 
            27*\[Alpha]*(819291 - 442652*\[Nu] + 136*\[Beta]*(-4213 + 
                532*\[Nu]))) - 360*LN^6*Pi*r^5*(1947257 - 2101188*\[Nu] + 
            18144*\[Beta]^2*(-169 + 43*\[Nu]) + 72*\[Alpha]^2*
             (-5945 + 8736*\[Nu]) - 3*\[Beta]*(685943 + 1811220*\[Nu]) - 
            3*\[Alpha]*(-528029 - 569684*\[Nu] + 24*\[Beta]*(-33323 + 
                25116*\[Nu]))) + 120*LN^4*Pi*r^6*(21468987 + 19028504*\[Nu] + 
            163296*\[Beta]^2*(-61 + 13*\[Nu]) + 108*\[Alpha]^2*
             (-14965 + 23884*\[Nu]) - 9*\[Beta]*(-858109 + 1655992*\[Nu]) + 
            \[Alpha]*(8061291 + 15256392*\[Nu] - 108*\[Beta]*(-106525 + 
                44212*\[Nu])))) + 
        SO*(120960*r^7*(17 + 9*\[Alpha] - 9*\[Beta])^2*(-1 + \[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          8960*LN^(19/3)*r^(23/6)*(10 + 3*\[Alpha])*(17 + 9*\[Alpha] - 
            9*\[Beta])*(-1 + 4*\[Nu])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 320*LN^(11/3)*r^(31/6)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 23040*LN^7*r^(7/2)*
           (10 + 3*\[Alpha])*(-22 + 21*\[Alpha]*(-1 + \[Nu]) + 
            (95 - 126*\[Beta])*\[Nu])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 31360*LN^(16/3)*r^(13/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(-1 + 4*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(25/3)*r^(17/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 
            3*\[Beta])*(-1 + 4*\[Nu])*(-2*\[Delta]*\[Chi]A + 
            (-2 + \[Nu])*\[Chi]S) + 320*LN^(8/3)*r^(17/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(2761 + 2828*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(17/3)*r^(25/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 
            3*\[Beta])*(2761 + 2828*\[Nu])*(-2*\[Delta]*\[Chi]A + 
            (-2 + \[Nu])*\[Chi]S) + 10080*LN^14*(-1 + \[Alpha] - 3*\[Beta])^2*
           (-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          6720*LN^12*r*(-17 + 9*\[Alpha]^2 + \[Alpha]*(8 - 36*\[Beta]) - 
            42*\[Beta] + 27*\[Beta]^2)*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) + 2160*LN^(38/3)*r^(2/3)*
           (-1 + \[Alpha] - 3*\[Beta])*(33 + 3*\[Beta]*(77 - 91*\[Nu]) + 
            183*\[Nu] + 7*\[Alpha]*(-17 + 7*\[Nu]))*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) - 180*LN^(32/3)*r^(5/3)*
           (-3910 + 32260*\[Nu] + 756*\[Beta]^2*(-199 + 63*\[Nu]) + 
            3*\[Alpha]^2*(-7237 + 2296*\[Nu]) + 6*\[Beta]*
             (-8553 + 7816*\[Nu]) + \[Alpha]*(16677 - 15020*\[Nu] - 
              9*\[Beta]*(-12473 + 4396*\[Nu])))*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) + 720*LN^2*r^6*(17 + 9*\[Alpha] - 9*\[Beta])*
           (\[Delta]*(46556 - 9717*\[Nu] - 63*\[Beta]*(-664 + 37*\[Nu]) + 
              3*\[Alpha]*(286 + 3493*\[Nu]))*\[Chi]A + 
            (46556 - 32841*\[Nu] + 11666*\[Nu]^2 + \[Alpha]*(858 + 
                11562*\[Nu] - 3066*\[Nu]^2) + 63*\[Beta]*(664 - 419*\[Nu] + 
                10*\[Nu]^2))*\[Chi]S) + 960*LN^5*r^(9/2)*(10 + 3*\[Alpha])*
           (\[Delta]*(9172 - 35229*\[Nu] - 63*\[Beta]*(-768 + 137*\[Nu]) + 
              3*\[Alpha]*(-5234 + 1463*\[Nu]))*\[Chi]A + 
            (9172 - 38681*\[Nu] + 15630*\[Nu]^2 - 63*\[Beta]*(-768 + 
                467*\[Nu] + 26*\[Nu]^2) - 6*\[Alpha]*(2617 - 1851*\[Nu] + 
                35*\[Nu]^2))*\[Chi]S) - 960*LN^3*r^(11/2)*(10 + 3*\[Alpha])*
           (\[Delta]*(46668 - 12769*\[Nu] - 63*\[Beta]*(-768 + 41*\[Nu]) + 
              3*\[Alpha]*(-1254 + 3829*\[Nu]))*\[Chi]A + 
            (46668 - 42529*\[Nu] + 17630*\[Nu]^2 + 6*\[Alpha]*(-627 + 
                1661*\[Nu] + 35*\[Nu]^2) - 63*\[Beta]*(-768 + 371*\[Nu] + 
                74*\[Nu]^2))*\[Chi]S) + 360*LN^(34/3)*r^(4/3)*
           (-1 + \[Alpha] - 3*\[Beta])*(\[Delta]*(-1111 + 1900*\[Nu] + 
              \[Alpha]*(-905 + 6164*\[Nu]) - 3*\[Beta]*(-905 + 6164*\[Nu]))*
             \[Chi]A + (-1111 + 5496*\[Nu] - 368*\[Nu]^2 + \[Alpha]*(-905 + 
                3464*\[Nu] - 3216*\[Nu]^2) + 3*\[Beta]*(905 - 3464*\[Nu] + 
                3216*\[Nu]^2))*\[Chi]S) + 40*LN^(22/3)*r^(10/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])*(3*\[Delta]*(-1675 + 21116*\[Nu] - 
              9*\[Beta]*(-1347 + 6236*\[Nu]) + 3*\[Alpha]*(-1717 + 
                9412*\[Nu]))*\[Chi]A + (-5025 + 6472*\[Nu] - 10768*\[Nu]^2 - 
              9*\[Alpha]*(1717 - 6936*\[Nu] + 4112*\[Nu]^2) + 
              9*\[Beta]*(4041 - 17576*\[Nu] + 9488*\[Nu]^2))*\[Chi]S) - 
          40*LN^(14/3)*r^(14/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           (3*\[Delta]*(-502942 + 594660*\[Beta] + 246012*\[Nu] + 
              206124*\[Beta]*\[Nu] + \[Alpha]*(-348931 + 45568*\[Nu]))*
             \[Chi]A - (1508826 - 2168756*\[Nu] + 736304*\[Nu]^2 + 
              36*\[Beta]*(-49555 + 25951*\[Nu] + 11796*\[Nu]^2) + 
              3*\[Alpha]*(348931 - 386400*\[Nu] + 39440*\[Nu]^2))*\[Chi]S) + 
          160*LN^10*r^2*(\[Delta]*(144965 + 173872*\[Nu] + 567*\[Alpha]^2*(
                -49 + 20*\[Nu]) + 567*\[Beta]^2*(-145 + 436*\[Nu]) + 
              90*\[Beta]*(4621 + 6338*\[Nu]) - 18*\[Alpha]*(6773 + 
                9238*\[Nu] + 63*\[Beta]*(-97 + 100*\[Nu])))*\[Chi]A - 
            (-144965 + 315754*\[Nu] + 437908*\[Nu]^2 + 567*\[Alpha]^2*(49 - 
                72*\[Nu] + 32*\[Nu]^2) + 567*\[Beta]^2*(145 - 584*\[Nu] + 
                448*\[Nu]^2) + 18*\[Beta]*(-23105 + 50227*\[Nu] + 
                70222*\[Nu]^2) - 18*\[Alpha]*(-6773 + 17377*\[Nu] + 
                21130*\[Nu]^2 + 63*\[Beta]*(97 - 200*\[Nu] + 112*\[Nu]^2)))*
             \[Chi]S) - 240*LN^(28/3)*r^(7/3)*
           (\[Delta]*(-4579 - 24932*\[Nu] + 81*\[Beta]^2*(-563 + 
                3100*\[Nu]) - 42*\[Beta]*(-751 + 5548*\[Nu]) + 
              \[Alpha]^2*(-9447 + 60684*\[Nu]) + \[Alpha]*(-12182 + 
                \[Beta]*(43542 - 265752*\[Nu]) + 69080*\[Nu]))*\[Chi]A + 
            (-4579 + 32896*\[Nu] + 6960*\[Nu]^2 + 42*\[Beta]*(751 - 
                2552*\[Nu] + 2032*\[Nu]^2) - 27*\[Beta]^2*(1689 - 
                6992*\[Nu] + 4784*\[Nu]^2) - 3*\[Alpha]^2*(3149 - 
                12072*\[Nu] + 9424*\[Nu]^2) + 2*\[Alpha]*(-6091 + 
                23684*\[Nu] - 12640*\[Nu]^2 + 9*\[Beta]*(2419 - 9532*\[Nu] + 
                  7104*\[Nu]^2)))*\[Chi]S) - 240*LN^4*r^5*
           (\[Delta]*(-2905452 - 5211538*\[Nu] + 1701*\[Beta]^2*(-2376 + 
                367*\[Nu]) + 36*\[Alpha]^2*(-29292 + 13279*\[Nu]) + 
              9*\[Beta]*(552228 + 244615*\[Nu]) - 9*\[Alpha]*(319048 + 
                261966*\[Nu] + 3*\[Beta]*(-158940 + 46781*\[Nu])))*\[Chi]A - 
            (2905452 + 10523512*\[Nu] - 6065232*\[Nu]^2 + 1701*\[Beta]^2*(
                2376 - 1945*\[Nu] + 238*\[Nu]^2) + 9*\[Alpha]^2*(117168 - 
                101395*\[Nu] + 55916*\[Nu]^2) + 9*\[Beta]*(-552228 - 
                247651*\[Nu] + 299530*\[Nu]^2) - 3*\[Alpha]*(-957144 - 
                1571889*\[Nu] + 832948*\[Nu]^2 + 18*\[Beta]*(79470 - 
                  73147*\[Nu] + 18487*\[Nu]^2)))*\[Chi]S) - 
          720*LN^8*r^3*(\[Delta]*(231312 - 179360*\[Nu] + 6237*\[Beta]^2*(
                -88 + 31*\[Nu]) + 6*\[Alpha]^2*(-27571 + 16968*\[Nu]) + 
              3*\[Beta]*(401528 + 47403*\[Nu]) - \[Alpha]*(401390 + 
                224256*\[Nu] + 9*\[Beta]*(-72782 + 43785*\[Nu])))*\[Chi]A + 
            (231312 + 373954*\[Nu] + 290636*\[Nu]^2 - 567*\[Beta]^2*(968 - 
                1147*\[Nu] + 338*\[Nu]^2) - 3*\[Alpha]^2*(55142 - 
                77015*\[Nu] + 35028*\[Nu]^2) - 3*\[Beta]*(-401528 + 
                99305*\[Nu] + 291138*\[Nu]^2) + \[Alpha]*(-401390 + 
                104177*\[Nu] + 578016*\[Nu]^2 + 18*\[Beta]*(36391 - 
                  50551*\[Nu] + 22407*\[Nu]^2)))*\[Chi]S) - 
          120*LN^(26/3)*r^(8/3)*(\[Delta]*(191630 + 851110*\[Nu] + 
              3*\[Alpha]^2*(-72581 + 7886*\[Nu]) + 54*\[Beta]^2*(-47269 + 
                9067*\[Nu]) + 36*\[Beta]*(-15697 + 62446*\[Nu]) - 
              6*\[Alpha]*(-28777 + 113962*\[Nu] + 3*\[Beta]*(-84377 + 
                  13472*\[Nu])))*\[Chi]A + (3*\[Alpha]^2*(-72581 - 
                12926*\[Nu] + 57544*\[Nu]^2) + 2*(95815 + 635815*\[Nu] - 
                482636*\[Nu]^2 + 27*\[Beta]^2*(-47269 + 42575*\[Nu] + 
                  8276*\[Nu]^2) - 18*\[Beta]*(15697 - 146370*\[Nu] + 
                  24248*\[Nu]^2)) - 6*\[Alpha]*(-28777 + 271342*\[Nu] - 
                4776*\[Nu]^2 + 3*\[Beta]*(-84377 + 39844*\[Nu] + 
                  35200*\[Nu]^2)))*\[Chi]S) + 240*LN^6*r^4*
           (\[Delta]*(-6641752 + 907317*\[Nu] + 1701*\[Beta]^2*(-2600 + 
                527*\[Nu]) + 36*\[Beta]*(197864 + 66865*\[Nu]) + 
              9*\[Alpha]^2*(-186288 + 111503*\[Nu]) - 12*\[Alpha]*(528133 - 
                36959*\[Nu] + 9*\[Beta]*(-45503 + 17255*\[Nu])))*\[Chi]A + 
            (-6641752 + 3130765*\[Nu] + 2524590*\[Nu]^2 + \[Beta]*(7123104 + 
                2848626*\[Nu] - 4321872*\[Nu]^2) - 1701*\[Beta]^2*(2600 - 
                2473*\[Nu] + 446*\[Nu]^2) - 18*\[Alpha]^2*(93144 - 
                119080*\[Nu] + 59437*\[Nu]^2) + 3*\[Alpha]*(-2112532 + 
                626019*\[Nu] + 470644*\[Nu]^2 + 9*\[Beta]*(182012 - 
                  194989*\[Nu] + 72380*\[Nu]^2)))*\[Chi]S) + 
          60*LN^(20/3)*r^(11/3)*(\[Delta]*(9*\[Alpha]^2*(-400613 + 
                91688*\[Nu]) - \[Alpha]*(6274343 + 2906908*\[Nu] + 
                45*\[Beta]*(-345929 + 57452*\[Nu])) - 2*(-259033 + 
                4470778*\[Nu] + 54*\[Beta]^2*(128239 + 1613*\[Nu]) + 
                3*\[Beta]*(-3164539 + 333976*\[Nu])))*\[Chi]A + 
            (9*\[Alpha]^2*(-400613 + 471684*\[Nu] + 12224*\[Nu]^2) - 
              \[Alpha]*(6274343 + 245608*\[Nu] - 1695888*\[Nu]^2 + 
                9*\[Beta]*(-1729645 + 1984696*\[Nu] + 27504*\[Nu]^2)) + 
              2*(259033 - 7165038*\[Nu] + 2320424*\[Nu]^2 + 54*\[Beta]^2*
                 (-128239 + 122899*\[Nu] + 16356*\[Nu]^2) + \[Beta]*
                 (9493617 - 8533812*\[Nu] + 936000*\[Nu]^2)))*\[Chi]S) + 
          rd^6*(2177280*r^10*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) - 
            665280*LN^(14/3)*r^(23/3)*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            8640*LN^(20/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])*
             (-15 + 54*\[Nu] - 7*\[Beta]*(-5 + 19*\[Nu]) + \[Alpha]*(-77 + 
                91*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            8640*LN^4*r^8*(2 + \[Alpha] - \[Beta])*
             (-(\[Delta]*(1864 + 2797*\[Nu] - 672*\[Alpha]*(-1 + 3*\[Nu]) + 
                 672*\[Beta]*(1 + 5*\[Nu]))*\[Chi]A) + (-1864 + 8787*\[Nu] + 
                10732*\[Nu]^2 - 672*\[Alpha]*(1 - 4*\[Nu] + 3*\[Nu]^2) + 
                672*\[Beta]*(-1 - 4*\[Nu] + 5*\[Nu]^2))*\[Chi]S) - 
            51840*LN^2*r^9*(2 + \[Alpha] - \[Beta])*(4*\[Delta]*(174 - 
                9*\[Nu] + 7*\[Alpha]*(7 + 13*\[Nu]) - 7*\[Beta]*
                 (13 + 19*\[Nu]))*\[Chi]A + (\[Alpha]*(196 + 210*\[Nu] - 
                  238*\[Nu]^2) - 3*(-232 + 135*\[Nu] + \[Nu]^2) + 
                14*\[Beta]*(-26 - 21*\[Nu] + 23*\[Nu]^2))*\[Chi]S)) + 
          rd^4*(-725760*r^9*(2 + \[Alpha] - \[Beta])*(29 + 5*\[Nu] + 
              3*\[Alpha]*(5 + \[Nu]) - 3*\[Beta]*(5 + \[Nu]))*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            23040*LN^3*r^(15/2)*(10 + 3*\[Alpha])*(139 + (40 + 84*\[Alpha])*
               \[Nu] - 42*\[Beta]*(1 + 3*\[Nu]))*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 1128960*LN^(16/3)*r^(19/3)*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(-2*\[Delta]*\[Chi]A + 
              (-2 + \[Nu])*\[Chi]S) + 11520*LN^(8/3)*r^(23/3)*
             (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            40320*LN^10*r^4*(2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            4320*LN^(26/3)*r^(14/3)*(\[Beta]^2*(266 - 406*\[Nu]) + 
              42*\[Alpha]^2*(1 + \[Nu]) + 33*(13 + 8*\[Nu]) - 
              2*\[Beta]*(277 + 31*\[Nu]) + \[Alpha]*(90 + 408*\[Nu] + 
                56*\[Beta]*(-7 + 5*\[Nu])))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 360*LN^(20/3)*r^(17/3)*
             (3*\[Alpha]^2*(-3427 + 2380*\[Nu]) + \[Alpha]*(-28996 + 
                49593*\[Beta] + 26984*\[Nu] - 1764*\[Beta]*\[Nu]) - 
              2*(8156 - 12448*\[Nu] + 168*\[Beta]^2*(117 + 16*\[Nu]) + 
                5*\[Beta]*(-8689 + 212*\[Nu])))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 1440*LN^(14/3)*r^(20/3)*(2 + \[Alpha] - 
              \[Beta])*(2*\[Delta]*(-58861 + \[Beta]*(54241 - 11587*\[Nu]) + 
                74001*\[Nu] + \[Alpha]*(-54241 + 11587*\[Nu]))*\[Chi]A + 
              (-117722 + 308611*\[Nu] - 94268*\[Nu]^2 - 2*\[Alpha]*
                 (54241 - 72983*\[Nu] + 1804*\[Nu]^2) + 2*\[Beta]*
                 (54241 - 72983*\[Nu] + 1804*\[Nu]^2))*\[Chi]S) + 
            1440*LN^(22/3)*r^(16/3)*(2 + \[Alpha] - \[Beta])*
             (\[Delta]*(-802 + \[Beta]*(905 - 6164*\[Nu]) + 8296*\[Nu] + 
                \[Alpha]*(-905 + 6164*\[Nu]))*\[Chi]A + (-802 + 2028*\[Nu] - 
                2960*\[Nu]^2 + \[Alpha]*(-905 + 3464*\[Nu] - 3216*\[Nu]^2) + 
                \[Beta]*(905 - 3464*\[Nu] + 3216*\[Nu]^2))*\[Chi]S) + 
            4320*LN^6*r^6*(\[Delta]*(456 - 9405*\[Nu] + 1344*\[Alpha]^2*
                 (1 + \[Nu]) - 1344*\[Beta]^2*(-1 + 7*\[Nu]) + \[Alpha]*
                 (3696 + 5376*\[Beta]*(-1 + \[Nu]) + 8229*\[Nu]) - 
                \[Beta]*(14144 + 9791*\[Nu]))*\[Chi]A + (456 + 127899*\[Nu] + 
                97980*\[Nu]^2 - 1344*\[Alpha]^2*(-1 + \[Nu]^2) + 
                1344*\[Beta]^2*(1 - 8*\[Nu] + 7*\[Nu]^2) - \[Beta]*
                 (14144 + 30507*\[Nu] + 6724*\[Nu]^2) + \[Alpha]*
                 (3696 - 5376*\[Beta]*(-1 + \[Nu])^2 + 58833*\[Nu] + 
                  24156*\[Nu]^2))*\[Chi]S) - 1440*LN^4*r^7*
             (\[Delta]*(1807352 - 151951*\[Nu] - 126*\[Beta]^2*(1464 + 
                  395*\[Nu]) + 126*\[Alpha]^2*(747 + 473*\[Nu]) + 
                3*\[Beta]*(-179456 + 33819*\[Nu]) + \[Alpha]*(1083972 + 
                  67263*\[Nu] - 378*\[Beta]*(-223 + 42*\[Nu])))*\[Chi]A + 
              (1807352 - 777741*\[Nu] + 17134*\[Nu]^2 + \[Beta]*(-538368 + 
                  93405*\[Nu] - 35562*\[Nu]^2) + \[Alpha]^2*(94122 + 
                  72729*\[Nu] - 29484*\[Nu]^2) + 126*\[Beta]^2*(-1464 + 
                  931*\[Nu] + 302*\[Nu]^2) - 3*\[Alpha]*(-361324 + 
                  74281*\[Nu] + 23518*\[Nu]^2 + 3*\[Beta]*(-9366 + 
                    21451*\[Nu] + 616*\[Nu]^2)))*\[Chi]S) + 
            4320*LN^2*r^8*(2*\[Delta]*(10624 + 5212*\[Nu] + 6*\[Beta]*
                 (8296 + 55*\[Nu]) - 21*\[Beta]^2*(1312 + 83*\[Nu]) + 
                6*\[Alpha]^2*(-450 + 1099*\[Nu]) - 3*\[Alpha]*(80 - 
                  5392*\[Nu] + \[Beta]*(-10084 + 1617*\[Nu])))*\[Chi]A + 
              (21248 + 2558*\[Nu] - 690*\[Nu]^2 + \[Beta]*(99552 - 
                  58636*\[Nu] - 7246*\[Nu]^2) + 42*\[Beta]^2*(-1312 + 
                  671*\[Nu] + 98*\[Nu]^2) - 15*\[Alpha]^2*(360 - 1279*\[Nu] + 
                  336*\[Nu]^2) + \[Alpha]*(-480 + 40474*\[Nu] - 
                  10898*\[Nu]^2 + \[Beta]*(60504 - 47367*\[Nu] + 
                    924*\[Nu]^2)))*\[Chi]S)) + 
          rd^2*(53760*LN^(19/3)*r^(29/6)*(10 + 3*\[Alpha])*(2 + \[Alpha] - 
              \[Beta])*(-1 + 4*\[Nu])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*
               \[Chi]S) + 1920*LN^(11/3)*r^(37/6)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            11520*LN^5*r^(11/2)*(10 + 3*\[Alpha])*(607 - 84*\[Beta] + 
              70*\[Nu] + 42*\[Alpha]*(1 + 3*\[Nu]))*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 60480*r^8*(17 + 9*\[Alpha] - 9*\[Beta])*
             (-65 + \[Beta]*(33 - 15*\[Nu]) + 31*\[Nu] + 3*\[Alpha]*(-11 + 
                5*\[Nu]))*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            376320*LN^(16/3)*r^(16/3)*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 
                18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*(-1 + 4*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            3840*LN^(8/3)*r^(20/3)*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 
                18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*(2761 + 2828*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) - 
            40320*LN^12*r^2*(-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 
              4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            13440*LN^10*r^3*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 
              35*\[Beta] + 9*\[Beta]^2)*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 2160*LN^(32/3)*r^(8/3)*
             (-90 + \[Beta]*(353 - 1780*\[Nu]) + 627*\[Nu] + 21*\[Alpha]^2*(
                -13 + 11*\[Nu]) + 21*\[Beta]^2*(1 + 25*\[Nu]) + 
              \[Alpha]*(-153 + 534*\[Nu] - 28*\[Beta]*(-23 + 37*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            180*LN^(26/3)*r^(11/3)*(49302 + \[Beta]*(149226 - 51968*\[Nu]) - 
              85484*\[Nu] + 252*\[Beta]^2*(-803 + 125*\[Nu]) + 
              3*\[Alpha]^2*(-16081 + 8792*\[Nu]) - \[Alpha]*(49249 + 
                4292*\[Nu] + 3*\[Beta]*(-66419 + 25396*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            2880*LN^3*r^(13/2)*(10 + 3*\[Alpha])*(2*\[Delta]*(3822 + 
                8064*\[Beta] + 734*\[Nu] + 49*\[Beta]*\[Nu] + \[Alpha]*
                 (-123 + 2387*\[Nu]))*\[Chi]A + (7644 - 3866*\[Nu] + 
                1912*\[Nu]^2 + \[Alpha]*(-246 + 4141*\[Nu] - 1064*\[Nu]^2) - 
                14*\[Beta]*(-1152 + 515*\[Nu] + 98*\[Nu]^2))*\[Chi]S) + 
            480*LN^(22/3)*r^(13/3)*(\[Delta]*(-72*\[Alpha]*\[Beta]*
                 (-473 + 2528*\[Nu]) + 27*\[Alpha]^2*(-437 + 2596*\[Nu]) + 
                9*\[Beta]^2*(-2473 + 12436*\[Nu]) + 7*\[Alpha]*(-4181 + 
                  29444*\[Nu]) - 7*\[Beta]*(-7169 + 41396*\[Nu]) + 
                2*(-5921 + 66932*\[Nu]))*\[Chi]A - (11842 - 23710*\[Nu] + 
                35928*\[Nu]^2 - 72*\[Alpha]*\[Beta]*(473 - 1965*\[Nu] + 
                  1252*\[Nu]^2) + 9*\[Alpha]^2*(1311 - 5200*\[Nu] + 
                  3664*\[Nu]^2) + 9*\[Beta]^2*(2473 - 10520*\[Nu] + 
                  6352*\[Nu]^2) + 7*\[Alpha]*(4181 - 14890*\[Nu] + 
                  11864*\[Nu]^2) - 7*\[Beta]*(7169 - 28570*\[Nu] + 
                  18776*\[Nu]^2))*\[Chi]S) - 8640*LN^8*r^4*
             (2*\[Delta]*(84*\[Alpha]^2*(-5 + 7*\[Nu]) + 252*\[Beta]^2*
                 (3 + 7*\[Nu]) - 69*(81 + 83*\[Nu]) + \[Beta]*(3715 + 
                  1369*\[Nu]) - 3*\[Alpha]*(1223 + 1189*\[Nu] + 112*\[Beta]*
                   (-1 + 9*\[Nu])))*\[Chi]A + (\[Beta]*(7430 - 65697*\[Nu] - 
                  41858*\[Nu]^2) - 168*\[Alpha]^2*(5 - 12*\[Nu] + 
                  7*\[Nu]^2) - 504*\[Beta]^2*(-3 - 4*\[Nu] + 7*\[Nu]^2) + 
                3*(-3726 + 3233*\[Nu] + 6378*\[Nu]^2) + 3*\[Alpha]*
                 (-2446 + 9733*\[Nu] + 8698*\[Nu]^2 + 224*\[Beta]*
                   (1 - 10*\[Nu] + 9*\[Nu]^2)))*\[Chi]S) - 
            1440*LN^(28/3)*r^(10/3)*(\[Delta]*(-710 + \[Beta]*(4021 - 
                  28804*\[Nu]) - 2248*\[Nu] + \[Alpha]^2*(-905 + 
                  6164*\[Nu]) + 3*\[Beta]^2*(-905 + 6164*\[Nu]) + 
                \[Alpha]*(-1409 + 8180*\[Nu] - 4*\[Beta]*(-905 + 
                    6164*\[Nu])))*\[Chi]A + (-710 + 4482*\[Nu] + 
                1112*\[Nu]^2 + \[Alpha]^2*(-905 + 3464*\[Nu] - 
                  3216*\[Nu]^2) - 3*\[Beta]^2*(905 - 3464*\[Nu] + 
                  3216*\[Nu]^2) + \[Beta]*(4021 - 14450*\[Nu] + 
                  12664*\[Nu]^2) + \[Alpha]*(-1409 + 5494*\[Nu] - 
                  3272*\[Nu]^2 + 4*\[Beta]*(905 - 3464*\[Nu] + 3216*
                     \[Nu]^2)))*\[Chi]S) + 720*LN^2*r^7*
             (2*\[Delta]*(470212 + \[Beta]*(422964 - 57300*\[Nu]) + 
                34398*\[Beta]^2*(-10 + \[Nu]) - 19202*\[Nu] + 9*\[Alpha]^2*
                 (-650 + 13363*\[Nu]) + 3*\[Alpha]*(76652 + 74071*\[Nu] - 
                  15*\[Beta]*(-7774 + 3437*\[Nu])))*\[Chi]A + 
              (940424 - 489394*\[Nu] + 133260*\[Nu]^2 - 756*\[Beta]^2*
                 (910 - 608*\[Nu] + 25*\[Nu]^2) - 6*\[Beta]*(-140988 + 
                  106387*\[Nu] + 5052*\[Nu]^2) - 9*\[Alpha]^2*(1300 - 
                  30673*\[Nu] + 11368*\[Nu]^2) + 3*\[Alpha]*(153304 + 
                  93883*\[Nu] - 42956*\[Nu]^2 + 3*\[Beta]*(77740 - 
                    81745*\[Nu] + 13468*\[Nu]^2)))*\[Chi]S) - 
            1440*LN^4*r^6*(\[Delta]*(2171880 + \[Alpha]*(1240131 + 
                  \[Beta]*(618039 - 334194*\[Nu]) - 168997*\[Nu]) - 
                985521*\[Nu] + 756*\[Beta]^2*(-1029 + 116*\[Nu]) + 
                21*\[Alpha]^2*(801 + 9644*\[Nu]) + 4*\[Beta]*(-69057 + 
                  77035*\[Nu]))*\[Chi]A + (2171880 - 2217935*\[Nu] + 
                1020636*\[Nu]^2 - 378*\[Beta]^2*(2058 - 1741*\[Nu] + 
                  151*\[Nu]^2) - 3*\[Alpha]^2*(-5607 - 93014*\[Nu] + 
                  50330*\[Nu]^2) - 2*\[Beta]*(138114 - 88103*\[Nu] + 
                  188828*\[Nu]^2) + \[Alpha]*(1240131 - 691672*\[Nu] + 
                  250786*\[Nu]^2 + 3*\[Beta]*(206013 - 302375*\[Nu] + 
                    77504*\[Nu]^2)))*\[Chi]S) - 240*LN^(14/3)*r^(17/3)*
             (\[Delta]*(-5041179 + \[Beta]*(8004040 - 1203706*\[Nu]) + 
                3969853*\[Nu] - 27*\[Beta]^2*(102465 + 15409*\[Nu]) + 
                3*\[Alpha]^2*(-676456 + 113011*\[Nu]) + \[Alpha]*(-6529666 + 
                  2713858*\[Nu] + \[Beta]*(4795923 + 77010*\[Nu])))*\[Chi]A - 
              (5041179 - 9650658*\[Nu] + 2986152*\[Nu]^2 + \[Beta]*
                 (-8004040 + 9366835*\[Nu] - 702492*\[Nu]^2) + 3*\[Alpha]^2*
                 (676456 - 830535*\[Nu] + 41948*\[Nu]^2) - 9*\[Beta]^2*
                 (-307395 + 251849*\[Nu] + 46348*\[Nu]^2) + \[Alpha]*
                 (6529666 - 9816763*\[Nu] + 1788444*\[Nu]^2 + 3*\[Beta]*
                   (-1598641 + 1586082*\[Nu] + 97096*\[Nu]^2)))*\[Chi]S) + 
            60*LN^(20/3)*r^(14/3)*(\[Delta]*(-360110 - 7448828*\[Nu] + 
                36*\[Beta]^2*(-202159 + 42169*\[Nu]) + 3*\[Alpha]^2*
                 (-795199 + 118192*\[Nu]) - 30*\[Beta]*(-353237 + 
                  119332*\[Nu]) - 3*\[Alpha]*(1056947 + 393148*\[Nu] + 
                  \[Beta]*(-3221107 + 624220*\[Nu])))*\[Chi]A + 
              (3*\[Alpha]^2*(-795199 + 809900*\[Nu] + 239936*\[Nu]^2) - 
                3*\[Alpha]*(1056947 + 233740*\[Nu] - 667680*\[Nu]^2 + 
                  \[Beta]*(-3221107 + 3552296*\[Nu] + 353936*\[Nu]^2)) + 
                2*(-180055 - 5890680*\[Nu] + 2154544*\[Nu]^2 + 18*\[Beta]^2*
                   (-202159 + 228533*\[Nu] + 9500*\[Nu]^2) + \[Beta]*
                   (5298555 - 5691018*\[Nu] + 406296*\[Nu]^2)))*\[Chi]S) + 
            720*LN^6*r^5*(2*\[Delta]*(-1263740 - 37171*\[Nu] + 378*\[Beta]^2*
                 (-1058 + 167*\[Nu]) + 3*\[Alpha]^2*(-32819 + 51009*\[Nu]) + 
                \[Beta]*(-665296 + 99684*\[Nu]) + \[Alpha]*(-305057 + 
                  83952*\[Nu] - 3*\[Beta]*(-82673 + 97083*\[Nu])))*\[Chi]A + 
              (-3*\[Alpha]^2*(65638 - 179533*\[Nu] + 93408*\[Nu]^2) + 
                \[Alpha]*(-610114 + 1085959*\[Nu] + 531168*\[Nu]^2 + 
                  3*\[Beta]*(165346 - 419455*\[Nu] + 163716*\[Nu]^2)) - 
                2*(1263740 - 749578*\[Nu] - 760984*\[Nu]^2 + 378*\[Beta]^2*
                   (1058 - 1102*\[Nu] + 167*\[Nu]^2) + \[Beta]*(665296 + 
                    129887*\[Nu] + 473676*\[Nu]^2)))*\[Chi]S)))))/
      (241920*LN^3*r^6*(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - 
             \[Beta]) - 9*\[Beta]) + LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))^2) + 
     (\[Epsilon]^4*(7056*LN^12*(-1 + \[Alpha] - 3*\[Beta])^2*
         (1 - 4*\[Nu])^2 - 4704*LN^10*r*(-17 + 9*\[Alpha]^2 + 
          \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
         (1 - 4*\[Nu])^2 + 336*r^6*(17 + 9*\[Alpha] - 9*\[Beta])^2*
         (-2761 - 67*\[Nu] + 2828*\[Nu]^2) + LN^(8/3)*r^(14/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])^2*(16523313 - 426440*\[Nu] + 
          5081104*\[Nu]^2) + 6048*LN^(32/3)*r^(2/3)*(-1 + \[Alpha] - 
          3*\[Beta])*(-1 + 4*\[Nu])*(13 + 28*\[Alpha]*(-2 + \[Nu]) + 
          88*\[Nu] - 21*\[Beta]*(-5 + 7*\[Nu])) - 
        9*LN^2*r^5*(17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
         (7050 - 1168*\[Nu] - 840*\[Beta]*(-11 + 3*\[Nu]) + 
          \[Alpha]*(-1355 + 3108*\[Nu])) + 6*LN^4*r^4*(2761 + 2828*\[Nu])*
         (9*\[Alpha]^2*(-5051 + 3052*\[Nu]) + 4*(988 - 41278*\[Nu] + 
            567*\[Beta]^2*(-105 + 29*\[Nu]) + 27*\[Beta]*(652 + 421*\[Nu])) - 
          6*\[Alpha]*(3311 + 13624*\[Nu] + 9*\[Beta]*(-3975 + 1862*\[Nu]))) - 
        9*LN^6*r^3*(2761 + 2828*\[Nu])*(-6178 + 33856*\[Nu] + 
          1512*\[Beta]^2*(-53 + 21*\[Nu]) + 3*\[Alpha]^2*
           (-3625 + 1372*\[Nu]) + 6*\[Beta]*(-5781 + 7732*\[Nu]) + 
          \[Alpha]*(8109 - 13844*\[Nu] - 9*\[Beta]*(-6257 + 2884*\[Nu]))) - 
        252*LN^(26/3)*r^(5/3)*(-1 + 4*\[Nu])*(-4610 + 31392*\[Nu] + 
          1512*\[Beta]^2*(-97 + 33*\[Nu]) + 3*\[Alpha]^2*
           (-6985 + 2492*\[Nu]) + 6*\[Beta]*(-8693 + 7508*\[Nu]) + 
          \[Alpha]*(16621 - 14740*\[Nu] - 9*\[Beta]*(-12081 + 4676*\[Nu]))) + 
        72576*LN^(4/3)*r^(28/3)*rd^8*(126*\[Alpha]^2*\[Nu]*(3 + 4*\[Nu]) + 
          (-2 + \[Beta])*(-823 - 260*\[Nu] + 540*\[Nu]^2 + 
            63*\[Beta]*(3 + 19*\[Nu] + 15*\[Nu]^2)) + 
          \[Alpha]*(823 + 1016*\[Nu] + 468*\[Nu]^2 - 63*\[Beta]*
             (3 + 25*\[Nu] + 23*\[Nu]^2))) + 504*LN^(28/3)*r^(4/3)*
         (\[Alpha]^2*(191 + 1004*\[Nu] + 2828*\[Nu]^2) - 
          2*\[Alpha]*(-52801 + 141908*\[Nu] + 99596*\[Nu]^2 + 
            3*\[Beta]*(-943 + 6674*\[Nu] + 6230*\[Nu]^2)) + 
          (1 + 3*\[Beta])*(-105793 + 282812*\[Nu] + 196364*\[Nu]^2 + 
            3*\[Beta]*(-2077 + 12344*\[Nu] + 9632*\[Nu]^2))) + 
        2016*LN^(4/3)*r^(16/3)*(289782 + 2546970*\[Nu] - 2299688*\[Nu]^2 + 
          40824*\[Beta]^2*(40 - 27*\[Nu] + \[Nu]^2) + 9*\[Alpha]^2*
           (-22729 - 23160*\[Nu] + 13496*\[Nu]^2) + 18*\[Beta]*
           (-179883 + 81363*\[Nu] + 55528*\[Nu]^2) - 
          \[Alpha]*(232979 - 831312*\[Nu] + 900072*\[Nu]^2 + 
            9*\[Beta]*(158711 - 160506*\[Nu] + 15960*\[Nu]^2))) + 
        8*LN^8*r^2*(1146527 - 6685030*\[Nu] - 7335160*\[Nu]^2 + 
          378*\[Alpha]^2*(-5501 - 3063*\[Nu] + 3164*\[Nu]^2) + 
          567*\[Beta]^2*(-8269 + 32819*\[Nu] + 42644*\[Nu]^2) - 
          9*\[Beta]*(-195460 + 1434611*\[Nu] + 1758596*\[Nu]^2) - 
          9*\[Alpha]*(-111011 - 812540*\[Nu] - 799904*\[Nu]^2 + 
            63*\[Beta]*(-13777 + 4963*\[Nu] + 20244*\[Nu]^2))) - 
        168*LN^(22/3)*r^(7/3)*(1559848 - 6082694*\[Nu] - 2876504*\[Nu]^2 + 
          9*\[Alpha]^2*(49639 - 19277*\[Nu] + 12460*\[Nu]^2) + 
          54*\[Beta]^2*(-2077 - 82912*\[Nu] + 23240*\[Nu]^2) + 
          6*\[Beta]*(-263467 - 585403*\[Nu] + 498788*\[Nu]^2) - 
          \[Alpha]*(-748985 + 1070821*\[Nu] + 2267572*\[Nu]^2 + 
            9*\[Beta]*(140227 - 200975*\[Nu] + 97468*\[Nu]^2))) + 
        56*LN^(16/3)*r^(10/3)*(-7078189 + 15711152*\[Nu] + 8571260*\[Nu]^2 + 
          81*\[Beta]^2*(723683 - 858568*\[Nu] + 82208*\[Nu]^2) + 
          9*\[Alpha]^2*(638111 - 986148*\[Nu] + 187236*\[Nu]^2) + 
          18*\[Beta]*(-868847 - 1073920*\[Nu] + 2327762*\[Nu]^2) - 
          6*\[Alpha]*(-3185080 - 3433269*\[Nu] + 2900076*\[Nu]^2 + 
            9*\[Beta]*(530476 - 1033635*\[Nu] + 148722*\[Nu]^2))) - 
        56*LN^(10/3)*r^(13/3)*(61257082 + 21716262*\[Nu] - 83196720*\[Nu]^2 + 
          734832*\[Beta]^2*(160 - 129*\[Nu] + 7*\[Nu]^2) + 
          27*\[Alpha]^2*(102163 - 941955*\[Nu] + 148260*\[Nu]^2) + 
          18*\[Beta]*(-7242973 + 2883285*\[Nu] + 4136976*\[Nu]^2) - 
          3*\[Alpha]*(-15849193 + 4234185*\[Nu] + 18806220*\[Nu]^2 + 
            9*\[Beta]*(2823371 - 3779019*\[Nu] + 403956*\[Nu]^2))) + 
        3*LN^(20/3)*r^(8/3)*(45375315 + 25146856*\[Nu] - 23347408*\[Nu]^2 + 
          18*\[Beta]*(15397937 + 4171944*\[Nu] + 4693584*\[Nu]^2) + 
          27*\[Beta]^2*(17365329 - 4006184*\[Nu] + 5927824*\[Nu]^2) + 
          3*\[Alpha]^2*(18547881 - 9338504*\[Nu] + 8336272*\[Nu]^2) - 
          6*\[Alpha]*(15557033 + 2945432*\[Nu] + 7054096*\[Nu]^2 + 
            3*\[Beta]*(17915529 - 6477464*\[Nu] + 7009744*\[Nu]^2))) - 
        6*LN^(14/3)*r^(11/3)*(9*\[Alpha]^2*(16824831 - 1810088*\[Nu] + 
            5791408*\[Nu]^2) + (-17 + 9*\[Beta])*(16330197 + 413000*\[Nu] + 
            4813200*\[Nu]^2 + 3*\[Beta]*(16727937 - 1289624*\[Nu] + 
              5259856*\[Nu]^2)) - 2*\[Alpha]*(-69525177 + 17244248*\[Nu] - 
            27567568*\[Nu]^2 + 9*\[Beta]*(33504321 - 2839480*\[Nu] + 
              10785488*\[Nu]^2))) + rd^6*(-846720*LN^(8/3)*r^(23/3)*
           (2 + \[Alpha] - \[Beta])^2*(-1 + 3*\[Nu] + 4*\[Nu]^2) - 
          6048*r^9*(2 + \[Alpha] - \[Beta])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2) + 432*LN^2*r^8*(2 + \[Alpha] - \[Beta])*
           (2761 + 2828*\[Nu])*(-28*\[Beta]*(1 + 4*\[Nu]) + 
            3*(37 + 4*\[Nu]) + 14*\[Alpha]*(-1 + 5*\[Nu])) + 
          12096*LN^(14/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])*
           (-1 + 68*\[Nu] - 28*\[Beta]*(-1 + 5*\[Nu]) + 14*\[Alpha]*
             (-5 + 7*\[Nu])) - 6048*LN^(4/3)*r^(25/3)*(28718 + 519268*\[Nu] - 
            197196*\[Nu]^2 + 6*\[Alpha]*(5406 + 38576*\[Nu] - 7733*\[Nu]^2) + 
            378*\[Beta]^2*(-133 - 379*\[Nu] + 15*\[Nu]^2) + 
            27*\[Alpha]^2*(350 - 531*\[Nu] + 938*\[Nu]^2) - 
            27*\[Alpha]*\[Beta]*(-1512 - 5837*\[Nu] + 1148*\[Nu]^2) + 
            6*\[Beta]*(14439 + 4126*\[Nu] + 14138*\[Nu]^2)) + 
          36288*LN^(10/3)*r^(22/3)*(5641 + 624*\[Nu] - 6802*\[Nu]^2 + 
            63*\[Alpha]^2*(1 + 13*\[Nu] + 13*\[Nu]^2) - 63*\[Beta]^2*
             (1 + 15*\[Nu] + 21*\[Nu]^2) - \[Beta]*(1137 + 5891*\[Nu] + 
              2458*\[Nu]^2) + \[Alpha]*(1712 + 2694*\[Nu] + 559*\[Nu]^2 - 
              378*\[Beta]*(1 + 4*\[Nu] + \[Nu]^2)))) + 
        rd^4*(28224*LN^8*r^4*(2 + \[Alpha] - \[Beta])^2*(1 - 4*\[Nu])^2 - 
          2016*r^8*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
           (29 + 5*\[Nu] + 3*\[Alpha]*(5 + \[Nu]) - 3*\[Beta]*(5 + \[Nu])) + 
          216*LN^4*r^6*(2761 + 2828*\[Nu])*(\[Beta]^2*(14 - 322*\[Nu]) + 
            42*\[Alpha]^2*(1 + \[Nu]) + 3*(395 + 4*\[Nu]) - 
            4*\[Beta]*(107 + 26*\[Nu]) + 2*\[Alpha]*(234 - 70*\[Beta] + 
              141*\[Nu] + 98*\[Beta]*\[Nu])) + 6048*LN^(20/3)*r^(14/3)*
           (-1 + 4*\[Nu])*(513 + \[Beta]^2*(238 - 434*\[Nu]) + 348*\[Nu] + 
            42*\[Alpha]^2*(1 + \[Nu]) - 12*\[Beta]*(45 + 4*\[Nu]) + 
            2*\[Alpha]*(66 + 225*\[Nu] + 14*\[Beta]*(-13 + 11*\[Nu]))) - 
          504*LN^(14/3)*r^(17/3)*(-1 + 4*\[Nu])*
           (3*\[Alpha]^2*(-3371 + 2324*\[Nu]) + \[Alpha]*
             (-28772 + 48921*\[Beta] + 25864*\[Nu] - 1764*\[Beta]*\[Nu]) - 
            2*(8268 - 11664*\[Nu] + 84*\[Beta]^2*(231 + 31*\[Nu]) + 
              19*\[Beta]*(-2263 + 44*\[Nu]))) - 18*LN^2*r^7*
           (2761 + 2828*\[Nu])*(\[Alpha]^2*(-705 + 7644*\[Nu]) + 
            \[Alpha]*(5276 + \[Beta]*(27417 - 5796*\[Nu]) + 24296*\[Nu]) + 
            2*(6964 + 8752*\[Nu] - 84*\[Beta]^2*(159 + 11*\[Nu]) - 
              5*\[Beta]*(-4657 + 548*\[Nu]))) + 3024*LN^(10/3)*r^(19/3)*
           (9*\[Alpha]^2*(4801 - 226*\[Nu] + 1512*\[Nu]^2) + 
            2*(-325716 - 856871*\[Nu] + 293318*\[Nu]^2 + 756*\[Beta]^2*(-25 - 
                168*\[Nu] + 81*\[Nu]^2) + 3*\[Beta]*(-4569 - 67698*\[Nu] + 
                646*\[Nu]^2)) - 3*\[Alpha]*(74280 + 148157*\[Nu] - 
              16632*\[Nu]^2 + \[Beta]*(39351 - 9228*\[Nu] + 53172*
                 \[Nu]^2))) - 2016*LN^(16/3)*r^(16/3)*(-133685 + 
            94894*\[Nu] + 95491*\[Nu]^2 + \[Alpha]^2*(2644 - 8375*\[Nu] + 
              6811*\[Nu]^2) + \[Beta]*(-4123 - 18286*\[Nu] + 24785*\[Nu]^2) + 
            \[Beta]^2*(13417 + 65902*\[Nu] + 60676*\[Nu]^2) - 
            \[Alpha]*(30734 - 835*\[Nu] + 16622*\[Nu]^2 + \[Beta]*(8123 + 
                31445*\[Nu] + 64085*\[Nu]^2))) + 336*LN^(4/3)*r^(22/3)*
           (3*\[Alpha]^2*(-863641 - 380880*\[Nu] + 4158*\[Nu]^2) - 
            2*(507247 + 8870463*\[Nu] - 1688355*\[Nu]^2 + 3402*\[Beta]^2*(
                -1498 + 217*\[Nu] + 102*\[Nu]^2) + \[Beta]*(9847198 - 
                6252714*\[Nu] + 112383*\[Nu]^2)) + \[Alpha]*
             (-5703268 - 11494359*\[Nu] + 1904436*\[Nu]^2 + 3*\[Beta]*(
                -2533823 + 885132*\[Nu] + 239274*\[Nu]^2))) + 
          36*LN^(8/3)*r^(20/3)*(\[Alpha]^2*(16593873 - 638120*\[Nu] + 
              4798864*\[Nu]^2) + \[Beta]^2*(16593873 - 638120*\[Nu] + 
              4798864*\[Nu]^2) - 4*\[Beta]*(16591913 - 632240*\[Nu] + 
              4806704*\[Nu]^2) + 4*(16589953 - 626360*\[Nu] + 
              4814544*\[Nu]^2) - 2*\[Alpha]*(-33183826 + 1264480*\[Nu] - 
              9613408*\[Nu]^2 + \[Beta]*(16593873 - 638120*\[Nu] + 
                4798864*\[Nu]^2)))) + 
        rd^2*(-28224*LN^10*r^2*(-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 
            4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*(1 - 4*\[Nu])^2 + 
          9408*LN^8*r^3*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 
            35*\[Beta] + 9*\[Beta]^2)*(1 - 4*\[Nu])^2 + 
          168*r^7*(17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
           (-65 + \[Beta]*(33 - 15*\[Nu]) + 31*\[Nu] + 3*\[Alpha]*
             (-11 + 5*\[Nu])) - 108*LN^6*r^4*(2761 + 2828*\[Nu])*
           (-657 + 816*\[Nu] + 84*\[Alpha]^2*(-1 + 2*\[Nu]) + 
            42*\[Beta]^2*(5 + 11*\[Nu]) + \[Alpha]*(225 + \[Beta]*(14 - 
                826*\[Nu]) + 408*\[Nu]) - \[Beta]*(1285 + 1234*\[Nu])) + 
          9*LN^4*r^5*(2761 + 2828*\[Nu])*(42498 + \[Alpha]*
             (5687 + \[Beta]*(93921 - 60564*\[Nu]) - 21260*\[Nu]) + 
            2*\[Beta]*(6825 - 8764*\[Nu]) - 88928*\[Nu] + 504*\[Beta]^2*
             (-247 + 49*\[Nu]) + 3*\[Alpha]^2*(-5917 + 6860*\[Nu])) + 
          12*LN^(8/3)*r^(17/3)*(9*\[Alpha]^2*(16540953 - 479360*\[Nu] + 
              5010544*\[Nu]^2) - 18*\[Alpha]*\[Beta]*(16540953 - 
              479360*\[Nu] + 5010544*\[Nu]^2) + 9*\[Beta]^2*
             (16540953 - 479360*\[Nu] + 5010544*\[Nu]^2) + 
            35*\[Alpha]*(16540449 - 477848*\[Nu] + 5012560*\[Nu]^2) - 
            35*\[Beta]*(16540449 - 477848*\[Nu] + 5012560*\[Nu]^2) + 
            34*(16539973 - 476420*\[Nu] + 5014464*\[Nu]^2)) - 
          3024*LN^(26/3)*r^(8/3)*(-1 + 4*\[Nu])*
           (252*\[Alpha]^2*(-1 + \[Nu]) + 3*(-51 + \[Beta]*(57 - 654*\[Nu]) + 
              188*\[Nu] + 14*\[Beta]^2*(1 + 13*\[Nu])) + 
            \[Alpha]*(-111 + 576*\[Nu] - 14*\[Beta]*(-41 + 79*\[Nu]))) - 
          3*LN^2*r^6*(2761 + 2828*\[Nu])*(9*\[Alpha]^2*(-3919 + 
              16380*\[Nu]) + 2*(218173 + \[Beta]*(273033 - 94632*\[Nu]) + 
              56836*\[Nu] + 756*\[Beta]^2*(-263 + 43*\[Nu])) + 
            \[Alpha]*(154209 + 346092*\[Nu] - 9*\[Beta]*(-48103 + 
                23604*\[Nu]))) + 252*LN^(20/3)*r^(11/3)*(-1 + 4*\[Nu])*
           (52130 + \[Beta]*(143122 - 54712*\[Nu]) - 81312*\[Nu] + 
            2520*\[Beta]^2*(-79 + 13*\[Nu]) + 3*\[Alpha]^2*
             (-15549 + 9100*\[Nu]) - \[Alpha]*(44937 + 652*\[Nu] + 
              3*\[Beta]*(-64907 + 26012*\[Nu]))) - 2016*LN^(22/3)*r^(10/3)*
           (77792 - 258679*\[Nu] - 179536*\[Nu]^2 + \[Alpha]^2*
             (-943 + 10076*\[Nu] + 3962*\[Nu]^2) - 3*\[Beta]^2*
             (943 - 8942*\[Nu] + 5110*\[Nu]^2) + \[Beta]*(-130573 + 
              179543*\[Nu] + 109844*\[Nu]^2) - \[Alpha]*(-82127 + 
              174109*\[Nu] + 114730*\[Nu]^2 + 10*\[Beta]*(-604 + 5051*\[Nu] + 
                1358*\[Nu]^2))) + 168*LN^(16/3)*r^(13/3)*
           (9*\[Alpha]^2*(62117 + 13781*\[Nu] + 74060*\[Nu]^2) + 
            \[Alpha]*(6660883 + 8008927*\[Nu] - 4044500*\[Nu]^2 + 
              \[Beta]*(905841 + 3265965*\[Nu] - 1530396*\[Nu]^2)) - 
            2*(156923 + 1546463*\[Nu] + 178568*\[Nu]^2 + \[Beta]*(5889029 + 
                7840583*\[Nu] - 4267192*\[Nu]^2) + 18*\[Beta]^2*(71251 + 
                133942*\[Nu] + 11914*\[Nu]^2))) - 336*LN^(10/3)*r^(16/3)*
           (18*(905781 + 1340343*\[Nu] - 928496*\[Nu]^2) - 
            40824*\[Beta]^2*(-457 + 346*\[Nu] + 2*\[Nu]^2) + 
            9*\[Alpha]^2*(-114343 - 312534*\[Nu] + 158760*\[Nu]^2) + 
            4*\[Beta]*(-3750905 + 645453*\[Nu] + 2554308*\[Nu]^2) - 
            3*\[Alpha]*(-3357527 - 2458362*\[Nu] + 2668416*\[Nu]^2 + 
              \[Beta]*(2121620 - 4500999*\[Nu] + 796068*\[Nu]^2))) + 
          56*LN^(4/3)*r^(19/3)*(81*\[Alpha]^2*(-320141 - 208959*\[Nu] + 
              159908*\[Nu]^2) - 3*\[Alpha]*(14634677 + 7045119*\[Nu] + 
              2683620*\[Nu]^2 + 27*\[Beta]*(1155571 - 1128279*\[Nu] + 
                143444*\[Nu]^2)) + 2*(5515199 + 14095809*\[Nu] - 
              34186248*\[Nu]^2 + 122472*\[Beta]^2*(488 - 283*\[Nu] + 
                \[Nu]^2) + 9*\[Beta]*(-13097863 + 7905231*\[Nu] + 
                1945248*\[Nu]^2))) - 12*LN^(14/3)*r^(14/3)*
           (12*\[Alpha]^2*(4272531 - 772940*\[Nu] + 1668352*\[Nu]^2) + 
            9*\[Beta]^2*(17006649 - 2403296*\[Nu] + 5255152*\[Nu]^2) - 
            4*(24248311 + 2023224*\[Nu] + 5556656*\[Nu]^2) - 
            3*\[Beta]*(85791135 - 15452416*\[Nu] + 27893264*\[Nu]^2) - 
            3*\[Alpha]*(-17994916 + 7444976*\[Nu] - 9609600*\[Nu]^2 + 
              \[Beta]*(68110071 - 10301648*\[Nu] + 22438864*\[Nu]^2)))) + 
        SO^2*(2032128*LN^(8/3)*r^(14/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) + 18289152*LN^(20/3)*r^(8/3)*
           (-1 + \[Alpha] - 3*\[Beta])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 
            2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 12192768*LN^(14/3)*
           r^(11/3)*(-17 + 9*\[Alpha]^2 + \[Alpha]*(8 - 36*\[Beta]) - 
            42*\[Beta] + 27*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 
            2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 571536*LN^(28/3)*
           r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])^2*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
          381024*LN^(22/3)*r^(7/3)*(-17 + 9*\[Alpha]^2 + 
            \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) + 63504*LN^(4/3)*r^(16/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*((-242 + 9*\[Alpha] + 1184*\[Nu])*\[Chi]A^2 + 
            2*(-242 + 9*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S - 
            (242 + 216*\[Nu] + 9*\[Alpha]*(-1 + 4*\[Nu]))*\[Chi]S^2) - 
          127008*LN^(10/3)*r^(13/3)*((-396*\[Beta]*(-13 + 56*\[Nu]) + 
              27*\[Alpha]^2*(-31 + 128*\[Nu]) + 8*(-913 + 3756*\[Nu]) - 
              6*\[Alpha]*(1007 - 4192*\[Nu] + 9*\[Beta]*(-15 + 64*\[Nu])))*
             \[Chi]A^2 - 2*(7304 + 837*\[Alpha]^2 + \[Alpha]*(6042 - 
                810*\[Beta]) - 5148*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - 
            (7304 + 832*\[Nu] - 396*\[Beta]*(13 + 4*\[Nu]) + 27*\[Alpha]^2*(
                31 + 4*\[Nu]) + \[Alpha]*(6042 + 984*\[Nu] - 54*\[Beta]*
                 (15 + 4*\[Nu])))*\[Chi]S^2) + 63504*LN^(16/3)*r^(10/3)*
           ((2417 - 81*\[Beta]^2 - 11232*\[Nu] - 8424*\[Beta]*(-1 + 
                4*\[Nu]) + 72*\[Alpha]^2*(-9 + 32*\[Nu]) - 3*\[Alpha]*(815 - 
                2976*\[Nu] + 9*\[Beta]*(-69 + 256*\[Nu])))*\[Chi]A^2 - 
            2*(-2417 + 648*\[Alpha]^2 - 8424*\[Beta] + 81*\[Beta]^2 - 
              3*\[Alpha]*(-815 + 621*\[Beta]))*\[Delta]*\[Chi]A*\[Chi]S + 
            (2417 + 8424*\[Beta] + 1564*\[Nu] + 72*\[Alpha]^2*(-9 + 
                4*\[Nu]) + 81*\[Beta]^2*(-1 + 4*\[Nu]) - 3*\[Alpha]*(815 - 
                284*\[Nu] + 9*\[Beta]*(-69 + 20*\[Nu])))*\[Chi]S^2) + 
          rd^4*(73156608*LN^(8/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])^2*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 2286144*LN^(16/3)*r^(16/3)*
             (2 + \[Alpha] - \[Beta])^2*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 1524096*LN^(4/3)*r^(22/3)*
             (2 + \[Alpha] - \[Beta])*((-218 + 24*\[Beta] + 1008*\[Nu] - 
                96*\[Beta]*\[Nu] + 3*\[Alpha]*(-15 + 64*\[Nu]))*\[Chi]A^2 - 
              2*(218 + 45*\[Alpha] - 24*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - 
              (218 - 24*\[Beta] + 136*\[Nu] + 3*\[Alpha]*(15 + 4*\[Nu]))*
               \[Chi]S^2)) + rd^2*(-73156608*LN^(14/3)*r^(14/3)*
             (-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 
              3*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 24385536*LN^(8/3)*r^(17/3)*
             (34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 
              9*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 2286144*LN^(22/3)*r^(10/3)*
             (-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 
              3*\[Beta]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 762048*LN^(16/3)*r^(13/3)*
             (34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 
              9*\[Beta]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 381024*LN^(10/3)*r^(16/3)*
             ((9*\[Alpha]^2*(-31 + 128*\[Nu]) + 2*(\[Beta]*(1081 - 
                    4800*\[Nu]) + 684*(-1 + 4*\[Nu]) + 72*\[Beta]^2*
                   (-1 + 4*\[Nu])) - 3*\[Alpha]*(542 - 2304*\[Nu] + 
                  \[Beta]*(-169 + 704*\[Nu])))*\[Chi]A^2 - 2*(1368 + 
                1626*\[Alpha] + 279*\[Alpha]^2 - 2162*\[Beta] - 507*\[Alpha]*
                 \[Beta] + 144*\[Beta]^2)*\[Delta]*\[Chi]A*\[Chi]S - 
              (1368 + 144*\[Beta]^2 + 9*\[Alpha]^2*(31 + 4*\[Nu]) - 
                2*\[Beta]*(1081 + 476*\[Nu]) + \[Alpha]*(1626 - 507*\[Beta] + 
                  408*\[Nu] - 84*\[Beta]*\[Nu]))*\[Chi]S^2) + 
            127008*LN^(4/3)*r^(19/3)*((-8864 + 41376*\[Nu] + 432*\[Beta]^2*
                 (-1 + 4*\[Nu]) + 27*\[Alpha]^2*(-29 + 128*\[Nu]) - 
                6*\[Beta]*(-911 + 4160*\[Nu]) - 3*\[Alpha]*(2042 - 
                  9408*\[Nu] + 27*\[Beta]*(-15 + 64*\[Nu])))*\[Chi]A^2 - 
              2*(8864 + 783*\[Alpha]^2 + \[Alpha]*(6126 - 1215*\[Beta]) - 
                5466*\[Beta] + 432*\[Beta]^2)*\[Delta]*\[Chi]A*\[Chi]S - 
              (8864 + 432*\[Beta]^2 + 5920*\[Nu] + 27*\[Alpha]^2*
                 (29 + 12*\[Nu]) - 6*\[Beta]*(911 + 516*\[Nu]) + 
                \[Alpha]*(6126 + 3720*\[Nu] - 81*\[Beta]*(15 + 4*\[Nu])))*
               \[Chi]S^2)))))/(1016064*LN^(4/3)*r^(16/3)*
       (r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 9*\[Beta]) + 
         LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))^2) + 
     (\[Epsilon]^6*(-162993600*LN^(52/3)*r*(17 + 9*\[Alpha] - 9*\[Beta])*
         (-1 + \[Alpha] - 3*\[Beta])^2*(-1 + 4*\[Nu])^3 + 
        162993600*LN^(58/3)*(-1 + \[Alpha] - 3*\[Beta])^3*(-1 + 4*\[Nu])^3 + 
        31046400*r^(29/3)*(17 + 9*\[Alpha] - 9*\[Beta])^3*(-1 + \[Nu])^2*
         (2761 + 2828*\[Nu]) - 184800*LN^(8/3)*r^(25/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])^3*(-16499793 + 16808633*\[Nu] - 
          5295864*\[Nu]^2 + 4987024*\[Nu]^3) + 139708800*LN^18*r^(2/3)*
         (-1 + \[Alpha] - 3*\[Beta])^2*(1 - 4*\[Nu])^2*(48 + 81*\[Nu] - 
          42*\[Beta]*(-5 + 4*\[Nu]) + 7*\[Alpha]*(-13 + 5*\[Nu])) + 
        831600*LN^2*r^(26/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
         (2761 + 2828*\[Nu])*(-5538 + 8050*\[Nu] - 3464*\[Nu]^2 + 
          168*\[Beta]*(-48 + 47*\[Nu] + 4*\[Nu]^2) + 
          \[Alpha]*(1299 - 2839*\[Nu] + 1036*\[Nu]^2)) - 
        17463600*LN^(50/3)*r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])^2*
         (-1 + 4*\[Nu])*(-72073 + 208648*\[Nu] + 123120*\[Nu]^2 + 
          \[Alpha]*(-8903 + 9128*\[Nu] + 336*\[Nu]^2) + 
          3*\[Beta]*(2351 - 5600*\[Nu] + 5208*\[Nu]^2)) - 
        2743372800*LN^(10/3)*r^14*rd^12*(2 + \[Alpha] - \[Beta])^2*
         (28659 + 44*(1732 + 315*\[Alpha])*\[Nu] + (-49804 + 49896*\[Alpha])*
           \[Nu]^2 + 24*(-1483 + 924*\[Alpha])*\[Nu]^3 - 
          1386*\[Beta]*(5 + 51*\[Nu] + 98*\[Nu]^2 + 35*\[Nu]^3)) + 
        825*LN^(14/3)*r^(22/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
         (322825249494 - 95730025560*\[Nu] + 94843320992*\[Nu]^2 - 
          29280737920*\[Nu]^3 - 1008*\[Beta]*(-545974929 + 199286403*\[Nu] - 
            174766312*\[Nu]^2 + 55327664*\[Nu]^3) + 3*\[Alpha]*
           (-38387975571 + 58316146644*\[Nu] - 14257461008*\[Nu]^2 + 
            17151558592*\[Nu]^3)) - 5821200*LN^16*r^(5/3)*
         (-1 + \[Alpha] - 3*\[Beta])*(1 - 4*\[Nu])^2*(4886 + 41680*\[Nu] + 
          3024*\[Beta]^2*(-78 + 25*\[Nu]) + 6*\[Beta]*(-7141 + 3120*\[Nu]) + 
          3*\[Alpha]^2*(-13033 + 4060*\[Nu]) + \[Alpha]*(16325 - 5604*\[Nu] - 
            9*\[Beta]*(-21097 + 7532*\[Nu]))) - 17463600*LN^(44/3)*r^(7/3)*
         (-1 + \[Alpha] - 3*\[Beta])*(-1 + 4*\[Nu])*(845585 - 2685184*\[Nu] - 
          1269160*\[Nu]^2 + 3*\[Alpha]^2*(126541 - 82984*\[Nu] + 
            7000*\[Nu]^2) + 27*\[Beta]^2*(61991 - 100408*\[Nu] + 
            16912*\[Nu]^2) + 6*\[Beta]*(19619 - 64884*\[Nu] + 
            176868*\[Nu]^2) - 4*\[Alpha]*(-44594 + 210162*\[Nu] + 
            222936*\[Nu]^2 + 9*\[Beta]*(44949 - 44672*\[Nu] + 
              7826*\[Nu]^2))) - 138600*LN^4*r^(23/3)*(17 + 9*\[Alpha] - 
          9*\[Beta])*(2761 + 2828*\[Nu])*(599306 + 9805574*\[Nu] - 
          9728824*\[Nu]^2 + 9072*\[Beta]^2*(967 - 669*\[Nu] + 15*\[Nu]^2) + 
          9*\[Alpha]^2*(-42535 - 171997*\[Nu] + 50820*\[Nu]^2) + 
          18*\[Beta]*(-783693 + 332997*\[Nu] + 263956*\[Nu]^2) - 
          \[Alpha]*(872549 - 2565705*\[Nu] + 4259892*\[Nu]^2 + 
            9*\[Beta]*(875393 - 860013*\[Nu] + 68628*\[Nu]^2))) + 
        15400*LN^6*r^(20/3)*(2761 + 2828*\[Nu])*
         (243*\[Alpha]^3*(231817 - 1213579*\[Nu] + 153776*\[Nu]^2) - 
          54*\[Alpha]^2*(9*\[Beta]*(2301289 - 3237675*\[Nu] + 
              312354*\[Nu]^2) + 2*(-5280409 + 4284663*\[Nu] + 
              5429565*\[Nu]^2)) + 3*\[Alpha]*(473663465 + 99481581*\[Nu] - 
            604914120*\[Nu]^2 + 567*\[Beta]^2*(1751555 - 1565073*\[Nu] + 
              95832*\[Nu]^2) + 18*\[Beta]*(-64832695 + 40401117*\[Nu] + 
              28441296*\[Nu]^2)) - 2*(-496987729 - 107131401*\[Nu] + 
            528291990*\[Nu]^2 + 91854*\[Beta]^3*(10513 - 7437*\[Nu] + 
              273*\[Nu]^2) + 81*\[Beta]^2*(-28365253 + 15620859*\[Nu] + 
              6140538*\[Nu]^2) - 18*\[Beta]*(-71383628 - 12153834*\[Nu] + 
              74348919*\[Nu]^2))) + 100800*LN^(46/3)*r^2*
         (2079*\[Alpha]^3*(6210 - 22981*\[Nu] + 584*\[Nu]^2 + 1904*\[Nu]^3) - 
          9*\[Alpha]^2*(16857345 - 97108213*\[Nu] + 104968088*\[Nu]^2 + 
            56690480*\[Nu]^3 + 693*\[Beta]*(16581 - 65816*\[Nu] + 
              29608*\[Nu]^2 + 9016*\[Nu]^3)) + \[Alpha]*(264336076 - 
            1600242969*\[Nu] + 1868293704*\[Nu]^2 + 1031872688*\[Nu]^3 + 
            6237*\[Beta]^2*(43568 - 187731*\[Nu] + 171048*\[Nu]^2 + 
              38752*\[Nu]^3) + 36*\[Beta]*(24562025 - 144410646*\[Nu] + 
              166431564*\[Nu]^2 + 87077452*\[Nu]^3)) - (1 + 3*\[Beta])*
           (125530561 - 774046551*\[Nu] + 924795048*\[Nu]^2 + 
            525616784*\[Nu]^3 + 6237*\[Beta]^2*(12455 - 59226*\[Nu] + 
              83976*\[Nu]^2 + 17416*\[Nu]^3) + 9*\[Beta]*(44792492 - 
              272559123*\[Nu] + 331113072*\[Nu]^2 + 174629224*\[Nu]^3))) + 
        19800*LN^(38/3)*r^(10/3)*(-3892157798 + 34372958069*\[Nu] - 
          26532680664*\[Nu]^2 - 9188899440*\[Nu]^3 - 6804*\[Beta]^3*
           (-15344106 + 50905759*\[Nu] - 26884480*\[Nu]^2 + 
            7320208*\[Nu]^3) + 21*\[Alpha]^3*(-393128381 + 746793263*\[Nu] - 
            527619288*\[Nu]^2 + 60345264*\[Nu]^3) - 9*\[Beta]^2*
           (-3997750186 - 2097457133*\[Nu] - 8405056296*\[Nu]^2 + 
            2540773872*\[Nu]^3) + 6*\[Beta]*(-421850762 + 14615230835*\[Nu] + 
            2034711336*\[Nu]^2 + 4301810352*\[Nu]^3) + 
          \[Alpha]^2*(9132668212 + 11251358687*\[Nu] + 17350476696*\[Nu]^2 - 
            7375248720*\[Nu]^3 - 126*\[Beta]*(-471169973 + 1002657401*\[Nu] - 
              717595704*\[Nu]^2 + 114596496*\[Nu]^3)) + 
          \[Alpha]*(-2349312461 - 25421758639*\[Nu] - 29267975688*\[Nu]^2 - 
            17417954736*\[Nu]^3 + 189*\[Beta]^2*(-734441573 + 
              1874386295*\[Nu] - 1231625304*\[Nu]^2 + 252964656*\[Nu]^3) + 
            6*\[Beta]*(-6502176187 - 6357713462*\[Nu] - 14914551456*\[Nu]^2 + 
              4003927200*\[Nu]^3))) - 1400*LN^(40/3)*r^3*
         (891*\[Alpha]^3*(-10105247 - 29453624*\[Nu] - 8530844*\[Nu]^2 + 
            3017616*\[Nu]^3) + 27*\[Alpha]*(-8547341587 + 59791391416*\[Nu] + 
            37129854484*\[Nu]^2 + 4497050768*\[Nu]^3 + 297*\[Beta]^2*
             (13624753 - 174173528*\[Nu] - 20761244*\[Nu]^2 + 
              17694096*\[Nu]^3) + 42*\[Beta]*(-281015447 + 1992589168*\[Nu] + 
              4828394788*\[Nu]^2 + 1634757744*\[Nu]^3)) - 
          54*\[Alpha]^2*(99*\[Beta]*(-4520507 - 65065928*\[Nu] - 
              7077980*\[Nu]^2 + 7467600*\[Nu]^3) + 
            4*(-270882421 + 1450534337*\[Nu] + 4960244876*\[Nu]^2 + 
              1774362324*\[Nu]^3)) + 2*(90597803639 - 636949759956*\[Nu] + 
            36434996988*\[Nu]^2 + 132001804480*\[Nu]^3 - 224532*\[Beta]^3*
             (672941 - 3937920*\[Nu] - 808176*\[Nu]^2 + 305872*\[Nu]^3) + 
            54*\[Beta]*(6635671369 - 49375660164*\[Nu] - 18809500356*\[Nu]^
                2 + 993468896*\[Nu]^3) - 243*\[Beta]^2*(-860402061 + 
              8105829788*\[Nu] + 13670856140*\[Nu]^2 + 4279967552*\[Nu]^
                3))) - 4620*LN^12*r^(11/3)*(-293078028007 + 
          651093284676*\[Nu] + 1477683205080*\[Nu]^2 + 533948558752*\[Nu]^3 + 
          81*\[Alpha]^3*(557760101 + 781733432*\[Nu] - 430900680*\[Nu]^2 + 
            52066784*\[Nu]^3) - 729*\[Beta]^3*(224476641 - 838545708*\[Nu] - 
            1328400080*\[Nu]^2 + 313256384*\[Nu]^3) - 81*\[Beta]^2*
           (-4640552331 - 16291845612*\[Nu] + 9733645000*\[Nu]^2 + 
            14669502176*\[Nu]^3) + 9*\[Beta]*(-81476739907 + 
            256427944356*\[Nu] + 453707252640*\[Nu]^2 + 140955872512*
             \[Nu]^3) - 9*\[Alpha]^2*(-9159661559 + 21942760332*\[Nu] + 
            73878675160*\[Nu]^2 + 37649622304*\[Nu]^3 + 
            9*\[Beta]*(3441648127 + 3933264324*\[Nu] - 3216560480*\[Nu]^2 + 
              759971968*\[Nu]^3)) + 15*\[Alpha]*(10918369853 - 
            33641129520*\[Nu] - 53026229640*\[Nu]^2 - 14550632096*\[Nu]^3 + 
            81*\[Beta]^2*(398451405 + 150896880*\[Nu] - 652758008*\[Nu]^2 + 
              184258592*\[Nu]^3) + 18*\[Beta]*(-1421187437 + 
              608221440*\[Nu] + 8533515008*\[Nu]^2 + 5270809152*\[Nu]^3))) + 
        13860*LN^14*r^(8/3)*(8975742037 - 14926595676*\[Nu] - 
          42253731120*\[Nu]^2 - 15045053632*\[Nu]^3 + 3*\[Alpha]^3*
           (-25483139 + 547463252*\[Nu] - 738748080*\[Nu]^2 + 
            119106624*\[Nu]^3) - 81*\[Beta]^3*(-109090439 + 497174972*\[Nu] + 
            30089640*\[Nu]^2 + 157938144*\[Nu]^3) - 27*\[Beta]^2*
           (-3174542357 + 5717433836*\[Nu] + 14457818720*\[Nu]^2 + 
            5842450432*\[Nu]^3) - 3*\[Beta]*(-18181953791 + 
            30727596268*\[Nu] + 84888214360*\[Nu]^2 + 33080606496*\[Nu]^3) - 
          3*\[Alpha]^2*(-2979998077 + 5597928156*\[Nu] + 13368976560*
             \[Nu]^2 + 5741670592*\[Nu]^3 + 9*\[Beta]*(-52168959 + 
              520999052*\[Nu] - 461654760*\[Nu]^2 + 128287264*\[Nu]^3)) + 
          \[Alpha]*(-17871843011 + 30426265588*\[Nu] + 83353399120*\[Nu]^2 + 
            33317960256*\[Nu]^3 + 81*\[Beta]^2*(-80132139 + 504894852*\[Nu] - 
              206128160*\[Nu]^2 + 139725824*\[Nu]^3) + 18*\[Beta]*
             (-3076866177 + 5653793476*\[Nu] + 13925103880*\[Nu]^2 + 
              5781577312*\[Nu]^3))) - 825*LN^(20/3)*r^(19/3)*
         (-81648*\[Beta]^3*(-1466808792 + 476649863*\[Nu] - 
            489308792*\[Nu]^2 + 117392240*\[Nu]^3) + 1134*\[Beta]^2*
           (-192048939651 + 46317234352*\[Nu] - 67318774768*\[Nu]^2 + 
            7345190272*\[Nu]^3) + 81*\[Alpha]^3*(-231514460481 + 
            164866864260*\[Nu] - 92308648432*\[Nu]^2 + 45513191360*\[Nu]^3) - 
          34*(405814946013 + 2685094100256*\[Nu] - 41267342704*\[Nu]^2 + 
            913451326592*\[Nu]^3) + 36*\[Beta]*(-239597362623 + 
            2443722297580*\[Nu] + 25346682480*\[Nu]^2 + 969624848192*
             \[Nu]^3) + 3*\[Alpha]*(-1572233925115 - 35942356492260*\[Nu] - 
            128056150992*\[Nu]^2 - 12360892117952*\[Nu]^3 + 
            567*\[Beta]^2*(-126319715545 + 54127529700*\[Nu] - 
              43629279344*\[Nu]^2 + 13793855936*\[Nu]^3) - 
            18*\[Beta]*(-3145266759725 + 887337924300*\[Nu] - 
              1225753400816*\[Nu]^2 + 102080591424*\[Nu]^3)) - 
          18*\[Alpha]^2*(4*(472939057545 + 87123911037*\[Nu] + 
              204442500136*\[Nu]^2 + 55053236560*\[Nu]^3) + 
            9*\[Beta]*(-702842612295 + 410540963028*\[Nu] - 257650126160*
               \[Nu]^2 + 108426394048*\[Nu]^3))) - 1540*LN^8*r^(17/3)*
         (-8658732397867 - 2644641367064*\[Nu] + 15135539897400*\[Nu]^2 + 
          11219420144352*\[Nu]^3 + 243*\[Alpha]^3*(10605285973 - 
            7013922154*\[Nu] - 17797404520*\[Nu]^2 + 1897205632*\[Nu]^3) - 
          729*\[Beta]^3*(72059019841 + 16056655412*\[Nu] - 
            56566834800*\[Nu]^2 + 3105582144*\[Nu]^3) - 
          81*\[Beta]^2*(-749448061591 - 418253986832*\[Nu] + 
            717151026600*\[Nu]^2 + 344690379936*\[Nu]^3) + 
          9*\[Beta]*(-900236691947 - 4112975988484*\[Nu] + 
            392826412800*\[Nu]^2 + 3353546230272*\[Nu]^3) - 
          9*\[Alpha]^2*(-1310796516539 - 1821330262348*\[Nu] + 
            666996115320*\[Nu]^2 + 975537962784*\[Nu]^3 + 
            9*\[Beta]*(267561714967 - 116613986776*\[Nu] - 376231332960*\[Nu]^
                2 + 36843928128*\[Nu]^3)) + 3*\[Alpha]*(2457455401211 + 
            9193901917342*\[Nu] + 3346687097640*\[Nu]^2 - 2387542804416*
             \[Nu]^3 + 81*\[Beta]^2*(260878854499 - 5583903802*\[Nu] - 
              263253783240*\[Nu]^2 + 20666894976*\[Nu]^3) + 
            54*\[Beta]*(-264124644661 - 215312004182*\[Nu] + 
              281588133360*\[Nu]^2 + 207166097376*\[Nu]^3))) + 
        13860*LN^10*r^(14/3)*(338780023771 - 840057390688*\[Nu] - 
          1672959749160*\[Nu]^2 - 578683037856*\[Nu]^3 - 
          243*\[Beta]^3*(8404170961 - 387973628*\[Nu] - 8895977440*\[Nu]^2 + 
            814091264*\[Nu]^3) + 3*\[Alpha]^3*(39328927097 + 
            17247340174*\[Nu] - 33915185640*\[Nu]^2 + 3633170688*\[Nu]^3) + 
          3*\[Beta]*(22640437293 - 100388228324*\[Nu] - 7031803760*\[Nu]^2 + 
            20426053312*\[Nu]^3) - 9*\[Beta]^2*(5478405127 - 
            125108493016*\[Nu] + 52702193640*\[Nu]^2 + 144792002208*
             \[Nu]^3) - 5*\[Alpha]^2*(-46054906597 - 97407737468*\[Nu] + 
            40588474968*\[Nu]^2 + 68274837792*\[Nu]^3 + 
            9*\[Beta]*(17271151445 + 112559560*\[Nu] - 19978244496*\[Nu]^2 + 
              2506896000*\[Nu]^3)) + \[Alpha]*(-11311129647 - 
            765454345654*\[Nu] - 1161158763880*\[Nu]^2 - 363397467328*
             \[Nu]^3 + 27*\[Beta]^2*(72645592211 - 18242944058*\[Nu] - 
              94421608680*\[Nu]^2 + 10851074304*\[Nu]^3) + 
            6*\[Beta]*(-116005296707 - 388166142514*\[Nu] + 15972365040*\[Nu]^
                2 + 207773436192*\[Nu]^3))) - 825*LN^(32/3)*r^(13/3)*
         (27*\[Alpha]^3*(-92023810569 + 69930791588*\[Nu] - 
            63360282608*\[Nu]^2 + 9681205184*\[Nu]^3) - 
          6*\[Alpha]^2*(9*\[Beta]*(-346907072611 + 278192999476*\[Nu] - 
              222406293648*\[Nu]^2 + 43860293568*\[Nu]^3) + 
            4*(-93610505410 - 3718507223*\[Nu] - 59183734008*\[Nu]^2 + 
              50105538000*\[Nu]^3)) + \[Alpha]*(-1222668665383 + 
            7446553654732*\[Nu] + 2010726717552*\[Nu]^2 + 1706023529280*
             \[Nu]^3 + 378*\[Beta]*(-35959274515 + 9119906228*\[Nu] - 
              10362484496*\[Nu]^2 + 16382428608*\[Nu]^3) + 
            81*\[Beta]^2*(-597654808283 + 472488305324*\[Nu] - 
              336250083792*\[Nu]^2 + 78793872192*\[Nu]^3)) - 
          2*(-493866219189 + 3859970801824*\[Nu] + 420440587952*\[Nu]^2 + 
            639733971072*\[Nu]^3 + 40824*\[Beta]^3*(-531394511 + 
              361024567*\[Nu] - 253494024*\[Nu]^2 + 62261360*\[Nu]^3) + 
            27*\[Beta]^2*(-416140377911 + 115232510864*\[Nu] - 
              61508295408*\[Nu]^2 + 144339398784*\[Nu]^3) + 
            6*\[Beta]*(-505280562145 + 1967208100156*\[Nu] + 
              348315761808*\[Nu]^2 + 433257394752*\[Nu]^3))) + 
        275*LN^(26/3)*r^(16/3)*(81*\[Alpha]^3*(-414318785793 + 
            229219043620*\[Nu] - 199904739440*\[Nu]^2 + 50247798720*
             \[Nu]^3) - 54*\[Alpha]^2*(329472523918 + 531550994452*\[Nu] + 
            209660174976*\[Nu]^2 + 328161542464*\[Nu]^3 + 
            63*\[Beta]*(-67085080601 + 37386284044*\[Nu] - 29255327472*\[Nu]^
                2 + 8117338432*\[Nu]^3)) + 3*\[Alpha]*(7308008999597 - 
            1124618627108*\[Nu] + 7746395513136*\[Nu]^2 - 5845060767168*
             \[Nu]^3 + 81*\[Beta]^2*(-2094855521239 + 1037767270876*\[Nu] - 
              828424514064*\[Nu]^2 + 222731116608*\[Nu]^3) + 
            18*\[Beta]*(2019088528061 + 1387811037796*\[Nu] + 
              1248299389680*\[Nu]^2 + 1067598700224*\[Nu]^3)) + 
          2*(-6978351110225 + 69976408146464*\[Nu] + 4785469348464*\[Nu]^2 + 
            16861622327424*\[Nu]^3 - 122472*\[Beta]^3*(-1455825102 + 
              577404559*\[Nu] - 533455440*\[Nu]^2 + 120934352*\[Nu]^3) - 
            81*\[Beta]^2*(1280215658849 - 135997367984*\[Nu] + 
              610731525264*\[Nu]^2 + 170403623040*\[Nu]^3) + 
            18*\[Beta]*(-2821766119223 + 5098251970724*\[Nu] - 
              1287313590192*\[Nu]^2 + 2318781358656*\[Nu]^3))) + 
        rd^10*(-234710784000*LN^(8/3)*r^(40/3)*(2 + \[Alpha] - \[Beta])^3*
           (1 + \[Nu])^2*(-1 + 4*\[Nu]) + 1676505600*r^(44/3)*
           (2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])^2*(2761 + 2828*\[Nu]) + 
          119750400*LN^2*r^(41/3)*(2 + \[Alpha] - \[Beta])^2*
           (2761 + 2828*\[Nu])*(9*(17 + 37*\[Nu] + 6*\[Nu]^2) + 
            7*\[Alpha]*(1 + 23*\[Nu] + 13*\[Nu]^2) - 7*\[Beta]*
             (7 + 35*\[Nu] + 19*\[Nu]^2)) + 16765056000*LN^(14/3)*r^(37/3)*
           (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(41 + 277*\[Nu] + 
            110*\[Nu]^2 + 7*\[Alpha]*(-7 + 19*\[Nu] + 17*\[Nu]^2) - 
            7*\[Beta]*(-1 + 31*\[Nu] + 23*\[Nu]^2)) - 119750400*LN^4*r^(38/3)*
           (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*(614 - 185*\[Nu] - 
            650*\[Nu]^2 - 112*\[Beta]*(1 + 8*\[Nu] + 7*\[Nu]^2) + 
            7*\[Alpha]*(-5 + 23*\[Nu] + 55*\[Nu]^2)) - 3353011200*LN^(20/3)*
           r^(34/3)*(2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*
           (58 - 655*\[Nu] - 402*\[Nu]^2 - 14*\[Beta]*(-4 + 13*\[Nu] + 
              80*\[Nu]^2) + 7*\[Alpha]*(-5 - 67*\[Nu] + 91*\[Nu]^2)) + 
          228614400*LN^(10/3)*r^13*(33264*\[Beta]^3*(65 + 403*\[Nu] + 
              314*\[Nu]^2 + 6*\[Nu]^3) + 297*\[Alpha]^3*(28 - 2503*\[Nu] - 
              3832*\[Nu]^2 + 2772*\[Nu]^3) - 6*\[Beta]^2*(1721268 + 
              8004430*\[Nu] + 6673997*\[Nu]^2 + 366998*\[Nu]^3) - 
            8*(824685 - 2732330*\[Nu] - 546341*\[Nu]^2 + 834438*\[Nu]^3) + 
            4*\[Beta]*(3826329 + 7875568*\[Nu] + 9030754*\[Nu]^2 + 
              1735848*\[Nu]^3) - 6*\[Alpha]^2*(278904 - 399020*\[Nu] + 
              526757*\[Nu]^2 - 297358*\[Nu]^3 + 99*\[Beta]*(-3612 - 
                25071*\[Nu] - 21416*\[Nu]^2 + 2436*\[Nu]^3)) + 
            \[Alpha]*(-6678852 + 18691124*\[Nu] + 416696*\[Nu]^2 - 
              3062592*\[Nu]^3 + 297*\[Beta]^2*(-14532 - 92775*\[Nu] - 
                74168*\[Nu]^2 + 1428*\[Nu]^3) + 12*\[Beta]*(1000086 + 
                3802705*\[Nu] + 3600377*\[Nu]^2 + 34820*\[Nu]^3))) - 
          1371686400*LN^(16/3)*r^12*(1386*\[Alpha]^3*(1 + 21*\[Nu] + 
              68*\[Nu]^2 + 23*\[Nu]^3) + \[Alpha]^2*(34770 + 373843*\[Nu] + 
              436419*\[Nu]^2 + 136606*\[Nu]^3 - 5544*\[Beta]*(2 + 18*\[Nu] + 
                27*\[Nu]^2 + 2*\[Nu]^3)) - 2*\[Alpha]*(-147201 - 
              718514*\[Nu] + 141438*\[Nu]^2 + 157888*\[Nu]^3 + 
              693*\[Beta]^2*(7 + 83*\[Nu] + 236*\[Nu]^2 + 129*\[Nu]^3) + 
              \[Beta]*(12102 + 472293*\[Nu] + 727295*\[Nu]^2 + 
                206404*\[Nu]^3)) + (-2 + \[Beta])*(-230406 - 805766*\[Nu] + 
              778722*\[Nu]^2 + 461476*\[Nu]^3 + 2772*\[Beta]^2*(7 + 
                67*\[Nu] + 138*\[Nu]^2 + 57*\[Nu]^3) + \[Beta]*(-27198 + 
                487583*\[Nu] + 1095787*\[Nu]^2 + 381538*\[Nu]^3)))) + 
        SO*(-105619852800*LN^(40/3)*Pi*r^3*(-1 + \[Alpha] - 3*\[Beta])^2*
           (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
            (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) + 
          1267438233600*LN^(10/3)*Pi*r^13*rd^10*(2 + \[Alpha] - \[Beta])^2*
           (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
            (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) - 
          70413235200*LN^(10/3)*Pi*r^8*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (2*(1585 + 120*\[Alpha] - 216*\[Beta])*\[Delta]*\[Chi]A + 
            (3170 - 120*\[Alpha]*(-2 + \[Nu]) + 216*\[Beta]*(-2 + \[Nu]) - 
              4217*\[Nu])*\[Chi]S) + 13519341158400*LN^(25/3)*Pi*r^(11/2)*
           (10 + 3*\[Alpha])*(-1 + \[Alpha] - 3*\[Beta])^2*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          4506447052800*LN^(13/3)*Pi*r^(15/2)*(10 + 3*\[Alpha])*
           (-17 + 9*\[Alpha]^2 + \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 
            27*\[Beta]^2)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
          9012894105600*LN^(19/3)*Pi*r^(13/2)*(10 + 3*\[Alpha])*
           (-7 + \[Alpha] + 6*\[Alpha]^2 - 12*\[Beta] - 27*\[Alpha]*\[Beta] + 
            27*\[Beta]^2)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          46942156800*LN^8*Pi*r^(17/3)*(11 + 15*\[Alpha] - 27*\[Beta])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) + 422479411200*LN^12*Pi*r^(11/3)*
           (113 + 69*\[Alpha] - 81*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          3802314700800*LN^14*Pi*r^(8/3)*(-1 + \[Alpha] - 3*\[Beta])^3*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          140826470400*LN^10*Pi*r^(14/3)*(-1241 + 513*\[Alpha]^3 - 
            1689*\[Beta] + 5373*\[Beta]^2 - 2187*\[Beta]^3 - 
            3*\[Alpha]^2*(-371 + 927*\[Beta]) + 5*\[Alpha]*
             (-77 - 1134*\[Beta] + 891*\[Beta]^2))*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) + 1634995321344000*LN^(13/3)*r^11*rd^7*
           (2 + \[Alpha] - \[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            2*\[Nu]*\[Chi]S) + 46942156800*LN^(16/3)*Pi*r^7*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2*(20585 + 32553*\[Alpha] + 
              1566*\[Alpha]^2 - 69705*\[Beta] - 11178*\[Alpha]*\[Beta] + 
              11340*\[Beta]^2)*\[Delta]*\[Chi]A + (41170 - 15767*\[Nu] - 
              108*\[Alpha]^2*(-29 + 3*\[Nu]) - 324*\[Beta]^2*(-70 + 
                43*\[Nu]) + 45*\[Beta]*(-3098 + 3459*\[Nu]) + 
              3*\[Alpha]*(21702 - 21295*\[Nu] + 36*\[Beta]*(-207 + 
                  116*\[Nu])))*\[Chi]S) + 35206617600*LN^(34/3)*Pi*r^4*
           (-1 + \[Alpha] - 3*\[Beta])*(2*(36707 + 10674*\[Alpha]^2 + 
              \[Alpha]*(43359 - 12798*\[Beta]) - 50175*\[Beta] - 
              10368*\[Beta]^2)*\[Delta]*\[Chi]A + 
            (73414 + 20736*\[Beta]^2*(-1 + \[Nu]) - 166179*\[Nu] - 
              36*\[Alpha]^2*(-593 + 584*\[Nu]) + 225*\[Beta]*(-446 + 
                1311*\[Nu]) + 3*\[Alpha]*(28906 - 66195*\[Nu] + 36*\[Beta]*
                 (-237 + 232*\[Nu])))*\[Chi]S) + 35206617600*LN^(22/3)*Pi*r^6*
           (2*(498521 + 19062*\[Alpha]^3 + 286398*\[Beta] - 929799*\[Beta]^
                2 + 198288*\[Beta]^3 + 27*\[Alpha]^2*(-401 + 2124*\[Beta]) + 
              \[Alpha]*(283488 + 681642*\[Beta] - 267786*\[Beta]^2))*\[Delta]*
             \[Chi]A + (997042 - 2174265*\[Nu] - 11664*\[Beta]^3*(-34 + 
                25*\[Nu]) - 108*\[Alpha]^3*(-353 + 492*\[Nu]) + 
              27*\[Beta]^2*(-68874 + 50725*\[Nu]) + 6*\[Beta]*(95466 + 
                202955*\[Nu]) - 3*\[Alpha]^2*(7218 + 134179*\[Nu] + 
                72*\[Beta]*(-531 + 98*\[Nu])) + 2*\[Alpha]*(283488 - 
                1019597*\[Nu] + 162*\[Beta]^2*(-1653 + 1108*\[Nu]) - 
                27*\[Beta]*(-25246 + 7457*\[Nu])))*\[Chi]S) - 
          11735539200*LN^(28/3)*Pi*r^5*(2*(41069 + 83754*\[Alpha]^3 - 
              1587618*\[Beta] - 298971*\[Beta]^2 + 384912*\[Beta]^3 - 
              27*\[Alpha]^2*(-13103 + 6516*\[Beta]) - 6*\[Alpha]*(-116836 + 
                115731*\[Beta] + 35397*\[Beta]^2))*\[Delta]*\[Chi]A + 
            (82138 + 146859*\[Nu] - 34992*\[Beta]^3*(-22 + 19*\[Nu]) - 
              108*\[Alpha]^3*(-1551 + 1588*\[Nu]) - 81*\[Beta]^2*(7382 + 
                26941*\[Nu]) + 18*\[Beta]*(-176402 + 425169*\[Nu]) + 
              9*\[Alpha]^2*(78618 - 198169*\[Nu] + 72*\[Beta]*(-543 + 
                  610*\[Nu])) + 6*\[Alpha]*(233672 - 534513*\[Nu] + 
                162*\[Beta]^2*(-437 + 308*\[Nu]) + 9*\[Beta]*(-25718 + 
                  94837*\[Nu])))*\[Chi]S) + 
          rd^5*(1810626048000*LN^(13/3)*r^10*(13954 + 3639*\[Alpha]^2 + 
              \[Alpha]*(14255 - 7278*\[Beta]) - 14255*\[Beta] + 
              3639*\[Beta]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) - 38023147008000*LN^(19/3)*r^9*
             (-146 + 28*\[Alpha]^2 - 155*\[Beta] + 114*\[Beta]^2 - 
              \[Alpha]*(17 + 142*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S)) + rd^3*(-9505786752000*LN^(25/3)*r^7*
             (-163 + 17*\[Alpha]^2 - 558*\[Beta] - 207*\[Beta]^2 + 
              2*\[Alpha]*(73 + 9*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) - 905313024000*LN^(19/3)*r^8*
             (-15977 + 2679*\[Alpha]^2 - 14592*\[Beta] + 11817*\[Beta]^2 - 
              2*\[Alpha]*(1541 + 7248*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) + 150885504000*LN^(13/3)*r^9*
             (213469 + 57861*\[Alpha]^2 - 222306*\[Beta] + 57861*\[Beta]^2 - 
              6*\[Alpha]*(-37051 + 19287*\[Beta]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd*(46774506240000*LN^(13/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            142586801280000*LN^(31/3)*r^5*(-1 + \[Alpha] - 3*\[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            2263282560000*LN^(19/3)*r^7*(-4131 + 549*\[Alpha]^2 - 
              3066*\[Beta] + 2781*\[Beta]^2 - 10*\[Alpha]*(115 + 
                333*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) - 27159390720000*LN^(25/3)*r^6*
             (16*\[Alpha]^2 + \[Alpha]*(59 - 33*\[Beta]) - 
              15*(5 + 16*\[Beta] + 3*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^8*(88016544000*LN^8*Pi*r^(29/3)*(2 + \[Alpha] - \[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            28165294080*LN^(16/3)*Pi*r^11*(2 + \[Alpha] - \[Beta])*
             (2*(251729 + 13140*\[Alpha]^2 + 79988*\[Beta] + 4*\[Alpha]*
                 (30763 + 6570*\[Beta]))*\[Delta]*\[Chi]A + 
              (503458 + 159976*\[Beta] - 1274489*\[Nu] - 395168*\[Beta]*
                 \[Nu] - 360*\[Alpha]^2*(-73 + 72*\[Nu]) + \[Alpha]*
                 (246104 - 363262*\[Nu] - 720*\[Beta]*(-73 + 72*\[Nu])))*
               \[Chi]S) + 7041323520*LN^(10/3)*Pi*r^12*(2 + \[Alpha] - 
              \[Beta])*(2*(2424218 + 420480*\[Alpha]^2 + \[Alpha]*
                 (2065999 - 420480*\[Beta]) - 1251319*\[Beta])*\[Delta]*
               \[Chi]A + (4848436 - 2502638*\[Beta] - 12172002*\[Nu] + 
                6282651*\[Beta]*\[Nu] - 11520*\[Alpha]^2*(-73 + 72*\[Nu]) + 
                \[Alpha]*(4131998 - 7889691*\[Nu] + 11520*\[Beta]*
                   (-73 + 72*\[Nu])))*\[Chi]S)) + 
          rd^2*(105619852800*LN^(34/3)*Pi*r^5*(-7 + 2*\[Alpha] + 
              5*\[Alpha]^2 - 14*\[Beta] - 22*\[Alpha]*\[Beta] + 21*\[Beta]^2)*
             (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + (2614 + 
                \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) - 
            187768627200*LN^(19/3)*Pi*r^(15/2)*(10 + 3*\[Alpha])*
             (-581 + 288*\[Alpha]^2 + \[Alpha]*(293 - 1152*\[Beta]) - 
              1455*\[Beta] + 864*\[Beta]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 62589542400*LN^(13/3)*Pi*r^(17/2)*
             (10 + 3*\[Alpha])*(4117 + 1728*\[Alpha]^2 - 7245*\[Beta] + 
              2592*\[Beta]^2 - 9*\[Alpha]*(-613 + 480*\[Beta]))*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 35206617600*LN^12*
             Pi*r^(14/3)*(1301 + 648*\[Alpha] - 648*\[Beta])*
             (-1 + \[Alpha] - 3*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 3911846400*LN^8*Pi*r^(20/3)*
             (180149 + 36936*\[Alpha]^3 - 383778*\[Beta] + 251829*\[Beta]^2 - 
              52488*\[Beta]^3 - 27*\[Alpha]^2*(-7087 + 4680*\[Beta]) + 
              54*\[Alpha]*(6019 - 8207*\[Beta] + 2628*\[Beta]^2))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            23471078400*LN^10*Pi*r^(17/3)*(-16357 + 4968*\[Alpha]^3 - 
              29226*\[Beta] + 53703*\[Beta]^2 - 17496*\[Beta]^3 - 
              27*\[Alpha]^2*(-487 + 952*\[Beta]) + 4*\[Alpha]*(-440 - 
                15849*\[Beta] + 9558*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 23471078400*LN^(10/3)*Pi*r^9*
             (17 + 9*\[Alpha] - 9*\[Beta])*(12*(43517 + 1368*\[Alpha]^2 + 
                \[Alpha]*(25143 - 3312*\[Beta]) - 26295*\[Beta] + 
                1944*\[Beta]^2)*\[Delta]*\[Chi]A + (522204 + 9*\[Alpha]*
                 (33524 + 2208*\[Beta]*(-2 + \[Nu]) - 40545*\[Nu]) - 
                8208*\[Alpha]^2*(-2 + \[Nu]) - 11664*\[Beta]^2*(-2 + \[Nu]) - 
                675941*\[Nu] + 9*\[Beta]*(-35060 + 41313*\[Nu]))*\[Chi]S) - 
            140826470400*LN^(28/3)*Pi*r^6*((16379 + 9684*\[Alpha]^3 - 
                352490*\[Beta] - 96633*\[Beta]^2 + 31104*\[Beta]^3 + 
                \[Alpha]^2*(86585 + 540*\[Beta]) - 4*\[Alpha]*(-39893 + 
                  39627*\[Beta] + 16902*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (16379 + \[Alpha]^3*(9684 - 9504*\[Nu]) - 31104*\[Beta]^3*
                 (-1 + \[Nu]) - 4508*\[Nu] + 9*\[Beta]^2*(-10737 + 
                  17050*\[Nu]) + \[Beta]*(-352490 + 958782*\[Nu]) + 
                \[Alpha]^2*(86585 - 150353*\[Nu] - 108*\[Beta]*(-5 + 
                    8*\[Nu])) + \[Alpha]*(159572 - 414317*\[Nu] + 
                  216*\[Beta]^2*(-313 + 312*\[Nu]) + 3*\[Beta]*(-52836 + 
                    94699*\[Nu])))*\[Chi]S) - 11735539200*LN^(22/3)*Pi*r^7*
             (2*(-3179983 + 157626*\[Alpha]^3 - 2534622*\[Beta] + 
                5063661*\[Beta]^2 - 583200*\[Beta]^3 - 27*\[Alpha]^2*
                 (-17707 + 43692*\[Beta]) + 2*\[Alpha]*(-958952 - 
                  2745675*\[Beta] + 802629*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (-6359966 + 16819933*\[Nu] + 23328*\[Beta]^3*(-50 + 41*\[Nu]) - 
                756*\[Alpha]^3*(-417 + 368*\[Nu]) - 27*\[Beta]^2*(-375086 + 
                  553261*\[Nu]) + 6*\[Beta]*(-844874 + 1175243*\[Nu]) + 
                27*\[Alpha]^2*(35414 - 46469*\[Nu] + 8*\[Beta]*(-10923 + 
                    9868*\[Nu])) - 2*\[Alpha]*(1917904 - 4561519*\[Nu] + 
                  162*\[Beta]^2*(-9909 + 8672*\[Nu]) - 9*\[Beta]*(-610150 + 
                    878423*\[Nu])))*\[Chi]S) + 7823692800*LN^(16/3)*Pi*r^8*
             (4*(3469475 + 384669*\[Alpha]^3 - 10875672*\[Beta] + 
                5604957*\[Beta]^2 - 454896*\[Beta]^3 - 81*\[Alpha]^2*
                 (-45743 + 14730*\[Beta]) + 9*\[Alpha]*(833377 - 1027548*
                   \[Beta] + 140373*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (13877900 - 26775083*\[Nu] + 69984*\[Beta]^3*(-26 + 17*\[Nu]) - 
                972*\[Alpha]^3*(-1583 + 1328*\[Nu]) - 81*\[Beta]^2*
                 (-276788 + 350871*\[Nu]) + 18*\[Beta]*(-2416816 + 
                  3560969*\[Nu]) + 27*\[Alpha]^2*(548916 - 722321*\[Nu] + 
                  72*\[Beta]*(-2455 + 1908*\[Nu])) - 18*\[Alpha]*(-1666754 + 
                  2590423*\[Nu] + 54*\[Beta]^2*(-5199 + 3712*\[Nu]) - 
                  3*\[Beta]*(-685032 + 885163*\[Nu])))*\[Chi]S)) + 
          rd^6*(234710784000*LN^(13/3)*Pi*r^(21/2)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*
               \[Chi]S) - 88016544000*LN^10*Pi*r^(23/3)*(-2 + \[Alpha] + 
              \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            5867769600*LN^8*Pi*r^(26/3)*(42122 + 5184*\[Alpha]^3 + 
              \[Alpha]^2*(31269 - 15552*\[Beta]) - 62863*\[Beta] + 
              31269*\[Beta]^2 - 5184*\[Beta]^3 + \[Alpha]*(62863 - 
                62538*\[Beta] + 15552*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 7041323520*LN^(22/3)*Pi*r^9*
             (2*(-1144151 + 85410*\[Alpha]^3 + \[Alpha]^2*(314293 - 
                  354780*\[Beta]) - 1968350*\[Beta] + 549729*\[Beta]^2 + 
                2*\[Alpha]*(-98926 - 851861*\[Beta] + 95265*\[Beta]^2))*
               \[Delta]*\[Chi]A - (2288302 + \[Beta]*(3936700 - 9991790*
                   \[Nu]) - 5786231*\[Nu] + 2340*\[Alpha]^3*(-73 + 
                  72*\[Nu]) + 3*\[Beta]^2*(-366486 + 943003*\[Nu]) + 
                \[Alpha]^2*(-628586 + 1400353*\[Nu] - 9720*\[Beta]*
                   (-73 + 72*\[Nu])) + \[Alpha]*(395704 + \[Beta]*(3407444 - 
                    6601582*\[Nu]) + 211138*\[Nu] + 5220*\[Beta]^2*
                   (-73 + 72*\[Nu])))*\[Chi]S) + 2347107840*LN^(10/3)*Pi*r^11*
             (2*(11763931 + 2032290*\[Alpha]^3 - 12020675*\[Beta] + 
                2763216*\[Beta]^2 + 155520*\[Beta]^3 - 108*\[Alpha]^2*
                 (-103817 + 36195*\[Beta]) + \[Alpha]*(20174045 - 
                  13975452*\[Beta] + 1721250*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (23527862 - 155520*\[Beta]^3*(-2 + \[Nu]) - 90138819*\[Nu] - 
                1620*\[Alpha]^3*(-2509 + 2568*\[Nu]) - 36*\[Beta]^2*
                 (-153512 + 670679*\[Nu]) + 5*\[Beta]*(-4808270 + 
                  18786243*\[Nu]) + 36*\[Alpha]^2*(622902 - 1133639*\[Nu] + 
                  90*\[Beta]*(-2413 + 2520*\[Nu])) + \[Alpha]*(40348090 - 
                  110014575*\[Nu] - 1620*\[Beta]^2*(-2125 + 2376*\[Nu]) + 
                  72*\[Beta]*(-388207 + 902159*\[Nu])))*\[Chi]S) + 
            2347107840*LN^(16/3)*Pi*r^10*(2*(27681016 + 1202580*\[Alpha]^3 - 
                10223315*\[Beta] - 1737969*\[Beta]^2 - 138240*\[Beta]^3 - 
                135*\[Alpha]^2*(-78059 + 5408*\[Beta]) + \[Alpha]*
                 (30164303 - 5252196*\[Beta] - 334260*\[Beta]^2))*\[Delta]*
               \[Chi]A + (55362032 + 276480*\[Beta]^3*(-1 + \[Nu]) - 
                140385808*\[Nu] - 1080*\[Alpha]^3*(-2227 + 2200*\[Nu]) + 
                3*\[Beta]^2*(-1158646 + 3351679*\[Nu]) + 5*\[Beta]*
                 (-4089326 + 10208347*\[Nu]) + 3*\[Alpha]^2*(7025310 - 
                  10201283*\[Nu] + 2880*\[Beta]*(-169 + 168*\[Nu])) + 
                \[Alpha]*(60328606 - 122548247*\[Nu] + 1080*\[Beta]^2*
                   (-619 + 600*\[Nu]) + 12*\[Beta]*(-875366 + 1129201*
                     \[Nu])))*\[Chi]S)) + rd^4*(-117355392000*LN^(19/3)*Pi*
             r^(17/2)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 3*\[Beta])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            7823692800*LN^(13/3)*Pi*r^(19/2)*(10 + 3*\[Alpha])*
             (28213 + 6912*\[Alpha]^2 - 27933*\[Beta] + 6912*\[Beta]^2 - 
              3*\[Alpha]*(-9311 + 4608*\[Beta]))*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 22004136000*LN^12*Pi*r^(17/3)*
             (-1 + \[Alpha] - 3*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 2933884800*LN^10*Pi*r^(20/3)*
             (-62773 + 15552*\[Alpha]^3 + \[Alpha]^2*(46941 - 
                77760*\[Beta]) - 125826*\[Beta] + 171927*\[Beta]^2 - 
              46656*\[Beta]^3 + 4*\[Alpha]*(70 - 54717*\[Beta] + 
                27216*\[Beta]^2))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 488980800*LN^8*Pi*r^(23/3)*
             (1579877 + 238464*\[Alpha]^3 - 2700186*\[Beta] + 
              1514997*\[Beta]^2 - 279936*\[Beta]^3 - 27*\[Alpha]^2*(-49967 + 
                28032*\[Beta]) + 6*\[Alpha]*(422383 - 477351*\[Beta] + 
                133056*\[Beta]^2))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 391184640*LN^(16/3)*Pi*r^9*
             (2*(18200700*\[Alpha]^3 - 81*\[Alpha]^2*(-1884601 + 
                  424680*\[Beta]) + 12*\[Alpha]*(29421614 - 19744218*
                   \[Beta] + 2010825*\[Beta]^2) + 5*(47915311 - 59955522*
                   \[Beta] + 20608371*\[Beta]^2 - 1586304*\[Beta]^3))*
               \[Delta]*\[Chi]A + (479153110 - 1186926527*\[Nu] + 
                466560*\[Beta]^3*(-34 + 25*\[Nu]) - 3240*\[Alpha]^3*
                 (-11235 + 10568*\[Nu]) - 27*\[Beta]^2*(-7632730 + 
                  9819129*\[Nu]) + 6*\[Beta]*(-99925870 + 184225243*\[Nu]) - 
                12*\[Alpha]*(-58843228 + \[Beta]*(39488436 - 55483560*
                     \[Nu]) + 111718265*\[Nu] + 1350*\[Beta]^2*(-2979 + 
                    2344*\[Nu])) + 27*\[Alpha]^2*(11307606 - 16211111*\[Nu] + 
                  240*\[Beta]*(-10617 + 9344*\[Nu])))*\[Chi]S) - 
            7041323520*LN^(28/3)*Pi*r^7*(2*(60383 + 19710*\[Alpha]^3 - 
                1284522*\[Beta] - 554433*\[Beta]^2 + \[Alpha]^2*(257483 + 
                  39420*\[Beta]) - 2*\[Alpha]*(-302362 + 162699*\[Beta] + 
                  95265*\[Beta]^2))*\[Delta]*\[Chi]A + (120766 - 
                296843*\[Nu] - 540*\[Alpha]^3*(-73 + 72*\[Nu]) + 
                3*\[Beta]^2*(-369622 + 944871*\[Nu]) + 6*\[Beta]*(-428174 + 
                  1079707*\[Nu]) + \[Alpha]^2*(514966 - 685643*\[Nu] - 
                  1080*\[Beta]*(-73 + 72*\[Nu])) + 2*\[Alpha]*(604724 - 
                  1492447*\[Nu] + 2610*\[Beta]^2*(-73 + 72*\[Nu]) + 
                  3*\[Beta]*(-108466 + 46103*\[Nu])))*\[Chi]S) + 
            195592320*LN^(10/3)*Pi*r^10*(2*(-347813789 + 7746840*\[Alpha]^3 + 
                383338026*\[Beta] - 121375341*\[Beta]^2 + 8398080*\[Beta]^3 - 
                81*\[Alpha]^2*(742061 + 87600*\[Beta]) - 18*\[Alpha]*
                 (18066497 - 10082349*\[Beta] + 502740*\[Beta]^2))*\[Delta]*
               \[Chi]A - (695627578 + 8398080*\[Beta]^3*(-2 + \[Nu]) - 
                498169401*\[Nu] + 19440*\[Alpha]^3*(-797 + 1144*\[Nu]) - 
                243*\[Beta]^2*(-998974 + 614323*\[Nu]) + 18*\[Beta]*
                 (-42593114 + 28634713*\[Nu]) - 81*\[Alpha]^2*(-1484122 + 
                  410649*\[Nu] + 480*\[Beta]*(-365 + 928*\[Nu])) + 
                18*\[Alpha]*(36132994 - 22531993*\[Nu] + 7560*\[Beta]^2*
                   (133 + 40*\[Nu]) + 9*\[Beta]*(-2240522 + 1126809*\[Nu])))*
               \[Chi]S) - 586776960*LN^(22/3)*Pi*r^8*
             (2*(-51421489 + 3904200*\[Alpha]^3 - 72490134*\[Beta] + 
                35378919*\[Beta]^2 - 2488320*\[Beta]^3 - 9*\[Alpha]^2*
                 (-1163863 + 2125200*\[Beta]) + 2*\[Alpha]*(-9174619 - 
                  38078637*\[Beta] + 7751700*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (-102842978 + 4976640*\[Beta]^3*(-1 + \[Nu]) + 277331965*
                 \[Nu] - 6480*\[Alpha]^3*(-1205 + 1192*\[Nu]) - 9*\[Beta]^2*
                 (-7861982 + 17556035*\[Nu]) + 6*\[Beta]*(-24163378 + 
                  57554965*\[Nu]) + 3*\[Alpha]^2*(6983178 - 15900497*\[Nu] + 
                  7200*\[Beta]*(-1771 + 1752*\[Nu])) + \[Alpha]*(-36698476 + 
                  51249446*\[Nu] - 6480*\[Beta]^2*(-4785 + 4744*\[Nu]) + 
                  6*\[Beta]*(-25385758 + 47580763*\[Nu])))*\[Chi]S))) + 
        SO^2*(-375537254400*LN^(8/3)*r^(25/3)*(17 + 9*\[Alpha] - 9*\[Beta])^3*
           (-1 + \[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) + 1676505600*LN^(14/3)*r^(22/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(19638 - 11088*\[Beta]*
             (-3 + \[Nu]) - 5800*\[Nu] + 3*\[Alpha]*(-2307 + 3388*\[Nu]))*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) + 79214889600*LN^(44/3)*r^(7/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2*(-1 + 4*\[Nu])*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) - 79214889600*LN^(50/3)*r^(4/3)*
           (-1 + \[Alpha] - 3*\[Beta])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
          11316412800*LN^(46/3)*r^2*(-1 + \[Alpha] - 3*\[Beta])^2*
           (20 + 21*\[Alpha]*(-3 + \[Nu]) - 126*\[Beta]*(-1 + \[Nu]) + 
            95*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
            (1 - 4*\[Nu])*\[Chi]S^2) + 471517200*LN^(40/3)*r^3*
           (-1 + \[Alpha] - 3*\[Beta])*(-490 + 54432*\[Beta]^2*(-3 + \[Nu]) + 
            46048*\[Nu] + 3*\[Alpha]^2*(-9001 + 2604*\[Nu]) + 
            6*\[Beta]*(-5797 + 4128*\[Nu]) + \[Alpha]*(9605 - 5604*\[Nu] - 
              9*\[Beta]*(-14377 + 5292*\[Nu])))*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
          4506447052800*LN^(25/3)*r^(11/2)*(10 + 3*\[Alpha])*
           (-1 + \[Alpha] - 3*\[Beta])*(2*(7 + 2*\[Alpha] - 6*\[Beta])*
             (-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-28 + 11*\[Nu] - 
              6*\[Beta]*(-4 + 3*\[Nu]) + \[Alpha]*(-8 + 6*\[Nu]))*\[Chi]A*
             \[Chi]S + (7 - 2*\[Alpha]*(-1 + \[Nu]) + 6*\[Beta]*(-1 + 
                \[Nu]) - 2*\[Nu])*(-2 + \[Nu])*\[Chi]S^2) - 
          375537254400*LN^(7/3)*r^(17/2)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
             \[Chi]S^2) - 140826470400*LN^(4/3)*r^9*
           (17 + 9*\[Alpha] - 9*\[Beta])^3*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
             \[Chi]S^2) + 31294771200*LN^7*r^(37/6)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*\[Chi]S + 
            (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 281652940800*LN^11*
           r^(25/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 3*\[Beta])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
          187768627200*LN^9*r^(31/6)*(10 + 3*\[Alpha])*(-17 + 9*\[Alpha]^2 + 
            \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
          17463600*LN^4*r^(23/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (2761 + 2828*\[Nu])*((-242 + 9*\[Alpha] + 1184*\[Nu])*\[Chi]A^2 + 
            2*(-242 + 9*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S - 
            (242 + 216*\[Nu] + 9*\[Alpha]*(-1 + 4*\[Nu]))*\[Chi]S^2) + 
          62589542400*LN^(13/3)*r^(15/2)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2*(166 + 141*\[Alpha] - 
              360*\[Beta])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-664 + 190*\[Nu] - 288*\[Beta]*(-5 + 3*\[Nu]) + 
              \[Alpha]*(-564 + 309*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-2 + \[Nu])*(166 + \[Alpha]*(141 - 84*\[Nu]) - 12*\[Nu] + 
              36*\[Beta]*(-10 + 7*\[Nu]))*\[Chi]S^2) - 187768627200*LN^(19/3)*
           r^(13/2)*(10 + 3*\[Alpha])*(6*(250 + 83*\[Alpha]^2 + 
              \[Alpha]*(291 - 381*\[Beta]) - 558*\[Beta] + 396*\[Beta]^2)*
             (-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-3000 + \[Beta]*(6696 - 
                3378*\[Nu]) + 1234*\[Nu] + 216*\[Beta]^2*(-22 + 15*\[Nu]) + 
              \[Alpha]^2*(-996 + 669*\[Nu]) + \[Alpha]*(-3492 + 1633*\[Nu] - 
                9*\[Beta]*(-508 + 343*\[Nu])))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(-750 + \[Beta]*(1674 - 852*\[Nu]) + 242*\[Nu] + 
              54*\[Beta]^2*(-22 + 19*\[Nu]) + 3*\[Alpha]^2*(-83 + 70*\[Nu]) + 
              \[Alpha]*(-873 + \[Beta]*(1143 - 972*\[Nu]) + 380*\[Nu]))*
             \[Chi]S^2) + 943034400*LN^14*r^(8/3)*(-1 + \[Alpha] - 3*\[Beta])^
            2*((1585 - 4492*\[Nu] - 10752*\[Nu]^2 + \[Alpha]*(6479 - 
                27764*\[Nu] + 10752*\[Nu]^2) - 3*\[Beta]*(6479 - 
                27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(1585 + \[Alpha]*(6479 - 16884*\[Nu]) - 1036*\[Nu] + 
              3*\[Beta]*(-6479 + 16884*\[Nu]))*\[Chi]A*\[Chi]S + 
            (5*(317 - 784*\[Nu] + 112*\[Nu]^2) + \[Alpha]*(6479 - 
                31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Beta]*(6479 - 
                31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) + 
          628689600*LN^(38/3)*r^(10/3)*(-1 + \[Alpha] - 3*\[Beta])*
           ((-1 + 4*\[Nu])*(1890*\[Beta]^2*(-37 + 64*\[Nu]) + 
              21*\[Alpha]^2*(-1153 + 320*\[Nu]) - 32*(17 + 2865*\[Nu]) - 
              6*\[Beta]*(-4243 + 39120*\[Nu]) + \[Alpha]*(-3635 + 
                84960*\[Nu] - 63*\[Beta]*(-1451 + 960*\[Nu])))*\[Chi]A^2 - 
            2*\[Delta]*(378*\[Beta]^2*(-185 + 356*\[Nu]) + 21*\[Alpha]^2*(
                -1153 + 964*\[Nu]) - 32*(17 + 1318*\[Nu]) - 6*\[Beta]*(
                -4243 + 47212*\[Nu]) + \[Alpha]*(-3635 + 91413*\[Beta] + 
                135500*\[Nu] - 87444*\[Beta]*\[Nu]))*\[Chi]A*\[Chi]S + 
            (378*\[Beta]^2*(185 - 392*\[Nu] + 144*\[Nu]^2) - 
              63*\[Alpha]*\[Beta]*(1451 - 1816*\[Nu] + 1712*\[Nu]^2) + 
              21*\[Alpha]^2*(1153 - 1608*\[Nu] + 2576*\[Nu]^2) + 
              32*(17 - 229*\[Nu] + 6188*\[Nu]^2) - 6*\[Beta]*(4243 - 
                55304*\[Nu] + 32368*\[Nu]^2) + 5*\[Alpha]*(727 - 
                37208*\[Nu] + 40432*\[Nu]^2))*\[Chi]S^2) - 
          69854400*LN^(20/3)*r^(19/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           ((-1 + 4*\[Nu])*(27*\[Alpha]^2*(-109779 + 65632*\[Nu]) - 
              9*\[Alpha]*(-39985 + 633344*\[Nu] + 567*\[Beta]*(-2959 + 
                  1376*\[Nu])) + 2*(-570631 - 3950672*\[Nu] + 9072*\[Beta]^2*
                 (-1055 + 272*\[Nu]) + 189*\[Beta]*(-4597 + 13328*\[Nu])))*
             \[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^2*(-109779 + 65548*\[Nu]) - 
              9*\[Alpha]*(-39985 + 635332*\[Nu] + 63*\[Beta]*(-26631 + 
                  12380*\[Nu])) + 2*(-570631 - 3963524*\[Nu] + 9072*\[Beta]^2*
                 (-1055 + 272*\[Nu]) + 189*\[Beta]*(-4597 + 13364*\[Nu])))*
             \[Chi]A*\[Chi]S + (-27*\[Alpha]^2*(-109779 + 65464*\[Nu] + 
                336*\[Nu]^2) + 9*\[Alpha]*(-39985 + 637320*\[Nu] - 
                7952*\[Nu]^2 + 63*\[Beta]*(-26631 + 12376*\[Nu] + 
                  16*\[Nu]^2)) + 2*(570631 + 3976376*\[Nu] - 51408*\[Nu]^2 - 
                9072*\[Beta]^2*(-1055 + 272*\[Nu]) + 189*\[Beta]*
                 (4597 - 13400*\[Nu] + 144*\[Nu]^2)))*\[Chi]S^2) - 
          314344800*LN^12*r^(11/3)*(-1 + \[Alpha] - 3*\[Beta])*
           ((-32957 + 226076*\[Nu] - 548352*\[Nu]^2 + 27*\[Beta]^2*(25933 - 
                109276*\[Nu] + 32256*\[Nu]^2) + 9*\[Alpha]^2*(20669 - 
                88220*\[Nu] + 32256*\[Nu]^2) - 42*\[Beta]*(19837 - 
                84892*\[Nu] + 32256*\[Nu]^2) - 4*\[Alpha]*(-66566 + 
                277352*\[Nu] - 64512*\[Nu]^2 + 9*\[Beta]*(21985 - 
                  93484*\[Nu] + 32256*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(32957 - 187796*\[Nu] - 42*\[Beta]*(-19837 + 
                50628*\[Nu]) + 9*\[Alpha]^2*(-20669 + 53060*\[Nu]) + 
              27*\[Beta]^2*(-25933 + 65268*\[Nu]) - 4*\[Alpha]*(66566 - 
                160524*\[Nu] + 9*\[Beta]*(-21985 + 56112*\[Nu])))*\[Chi]A*
             \[Chi]S + (-32957 + 281344*\[Nu] - 75824*\[Nu]^2 - 
              42*\[Beta]*(19837 - 95712*\[Nu] + 34736*\[Nu]^2) + 
              9*\[Alpha]^2*(20669 - 100576*\[Nu] + 40880*\[Nu]^2) + 
              27*\[Beta]^2*(25933 - 124992*\[Nu] + 54320*\[Nu]^2) - 
              4*\[Alpha]*(-66566 + 309960*\[Nu] - 113344*\[Nu]^2 + 
                45*\[Beta]*(4397 - 21336*\[Nu] + 8848*\[Nu]^2)))*\[Chi]S^2) - 
          209563200*LN^(32/3)*r^(13/3)*
           ((27*\[Alpha]^3*(40333 - 171412*\[Nu] + 40320*\[Nu]^2) - 
              6*\[Alpha]^2*(-1 + 4*\[Nu])*(-180149 + 10128*\[Nu] + 
                90*\[Beta]*(-15147 + 4816*\[Nu])) + \[Alpha]*(-1 + 4*\[Nu])*(
                -835403 + 4421856*\[Nu] + 126*\[Beta]*(-54413 + 
                  25088*\[Nu]) + 81*\[Beta]^2*(-262287 + 92960*\[Nu])) - 
              2*(298718 - 3511496*\[Nu] + 9266496*\[Nu]^2 + 25515*\[Beta]^3*
                 (381 - 1652*\[Nu] + 512*\[Nu]^2) + 432*\[Beta]^2*
                 (13956 - 65327*\[Nu] + 38012*\[Nu]^2) + 3*\[Beta]*
                 (664561 - 5310052*\[Nu] + 10607232*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(27*\[Alpha]^3*(-40333 + 11508*\[Nu]) + 
              2*(\[Beta]*(1993683 - 8147532*\[Nu]) - 5103*\[Beta]^3*
                 (-1905 + 644*\[Nu]) - 2246*(-133 + 964*\[Nu]) - 
                2592*\[Beta]^2*(-2326 + 1557*\[Nu])) + 6*\[Alpha]^2*(180149 + 
                24844*\[Nu] - 54*\[Beta]*(-25245 + 8372*\[Nu])) + 
              \[Alpha]*(-835403 + 4854764*\[Nu] + 126*\[Beta]*(-54413 + 
                  22196*\[Nu]) + 243*\[Beta]^2*(-87429 + 31444*\[Nu])))*
             \[Chi]A*\[Chi]S + (-597436 + 4027328*\[Nu] + 1211840*\[Nu]^2 - 
              10206*\[Beta]^3*(1905 - 648*\[Nu] + 16*\[Nu]^2) + 
              864*\[Beta]^2*(-13956 + 9181*\[Nu] + 644*\[Nu]^2) + 
              27*\[Alpha]^3*(40333 - 12936*\[Nu] + 5712*\[Nu]^2) - 
              6*\[Beta]*(664561 - 2779880*\[Nu] + 256144*\[Nu]^2) - 
              6*\[Alpha]^2*(180149 + 59816*\[Nu] - 139888*\[Nu]^2 + 
                18*\[Beta]*(75735 - 26152*\[Nu] + 4144*\[Nu]^2)) + 
              \[Alpha]*(835403 - 5287672*\[Nu] + 1731632*\[Nu]^2 + 
                81*\[Beta]^2*(262287 - 95704*\[Nu] + 5488*\[Nu]^2) - 
                126*\[Beta]*(-54413 + 19304*\[Nu] + 11568*\[Nu]^2)))*
             \[Chi]S^2) + 69854400*LN^(26/3)*r^(16/3)*
           ((8647910 - 111673016*\[Nu] + 308325504*\[Nu]^2 - 489888*\[Beta]^
                3*(343 - 1460*\[Nu] + 352*\[Nu]^2) + 81*\[Alpha]^3*(192169 - 
                832516*\[Nu] + 255360*\[Nu]^2) - 162*\[Beta]^2*(-554187 + 
                1974332*\[Nu] + 969664*\[Nu]^2) + 36*\[Beta]*(1437689 - 
                8439636*\[Nu] + 10755520*\[Nu]^2) - 54*\[Alpha]^2*(-1 + 
                4*\[Nu])*(135502 + 373360*\[Nu] + 63*\[Beta]*(-31123 + 
                  10848*\[Nu])) + 3*\[Alpha]*(-1 + 4*\[Nu])*(3208309 + 
                1475808*\[Nu] + 81*\[Beta]^2*(-979047 + 314272*\[Nu]) + 
                18*\[Beta]*(804641 + 1476416*\[Nu])))*\[Chi]A^2 - 
            2*\[Delta]*(81*\[Alpha]^3*(-192169 + 63588*\[Nu]) - 
              2*(4323955 + \[Beta]*(25878402 - 48736008*\[Nu]) - 
                38480236*\[Nu] + 244944*\[Beta]^3*(-343 + 88*\[Nu]) + 
                7533*\[Beta]^2*(5959 + 2628*\[Nu])) - 54*\[Alpha]^2*(135502 + 
                377000*\[Nu] + 63*\[Beta]*(-31123 + 10828*\[Nu])) + 
              3*\[Alpha]*(3208309 + 1354988*\[Nu] + 243*\[Beta]^2*
                 (-326349 + 104692*\[Nu]) + 18*\[Beta]*(804641 + 1486972*
                   \[Nu])))*\[Chi]A*\[Chi]S - (-8647910 + 76839568*\[Nu] + 
              483616*\[Nu]^2 - 489888*\[Beta]^3*(-343 + 88*\[Nu]) + 
              81*\[Alpha]^3*(-192169 + 63336*\[Nu] + 1008*\[Nu]^2) + 
              162*\[Beta]^2*(-554187 - 246392*\[Nu] + 7952*\[Nu]^2) - 
              36*\[Beta]*(1437689 - 2726232*\[Nu] + 74704*\[Nu]^2) - 
              54*\[Alpha]^2*(135502 + 380640*\[Nu] - 14560*\[Nu]^2 + 
                63*\[Beta]*(-31123 + 10808*\[Nu] + 80*\[Nu]^2)) + 
              3*\[Alpha]*(3208309 + 1234168*\[Nu] + 483280*\[Nu]^2 + 
                81*\[Beta]^2*(-979047 + 313880*\[Nu] + 784*\[Nu]^2) - 
                18*\[Beta]*(-804641 - 1497528*\[Nu] + 42224*\[Nu]^2)))*
             \[Chi]S^2) + 17463600*LN^6*r^(20/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*((27*\[Alpha]^2*(-129445 + 378404*\[Nu] + 
                723968*\[Nu]^2) - 3*\[Alpha]*(10489135 - 32163724*\[Nu] - 
                50768256*\[Nu]^2 + 9*\[Beta]*(-79425 + 233812*\[Nu] + 
                  723968*\[Nu]^2)) - 2*(17286757 - 50920468*\[Nu] - 
                79953216*\[Nu]^2 + 526176*\[Beta]^2*(-1 + 4*\[Nu]) + 
                9*\[Beta]*(-1692509 + 5594356*\[Nu] + 8642368*\[Nu]^2)))*
             \[Chi]A^2 - 2*\[Delta]*(34573514 + 47706344*\[Nu] + 
              263088*\[Beta]^2*(-4 + 9*\[Nu]) + 27*\[Alpha]^2*(129445 + 
                260204*\[Nu]) - 126*\[Beta]*(241787 + 350964*\[Nu]) + 
              \[Alpha]*(31467405 + 45248028*\[Nu] - 81*\[Beta]*(26475 + 
                  112196*\[Nu])))*\[Chi]A*\[Chi]S + 
            (-34573514 - 58959568*\[Nu] + 4636128*\[Nu]^2 + 526176*\[Beta]^2*(
                2 - 9*\[Nu] + 4*\[Nu]^2) + 27*\[Alpha]^2*(-129445 - 
                381032*\[Nu] + 44016*\[Nu]^2) + 18*\[Beta]*(1692509 + 
                3737816*\[Nu] + 361424*\[Nu]^2) - 3*\[Alpha]*(10489135 + 
                20372536*\[Nu] - 286160*\[Nu]^2 + 9*\[Beta]*(-79425 - 
                  589288*\[Nu] + 76720*\[Nu]^2)))*\[Chi]S^2) - 
          139708800*LN^(10/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])*
           ((9*\[Alpha]^2*(97571 - 476405*\[Nu] + 360864*\[Nu]^2) - 
              9*\[Alpha]*(840419 - 3647157*\[Nu] + 452672*\[Nu]^2 + 
                3*\[Beta]*(3553 - 60895*\[Nu] + 192864*\[Nu]^2)) + 
              2*(-8575519 + 38205661*\[Nu] - 10072560*\[Nu]^2 + 
                81648*\[Beta]^2*(-4 + 13*\[Nu] + 12*\[Nu]^2) + 9*\[Beta]*
                 (615151 - 2626861*\[Nu] + 328368*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(9*\[Alpha]^2*(-97571 + 395983*\[Nu]) + 
              9*\[Alpha]*(840419 + \[Beta]*(10659 - 497175*\[Nu]) + 
                403585*\[Nu]) + 2*(8575519 - 2954231*\[Nu] + 163296*\[Beta]^2*
                 (2 + 3*\[Nu]) + 9*\[Beta]*(-615151 + 80087*\[Nu])))*\[Chi]A*
             \[Chi]S + (9*\[Alpha]^2*(97571 - 705845*\[Nu] + 212828*
                 \[Nu]^2) - 9*\[Alpha]*(840419 + 1092651*\[Nu] - 
                842516*\[Nu]^2 + 3*\[Beta]*(3553 - 284767*\[Nu] + 
                  72100*\[Nu]^2)) + 2*(-8575519 + 2004877*\[Nu] + 
                3831836*\[Nu]^2 + 40824*\[Beta]^2*(-8 - 18*\[Nu] + \[Nu]^2) - 
                9*\[Beta]*(-615151 - 6083*\[Nu] + 212756*\[Nu]^2)))*
             \[Chi]S^2) + 157172400*LN^(34/3)*r^4*
           ((\[Alpha]^3*(349305 + 223332*\[Nu] - 37632*\[Nu]^2) + 
              6*\[Alpha]^2*(342446 - 687284*\[Nu] - 1095552*\[Nu]^2 + 
                9*\[Beta]*(-28607 - 85788*\[Nu] + 6272*\[Nu]^2)) + 
              \[Alpha]*(-4031519 + 7831380*\[Nu] + 13259520*\[Nu]^2 - 
                81*\[Beta]^2*(-4429 - 269044*\[Nu] + 12544*\[Nu]^2) + 
                18*\[Beta]*(-777423 + 1677916*\[Nu] + 2191104*\[Nu]^2)) + 
              2*(930041 - 2279168*\[Nu] - 3324288*\[Nu]^2 + 1296*\[Beta]^3*
                 (1373 - 11401*\[Nu] + 392*\[Nu]^2) - 27*\[Beta]^2*
                 (-436123 + 987968*\[Nu] + 1095552*\[Nu]^2) - 6*\[Beta]*
                 (-1068653 + 2238312*\[Nu] + 3314880*\[Nu]^2)))*\[Chi]A^2 + 
            2*\[Delta]*(1860082 + 421088*\[Nu] - 2592*\[Beta]^3*(-1373 + 
                1512*\[Nu]) + \[Alpha]^3*(349305 + 48132*\[Nu]) + 
              54*\[Beta]^2*(436123 + 158384*\[Nu]) + 12*\[Beta]*(1068653 + 
                488736*\[Nu]) - 6*\[Alpha]^2*(-342446 - 201020*\[Nu] + 
                9*\[Beta]*(28607 + 13580*\[Nu])) + \[Alpha]*(-4031519 - 
                2302668*\[Nu] + 81*\[Beta]^2*(4429 + 38612*\[Nu]) - 
                18*\[Beta]*(777423 + 356740*\[Nu])))*\[Chi]A*\[Chi]S + 
            (3*\[Alpha]^3*(116435 - 508096*\[Nu] + 185808*\[Nu]^2) - 
              6*\[Alpha]^2*(-342446 + 280460*\[Nu] + 194352*\[Nu]^2 + 
                9*\[Beta]*(28607 - 173056*\[Nu] + 70672*\[Nu]^2)) + 
              \[Alpha]*(-4031519 + 3689360*\[Nu] - 355920*\[Nu]^2 + 
                54*\[Beta]*(-259141 + 239432*\[Nu] + 69168*\[Nu]^2) + 
                81*\[Beta]^2*(4429 - 209536*\[Nu] + 95536*\[Nu]^2)) + 
              2*(930041 - 1019908*\[Nu] + 1736960*\[Nu]^2 - 1296*\[Beta]^3*
                 (-1373 - 2885*\[Nu] + 1764*\[Nu]^2) - 27*\[Beta]^2*
                 (-436123 + 439756*\[Nu] + 23808*\[Nu]^2) + 6*\[Beta]*
                 (1068653 - 1058828*\[Nu] + 436704*\[Nu]^2)))*\[Chi]S^2) - 
          52390800*LN^(28/3)*r^5*((-37653878 + 31469328*\[Nu] + 
              266144256*\[Nu]^2 + 46656*\[Beta]^3*(361 - 2729*\[Nu] + 
                1204*\[Nu]^2) + 9*\[Alpha]^3*(-297199 + 2262364*\[Nu] + 
                96768*\[Nu]^2) + 54*\[Beta]^2*(4352263 - 14216776*\[Nu] + 
                476160*\[Nu]^2) + 108*\[Beta]*(-451203 - 1544056*\[Nu] + 
                7414464*\[Nu]^2) + 6*\[Alpha]^2*(9*\[Beta]*(519811 - 
                  3069340*\[Nu] + 18816*\[Nu]^2) - 4*(-2717623 + 7865803*
                   \[Nu] + 3470016*\[Nu]^2)) - 9*\[Alpha]*(\[Beta]*
                 (31263358 - 94745416*\[Nu] - 26807808*\[Nu]^2) + 
                9*\[Beta]^2*(804523 - 4397260*\[Nu] + 365568*\[Nu]^2) + 
                3*(621541 - 5458244*\[Nu] + 6804992*\[Nu]^2)))*\[Chi]A^2 + 
            2*\[Delta]*(63*\[Alpha]^3*(-42457 + 136404*\[Nu]) - 
              6*\[Alpha]^2*(-10870492 - 4678299*\[Beta] + 153372*\[Nu] + 
                9842364*\[Beta]*\[Nu]) + 3*\[Alpha]*(-5593869 + 
                18925876*\[Nu] + 6*\[Beta]*(-15631679 + 984084*\[Nu]) + 
                27*\[Beta]^2*(-804523 + 1449084*\[Nu])) - 2*(18826939 + 
                27013464*\[Nu] + 11664*\[Beta]^3*(-722 + 2289*\[Nu]) + 
                27*\[Beta]^2*(-4352263 + 686280*\[Nu]) + 18*\[Beta]*
                 (1353609 + 5219776*\[Nu])))*\[Chi]A*\[Chi]S + 
            (9*\[Alpha]^3*(-297199 + 836088*\[Nu] + 50512*\[Nu]^2) + 
              6*\[Alpha]^2*(9*\[Beta]*(519811 - 1197096*\[Nu] + 
                  24752*\[Nu]^2) - 4*(-2717623 + 3081375*\[Nu] + 
                  43828*\[Nu]^2)) - 3*\[Alpha]*(5593869 - 11103032*\[Nu] + 
                4967504*\[Nu]^2 + 27*\[Beta]^2*(804523 - 1719000*\[Nu] + 
                  7280*\[Nu]^2) - 6*\[Beta]*(-15631679 + 17122176*\[Nu] + 
                  727088*\[Nu]^2)) - 2*(18826939 - 5546164*\[Nu] + 
                13097952*\[Nu]^2 + 23328*\[Beta]^3*(-361 + 1004*\[Nu] + 
                  420*\[Nu]^2) + 18*\[Beta]*(1353609 + 392948*\[Nu] + 
                  530464*\[Nu]^2) + 27*\[Beta]^2*(-4352263 + 4564836*\[Nu] + 
                  1129504*\[Nu]^2)))*\[Chi]S^2) + 52390800*LN^10*r^(14/3)*
           ((9*\[Alpha]^3*(259251 - 1303916*\[Nu] + 1304576*\[Nu]^2) - 
              6*\[Alpha]^2*(-864985 + 4462060*\[Nu] - 5541312*\[Nu]^2 + 
                36*\[Beta]*(57907 - 294198*\[Nu] + 301952*\[Nu]^2)) + 
              \[Alpha]*(15177499 - 48973420*\[Nu] - 58109184*\[Nu]^2 + 
                81*\[Beta]^2*(281855 - 1372156*\[Nu] + 1175552*\[Nu]^2) - 
                18*\[Beta]*(556141 - 4552756*\[Nu] + 12222336*\[Nu]^2)) + 
              2*(-5899070 + 21935456*\[Nu] + 6560064*\[Nu]^2 - 2187*\[Beta]^3*
                 (4325 - 17916*\[Nu] + 3584*\[Nu]^2) + 648*\[Beta]^2*
                 (-17155 + 16139*\[Nu] + 262248*\[Nu]^2) + 3*\[Beta]*
                 (-10009505 + 34548668*\[Nu] + 25732224*\[Nu]^2)))*
             \[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^3*(-86417 + 421428*\[Nu]) - 
              6*\[Alpha]^2*(864985 - 4740596*\[Nu] + 36*\[Beta]*(-57907 + 
                  296436*\[Nu])) + 2*(5899070 - 2711576*\[Nu] - 
                54675*\[Beta]^3*(-173 + 420*\[Nu]) + 33*\[Beta]*(909955 + 
                  90468*\[Nu]) + 216*\[Beta]^2*(51465 + 417676*\[Nu])) + 
              \[Alpha]*(-15177499 - 10171140*\[Nu] + 567*\[Beta]^2*
                 (-40265 + 185172*\[Nu]) - 18*\[Beta]*(-556141 + 8386084*
                   \[Nu])))*\[Chi]A*\[Chi]S + (9*\[Alpha]^3*(259251 - 
                2261656*\[Nu] + 794416*\[Nu]^2) - 6*\[Alpha]^2*(-864985 + 
                8479072*\[Nu] - 2457840*\[Nu]^2 + 36*\[Beta]*(57907 - 
                  530302*\[Nu] + 191688*\[Nu]^2)) - 2*(5899070 - 
                7083976*\[Nu] + 2977856*\[Nu]^2 + 729*\[Beta]^3*(12975 - 
                  61152*\[Nu] + 26768*\[Nu]^2) - 216*\[Beta]^2*(-51465 - 
                  677909*\[Nu] + 169988*\[Nu]^2) + 3*\[Beta]*(10009505 - 
                  3499056*\[Nu] + 3909808*\[Nu]^2)) + \[Alpha]*(15177499 + 
                8605704*\[Nu] + 3441200*\[Nu]^2 + 81*\[Beta]^2*(281855 - 
                  2347672*\[Nu] + 899696*\[Nu]^2) - 18*\[Beta]*(556141 - 
                  14443976*\[Nu] + 3969616*\[Nu]^2)))*\[Chi]S^2) + 
          139708800*LN^(16/3)*r^7*((27*\[Alpha]^3*(628295 - 2584667*\[Nu] + 
                399168*\[Nu]^2) + 3*\[Alpha]*(-96890137 + 453257149*\[Nu] - 
                244232256*\[Nu]^2 + 81*\[Beta]^2*(-67469 + 130001*\[Nu] + 
                  567168*\[Nu]^2) + 54*\[Beta]*(2081449 - 9165109*\[Nu] + 
                  2362272*\[Nu]^2)) - 18*\[Alpha]^2*(9*\[Beta]*(174089 - 
                  832301*\[Nu] + 583632*\[Nu]^2) + 4*(1079270 - 5296889*
                   \[Nu] + 3227352*\[Nu]^2)) - 2*(79899135 - 372564835*
                 \[Nu] + 237403936*\[Nu]^2 + 1458*\[Beta]^3*(-9211 + 
                  32069*\[Nu] + 18536*\[Nu]^2) + 81*\[Beta]^2*(1877923 - 
                  7960927*\[Nu] + 1126656*\[Nu]^2) - 36*\[Beta]*(7614347 - 
                  33895358*\[Nu] + 11250492*\[Nu]^2)))*\[Chi]A^2 - 
            6*\[Delta]*(9*\[Alpha]^3*(-628295 + 1524229*\[Nu]) - 
              2*(-26633045 + \[Beta]*(91372164 - 43563366*\[Nu]) + 
                27930077*\[Nu] + 486*\[Beta]^3*(9211 + 7938*\[Nu]) + 
                27*\[Beta]^2*(-1877923 + 305095*\[Nu])) + \[Alpha]*(
                96890137 - 64741803*\[Nu] + 81*\[Beta]^2*(67469 + 
                  494809*\[Nu]) - 18*\[Beta]*(6244347 + 686287*\[Nu])) + 
              \[Alpha]^2*(25902480 + 7336812*\[Nu] - 54*\[Beta]*(-174089 + 
                  855925*\[Nu])))*\[Chi]A*\[Chi]S + 
            (-159798270 + 229224334*\[Nu] + 56358184*\[Nu]^2 + 
              2916*\[Beta]^3*(9211 + 11101*\[Nu] + 1008*\[Nu]^2) + 
              162*\[Beta]^2*(-1877923 + 160955*\[Nu] + 521844*\[Nu]^2) + 
              27*\[Alpha]^3*(628295 - 2976971*\[Nu] + 906164*\[Nu]^2) - 
              72*\[Beta]*(-7614347 + 3822591*\[Nu] + 2883962*\[Nu]^2) - 
              18*\[Alpha]^2*(8*(539635 + 795605*\[Nu] - 773267*\[Nu]^2) + 
                9*\[Beta]*(174089 - 1575905*\[Nu] + 422660*\[Nu]^2)) + 
              3*\[Alpha]*(-96890137 + 63787005*\[Nu] + 51224884*\[Nu]^2 + 
                81*\[Beta]^2*(-67469 - 849743*\[Nu] + 167748*\[Nu]^2) - 
                18*\[Beta]*(-6244347 - 3890513*\[Nu] + 4454044*\[Nu]^2)))*
             \[Chi]S^2) - 17463600*LN^8*r^(17/3)*
           (3*(27*\[Alpha]^3*(-128375 + 159868*\[Nu] + 1641472*\[Nu]^2) - 
              6*\[Alpha]^2*(5106151 - 11544484*\[Nu] - 44165184*\[Nu]^2 + 
                36*\[Beta]*(-59259 + 67846*\[Nu] + 796544*\[Nu]^2)) + 
              \[Alpha]*(12624887 - 76969820*\[Nu] + 131405568*\[Nu]^2 + 
                81*\[Beta]^2*(44251 - 502892*\[Nu] + 1641472*\[Nu]^2) - 
                18*\[Beta]*(-8925791 + 23883708*\[Nu] + 59126144*\[Nu]^2)) - 
              2*(243*\[Beta]^3*(25967 - 105716*\[Nu] + 10752*\[Nu]^2) - 
                54*\[Beta]^2*(-946877 + 2630704*\[Nu] + 6405280*\[Nu]^2) + 
                8*(-5743313 + 18745413*\[Nu] + 19670728*\[Nu]^2) + 
                3*\[Beta]*(-23729345 + 63124124*\[Nu] + 147509376*\[Nu]^2)))*
             \[Chi]A^2 - 6*\[Delta]*(351*\[Alpha]^3*(9875 + 67396*\[Nu]) - 
              6*\[Alpha]^2*(-5106151 - 19548452*\[Nu] + 108*\[Beta]*
                 (19753 + 147784*\[Nu])) + \[Alpha]*(-12624887 + 
                96412876*\[Nu] + 81*\[Beta]^2*(-44251 + 1250844*\[Nu]) - 
                126*\[Beta]*(1275113 + 3339404*\[Nu])) - 
              2*(243*\[Beta]^3*(-25967 + 60732*\[Nu]) - 54*\[Beta]^2*
                 (946877 + 2546628*\[Nu]) + 8*(5743313 + 3662722*\[Nu]) + 
                15*\[Beta]*(4745869 + 11162284*\[Nu])))*\[Chi]A*\[Chi]S + 
            (81*\[Alpha]^3*(-128375 - 1398664*\[Nu] + 361872*\[Nu]^2) - 
              18*\[Alpha]^2*(5106151 + 30216784*\[Nu] - 5433008*\[Nu]^2 + 
                36*\[Beta]*(-59259 - 717514*\[Nu] + 197848*\[Nu]^2)) + 
              3*\[Alpha]*(12624887 - 166355480*\[Nu] + 39939312*\[Nu]^2 + 
                81*\[Beta]^2*(44251 - 2175800*\[Nu] + 708400*\[Nu]^2) - 
                18*\[Beta]*(-8925791 - 34932200*\[Nu] + 5519248*\[Nu]^2)) + 
              2*(-729*\[Beta]^3*(25967 - 119616*\[Nu] + 52752*\[Nu]^2) + 
                162*\[Beta]^2*(-946877 - 3936452*\[Nu] + 560224*\[Nu]^2) + 
                8*(17229939 + 9292815*\[Nu] + 2719220*\[Nu]^2) - 
                9*\[Beta]*(-23729345 - 79829584*\[Nu] + 12268368*\[Nu]^2)))*
             \[Chi]S^2) + 52390800*LN^(22/3)*r^6*
           ((9*\[Alpha]^3*(-2780423 + 11698052*\[Nu] + 301056*\[Nu]^2) + 
              18*\[Alpha]^2*(10252150 - 39504672*\[Nu] + 7263232*\[Nu]^2 + 
                9*\[Beta]*(655943 - 2855004*\[Nu] + 303744*\[Nu]^2)) + 
              2*(-29840563 + 331951868*\[Nu] - 559775232*\[Nu]^2 + 
                5832*\[Beta]^3*(-3953 + 11113*\[Nu] + 12880*\[Nu]^2) + 
                27*\[Beta]^2*(11734327 - 48831292*\[Nu] + 11794176*\[Nu]^2) - 
                6*\[Beta]*(45995267 - 175859192*\[Nu] + 40713792*\[Nu]^2)) - 
              \[Alpha]*(-281075333 + 808124108*\[Nu] + 520522752*\[Nu]^2 + 
                81*\[Beta]^2*(675727 - 3833764*\[Nu] + 2741760*\[Nu]^2) + 
                18*\[Beta]*(33624475 - 139844308*\[Nu] + 49665792*\[Nu]^2)))*
             \[Chi]A^2 + 2*\[Delta]*(9*\[Alpha]^3*(-2780423 + 5574772*
                 \[Nu]) - 6*\[Alpha]^2*(-30756450 + 5942512*\[Nu] + 
                9*\[Beta]*(-1967829 + 4534516*\[Nu])) + \[Alpha]*(281075333 + 
                19619172*\[Nu] + 81*\[Beta]^2*(-675727 + 3801364*\[Nu]) + 
                18*\[Beta]*(-33624475 + 8239748*\[Nu])) - 2*(29840563 - 
                149196380*\[Nu] + 5832*\[Beta]^3*(3953 + 7077*\[Nu]) + 
                297*\[Beta]^2*(-1066757 + 304628*\[Nu]) - 6*\[Beta]*
                 (-45995267 + 20330544*\[Nu])))*\[Chi]A*\[Chi]S - 
            (9*\[Alpha]^3*(2780423 - 10573184*\[Nu] + 2697296*\[Nu]^2) - 
              6*\[Alpha]^2*(30756450 - 16396808*\[Nu] - 9698240*\[Nu]^2 + 
                9*\[Beta]*(1967829 - 8375336*\[Nu] + 1967056*\[Nu]^2)) + 
              2*(29840563 - 85803144*\[Nu] - 34106512*\[Nu]^2 + 
                5832*\[Beta]^3*(3953 + 9455*\[Nu] + 1596*\[Nu]^2) + 
                27*\[Beta]^2*(-11734327 + 4807832*\[Nu] + 3755280*\[Nu]^2) - 
                6*\[Beta]*(-45995267 + 48782964*\[Nu] + 14674304*\[Nu]^2)) + 
              \[Alpha]*(-281075333 + 276938880*\[Nu] - 15452656*\[Nu]^2 + 
                81*\[Beta]^2*(675727 - 6471872*\[Nu] + 1029840*\[Nu]^2) - 
                18*\[Beta]*(-33624475 + 11133088*\[Nu] + 17039216*\[Nu]^2)))*
             \[Chi]S^2) + rd^8*(40558023475200*LN^(8/3)*r^(37/3)*
             (2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 
            20118067200*LN^2*r^(38/3)*(2 + \[Alpha] - \[Beta])^3*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 80472268800*LN^(14/3)*
             r^(34/3)*(2 + \[Alpha] - \[Beta])^2*(-8*(-178 + \[Nu]) + 
              7*\[Alpha]*(-77 + 164*\[Nu]) - 7*\[Beta]*(31 + 272*\[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 3802314700800*LN^(16/3)*r^11*
             (2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            45265651200*LN^(22/3)*r^10*(2 + \[Alpha] - \[Beta])^2*
             (-29 + 84*\[Alpha]*(-1 + \[Nu]) + 40*\[Nu] - 42*\[Beta]*(-1 + 
                3*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 181062604800*LN^(10/3)*r^12*
             (2 + \[Alpha] - \[Beta])^2*((-4286 + 17202*\[Nu] + 
                6432*\[Nu]^2 - 504*\[Beta]*(-1 + \[Nu] + 12*\[Nu]^2) + 
                21*\[Alpha]*(17 - 109*\[Nu] + 192*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(-4286 + \[Alpha]*(357 - 945*\[Nu]) - 894*\[Nu] + 
                504*\[Beta]*(1 + 3*\[Nu]))*\[Chi]A*\[Chi]S - 
              (4286 + 1846*\[Nu] + 2856*\[Nu]^2 - 504*\[Beta]*(1 + 3*\[Nu]) + 
                21*\[Alpha]*(-17 + 49*\[Nu] + 12*\[Nu]^2))*\[Chi]S^2)) + 
          rd^6*(-10059033600*LN^2*r^(35/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 20279011737600*LN^(8/3)*r^(34/3)*
             (2 + \[Alpha] - \[Beta])^2*(25 + 9*\[Nu] + \[Alpha]*(13 + 
                5*\[Nu]) - \[Beta]*(13 + 5*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 
            20118067200*LN^(14/3)*r^(31/3)*(2 + \[Alpha] - \[Beta])*
             (30592 + 57680*\[Nu] - 126*\[Beta]^2*(691 + 180*\[Nu]) + 
              9*\[Alpha]^2*(-53 + 1596*\[Nu]) + 8*\[Beta]*(19937 + 
                1747*\[Nu]) + \[Alpha]*(12674 + 59104*\[Nu] + 9*\[Beta]*
                 (9727 + 924*\[Nu])))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 633719116800*
             LN^(32/3)*r^(22/3)*(2 + \[Alpha] - \[Beta])^3*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 22632825600*LN^(28/3)*r^8*(2 + \[Alpha] - \[Beta])*
             (\[Alpha]*(7 + \[Beta]*(714 - 630*\[Nu]) - 410*\[Nu]) + 
              42*\[Alpha]^2*(-3 + \[Nu]) + 84*\[Beta]^2*(-5 + 9*\[Nu]) - 
              4*(79 + 55*\[Nu]) + \[Beta]*(613 + 82*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 1886068800*LN^(22/3)*r^9*(2 + \[Alpha] - \[Beta])*
             (9*\[Alpha]^2*(-937 + 364*\[Nu]) + 9*\[Alpha]*(-2608 + 
                5529*\[Beta] + 2216*\[Nu] + 1092*\[Beta]*\[Nu]) + 
              2*(-6050 + 12880*\[Nu] - 504*\[Beta]^2*(41 + 13*\[Nu]) + 
                \[Beta]*(44463 + 6240*\[Nu])))*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            30418517606400*LN^(4/3)*r^12*(2 + \[Alpha] - \[Beta])^3*
             (4*(-1 + 4*\[Nu])*\[Chi]A^2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*
               \[Chi]S - (-2 + \[Nu])^2*\[Chi]S^2) - 2514758400*LN^4*r^(32/3)*
             (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*
             ((-230 - 33*\[Alpha] - 12*\[Beta] + 1056*\[Nu] + 144*\[Alpha]*
                 \[Nu] + 48*\[Beta]*\[Nu])*\[Chi]A^2 - 2*(230 + 33*\[Alpha] + 
                12*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - (230 + 33*\[Alpha] + 
                12*\[Beta] + 136*\[Nu] + 12*\[Alpha]*\[Nu])*\[Chi]S^2) - 
            24503805849600*LN^6*r^(29/3)*(2 + \[Alpha] - \[Beta])^3*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
            10059033600*LN^(20/3)*r^(28/3)*(2 + \[Alpha] - \[Beta])*
             ((-1 + 4*\[Nu])*(-76652 + 288*\[Nu] + 21*\[Alpha]^2*
                 (-261 + 128*\[Nu]) + 84*\[Beta]^2*(-41 + 548*\[Nu]) + 
                2*\[Beta]*(8747 + 7320*\[Nu]) - \[Alpha]*(19264 + 
                  22128*\[Nu] + 21*\[Beta]*(-1001 + 1744*\[Nu])))*\[Chi]A^2 - 
              2*\[Delta]*(-76652 + 2192*\[Nu] + 63*\[Alpha]^2*(-87 + 
                  44*\[Nu]) + 84*\[Beta]^2*(-41 + 548*\[Nu]) + 2*\[Beta]*
                 (8747 + 6844*\[Nu]) - \[Alpha]*(19264 + 21008*\[Nu] + 
                  21*\[Beta]*(-1001 + 1748*\[Nu])))*\[Chi]A*\[Chi]S + 
              (76652 - 4096*\[Nu] + 7616*\[Nu]^2 - 84*\[Beta]^2*
                 (-41 + 548*\[Nu]) - 21*\[Alpha]*\[Beta]*(1001 - 1752*\[Nu] + 
                  16*\[Nu]^2) + 21*\[Alpha]^2*(261 - 136*\[Nu] + 
                  16*\[Nu]^2) + 16*\[Alpha]*(1204 + 1243*\[Nu] + 
                  280*\[Nu]^2) - 2*\[Beta]*(8747 + 6368*\[Nu] + 
                  1904*\[Nu]^2))*\[Chi]S^2) - 7544275200*LN^8*r^(26/3)*
             (2 + \[Alpha] - \[Beta])^2*((8926 - 39400*\[Nu] + 
                21504*\[Nu]^2 + \[Beta]*(-6479 + 27764*\[Nu] - 10752*
                   \[Nu]^2) + \[Alpha]*(6479 - 27764*\[Nu] + 10752*\[Nu]^2))*
               \[Chi]A^2 + 2*\[Delta]*(8926 + \[Alpha]*(6479 - 16884*\[Nu]) - 
                23968*\[Nu] + \[Beta]*(-6479 + 16884*\[Nu]))*\[Chi]A*
               \[Chi]S + (8926 - 44240*\[Nu] + 13664*\[Nu]^2 + \[Beta]*
                 (-6479 + 31920*\[Nu] - 13776*\[Nu]^2) + \[Alpha]*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) - 
            15088550400*LN^(10/3)*r^11*(2 + \[Alpha] - \[Beta])*
             ((-1373860 + 5801980*\[Nu] - 662976*\[Nu]^2 + 2016*\[Beta]^2*
                 (-71 + 245*\[Nu] + 156*\[Nu]^2) + 4*\[Alpha]*(-146409 + 
                  592577*\[Nu] + 73560*\[Nu]^2) + 3*\[Alpha]^2*(18549 - 
                  95707*\[Nu] + 104832*\[Nu]^2) - 2*\[Beta]*(-489879 + 
                  1960609*\[Nu] + 143088*\[Nu]^2) - 3*\[Alpha]*\[Beta]*
                 (-29163 + 68933*\[Nu] + 209664*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(1373860 - 228196*\[Nu] + 2016*\[Beta]^2*
                 (71 + 51*\[Nu]) - 2*\[Beta]*(489879 + 43637*\[Nu]) + 
                3*\[Alpha]^2*(-18549 + 81697*\[Nu]) + \[Alpha]*(585636 + 
                  374092*\[Nu] - 3*\[Beta]*(29163 + 115969*\[Nu])))*\[Chi]A*
               \[Chi]S + (3*\[Alpha]^2*(18549 - 141883*\[Nu] + 35812*
                   \[Nu]^2) + \[Alpha]*(-585636 - 775948*\[Nu] + 
                  329872*\[Nu]^2 + \[Beta]*(87489 + 552657*\[Nu] - 
                    115500*\[Nu]^2)) + 2*(-686930 + 74926*\[Nu] + 
                  119704*\[Nu]^2 + \[Beta]*(489879 + 88367*\[Nu] - 
                    65060*\[Nu]^2) + 1008*\[Beta]^2*(-71 - 63*\[Nu] + 
                    4*\[Nu]^2)))*\[Chi]S^2) + 30177100800*LN^(16/3)*r^10*
             (2 + \[Alpha] - \[Beta])*((104126 - 478798*\[Nu] - 
                204928*\[Nu]^2 + \[Beta]*(12973 - 15389*\[Nu] - 
                  31712*\[Nu]^2) + \[Alpha]^2*(16517 - 74332*\[Nu] + 
                  19712*\[Nu]^2) + \[Beta]^2*(1901 - 42643*\[Nu] + 
                  126560*\[Nu]^2) - \[Alpha]*(-40097 + 192043*\[Nu] + 
                  77728*\[Nu]^2 + \[Beta]*(28750 - 150491*\[Nu] + 122080*
                     \[Nu]^2)))*\[Chi]A^2 + 2*\[Delta]*(104126 + 
                \[Beta]^2*(1901 - 39375*\[Nu]) + \[Alpha]^2*(16517 - 
                  12600*\[Nu]) - 32318*\[Nu] + \[Beta]*(12973 + 
                  50179*\[Nu]) + \[Alpha]*(40097 - 32395*\[Nu] + \[Beta]*
                   (-28750 + 45171*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(16517 - 16936*\[Nu] + 1008*\[Nu]^2) + 
                \[Beta]^2*(1901 - 43711*\[Nu] + 1260*\[Nu]^2) + 
                \[Beta]*(12973 + 63855*\[Nu] + 2044*\[Nu]^2) + 
                2*(52063 - 1171*\[Nu] + 55412*\[Nu]^2) + \[Alpha]*
                 (40097 - 33135*\[Nu] + 36260*\[Nu]^2 + \[Beta]*(-28750 + 
                    54851*\[Nu] + 756*\[Nu]^2)))*\[Chi]S^2)) + 
          rd^4*(-3379835289600*LN^(8/3)*r^(31/3)*(34 + 9*\[Alpha]^2 + 
              \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             (-41 + 3*\[Alpha]*(-7 + \[Nu]) - 3*\[Beta]*(-7 + \[Nu]) + 
              7*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) - 1676505600*LN^2*r^(32/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^2*(2 + \[Alpha] - \[Beta])*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 6706022400*LN^(14/3)*
             r^(28/3)*(\[Beta]*(2428183 - 1019704*\[Nu]) - 567*\[Beta]^3*(
                -1879 + 88*\[Nu]) + 27*\[Alpha]^3*(-4083 + 11620*\[Nu]) + 
              18*\[Beta]^2*(-208589 + 23200*\[Nu]) + 8*(204821 + 
                96181*\[Nu]) - 9*\[Alpha]^2*(1783 - 160052*\[Nu] + 
                3*\[Beta]*(-47625 + 25088*\[Nu])) + \[Alpha]*(1228571 + 
                2010316*\[Nu] + 27*\[Beta]^2*(-83001 + 15316*\[Nu]) - 
                9*\[Beta]*(-418961 + 206452*\[Nu])))*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 
            316859558400*LN^(32/3)*r^(19/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            950578675200*LN^(38/3)*r^(16/3)*(-1 + \[Alpha] - 3*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            11316412800*LN^(34/3)*r^6*(-399 + \[Beta]*(630 - 4350*\[Nu]) + 
              252*\[Alpha]^3*(-1 + \[Nu]) + 1200*\[Nu] + 126*\[Beta]^3*(-7 + 
                5*\[Nu]) + \[Beta]^2*(875 + 3212*\[Nu]) - 3*\[Alpha]^2*(259 - 
                412*\[Nu] + 14*\[Beta]*(-11 + 25*\[Nu])) + 6*\[Alpha]*(
                \[Beta]*(311 - 908*\[Nu]) + 28*\[Beta]^2*(5 + 2*\[Nu]) + 
                4*(-5 + 62*\[Nu])))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 1886068800*LN^(28/3)*r^7*
             (66248 + 157248*\[Beta]^3 + \[Beta]*(86810 - 48632*\[Nu]) - 
              96768*\[Nu] + 12*\[Alpha]^3*(-2449 + 1428*\[Nu]) + 
              8*\[Beta]^2*(-46856 + 6249*\[Nu]) - 7*\[Alpha]^2*(11959 - 
                5700*\[Nu] + 6*\[Beta]*(-3793 + 1380*\[Nu])) + 
              \[Alpha]*(\[Beta]*(345461 - 136932*\[Nu]) + 6*\[Beta]^2*
                 (-47861 + 6804*\[Nu]) - 4*(3979 + 9474*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 13519341158400*LN^(7/3)*r^(21/2)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
               \[Chi]S^2) - 15209258803200*LN^(4/3)*r^11*(17 + 9*\[Alpha] - 
              9*\[Beta])*(2 + \[Alpha] - \[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])^2*\[Chi]S^2) + 2253223526400*LN^(13/3)*r^(19/2)*
             (10 + 3*\[Alpha])*(2 + \[Alpha] - \[Beta])*
             (8*(-1 + 4*\[Alpha] - 4*\[Beta])*(-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*(-8 + \[Nu] - 8*\[Alpha]*(-4 + 3*\[Nu]) + 
                8*\[Beta]*(-4 + 3*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(4 + 
                16*\[Alpha]*(-1 + \[Nu]) - 16*\[Beta]*(-1 + \[Nu]) + \[Nu])*
               \[Chi]S^2) + 1126611763200*LN^7*r^(49/6)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + 
              \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 
                4*\[Nu]^2)*\[Chi]S^2) - 1257379200*LN^8*r^(23/3)*
             (2 + \[Alpha] - \[Beta])*((81*\[Beta]^2*(4325 - 17916*\[Nu] + 
                  3584*\[Nu]^2) + 245*\[Alpha]*(2635 - 11332*\[Nu] + 
                  4608*\[Nu]^2) - 6*\[Alpha]*\[Beta]*(95887 - 400180*\[Nu] + 
                  96768*\[Nu]^2) + 3*\[Alpha]^2*(74999 - 316628*\[Nu] + 
                  96768*\[Nu]^2) - 7*\[Beta]*(128033 - 539852*\[Nu] + 
                  161280*\[Nu]^2) + 2*(199613 - 892700*\[Nu] + 548352*
                   \[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-399226 + \[Beta]*
                 (896231 - 2233980*\[Nu]) + 1085560*\[Nu] + 2025*\[Beta]^2*
                 (-173 + 420*\[Nu]) + 3*\[Alpha]^2*(-74999 + 188412*\[Nu]) + 
                \[Alpha]*(-645575 + 575322*\[Beta] + 1663452*\[Nu] - 
                  1415736*\[Beta]*\[Nu]))*\[Chi]A*\[Chi]S + 
              (399226 - 1982624*\[Nu] + 498400*\[Nu]^2 + 27*\[Beta]^2*
                 (12975 - 61152*\[Nu] + 26768*\[Nu]^2) + 3*\[Alpha]^2*
                 (74999 - 360192*\[Nu] + 148624*\[Nu]^2) + 7*\[Alpha]*
                 (92225 - 447552*\[Nu] + 161008*\[Nu]^2) - 6*\[Alpha]*\[Beta]*
                 (95887 - 455280*\[Nu] + 194768*\[Nu]^2) - 7*\[Beta]*
                 (128033 - 610560*\[Nu] + 240112*\[Nu]^2))*\[Chi]S^2) - 
            209563200*LN^4*r^(29/3)*(2 + \[Alpha] - \[Beta])*
             (2761 + 2828*\[Nu])*((-17092 + 78912*\[Nu] - 432*\[Beta]^2*
                 (-1 + 4*\[Nu]) + 27*\[Alpha]^2*(-43 + 192*\[Nu]) - 
                126*\[Beta]*(-65 + 304*\[Nu]) + \[Alpha]*(-11196 + 
                  729*\[Beta] + 51360*\[Nu] - 3456*\[Beta]*\[Nu]))*\[Chi]A^
                2 - 2*(17092 + 1161*\[Alpha]^2 - 8190*\[Beta] - 
                432*\[Beta]^2 - 9*\[Alpha]*(-1244 + 81*\[Beta]))*\[Delta]*
               \[Chi]A*\[Chi]S + (-27*\[Alpha]^2*(43 + 20*\[Nu]) + 
                2*(-8546 + 216*\[Beta]^2 - 5272*\[Nu] + 63*\[Beta]*
                   (65 + 44*\[Nu])) + 3*\[Alpha]*(9*\[Beta]*(27 + 20*\[Nu]) - 
                  4*(933 + 548*\[Nu])))*\[Chi]S^2) + 2514758400*LN^(26/3)*
             r^(22/3)*((21*\[Alpha]^3*(563 - 3372*\[Nu] + 4480*\[Nu]^2) - 
                2*\[Alpha]^2*(-1 + 4*\[Nu])*(-10171 - 81264*\[Nu] + 
                  21*\[Beta]*(325 + 2048*\[Nu])) - \[Alpha]*(-1 + 4*\[Nu])*
                 (147*\[Beta]^2*(-787 + 96*\[Nu]) + 12*\[Beta]*(24515 + 
                    48688*\[Nu]) - 4*(4661 + 82968*\[Nu])) + 
                2*(159404 - 821456*\[Nu] + 735360*\[Nu]^2 + 252*\[Beta]^3*
                   (131 - 724*\[Nu] + 800*\[Nu]^2) - 12*\[Beta]*(-21455 + 
                    64452*\[Nu] + 85472*\[Nu]^2) + \[Beta]^2*(-186095 + 
                    575948*\[Nu] + 673728*\[Nu]^2)))*\[Chi]A^2 - 
              2*\[Delta]*(504*\[Beta]^3*(-131 + 200*\[Nu]) + 21*\[Alpha]^3*
                 (-563 + 1100*\[Nu]) - 24*\[Beta]*(21455 + 20416*\[Nu]) + 
                8*(-39851 + 46436*\[Nu]) + \[Beta]^2*(372190 + 324488*
                   \[Nu]) - 2*\[Alpha]^2*(-10171 - 78548*\[Nu] + 21*\[Beta]*
                   (325 + 2012*\[Nu])) + \[Alpha]*(-21*\[Beta]^2*(-5509 + 
                    724*\[Nu]) - 12*\[Beta]*(24515 + 47092*\[Nu]) + 
                  4*(4661 + 81148*\[Nu])))*\[Chi]A*\[Chi]S + 
              (-504*\[Beta]^3*(-131 + 200*\[Nu]) - 21*\[Alpha]^3*
                 (-563 + 1080*\[Nu] + 80*\[Nu]^2) + 8*(39851 - 46912*\[Nu] + 
                  1904*\[Nu]^2) + 24*\[Beta]*(21455 + 19464*\[Nu] + 
                  3808*\[Nu]^2) - 2*\[Beta]^2*(186095 + 156056*\[Nu] + 
                  24752*\[Nu]^2) + 2*\[Alpha]^2*(-10171 - 75832*\[Nu] - 
                  10864*\[Nu]^2 + 21*\[Beta]*(325 + 1976*\[Nu] + 
                    144*\[Nu]^2)) + \[Alpha]*(-21*\[Beta]^2*(5509 - 
                    776*\[Nu] + 208*\[Nu]^2) + 12*\[Beta]*(24515 + 
                    45496*\[Nu] + 6384*\[Nu]^2) - 4*(4661 + 79328*\[Nu] + 
                    7280*\[Nu]^2)))*\[Chi]S^2) + 3772137600*LN^10*r^(20/3)*
             (2 + \[Alpha] - \[Beta])*(3*(-4894 + 23272*\[Nu] - 
                21504*\[Nu]^2 + \[Beta]*(-27019 + 117316*\[Nu] - 
                  53760*\[Nu]^2) + \[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + 3*\[Beta]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) - \[Alpha]*(-1 + 4*\[Beta])*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(
                14682 - 45864*\[Nu] - 41*\[Beta]*(-1977 + 5180*\[Nu]) + 
                3*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 9*\[Beta]^2*
                 (-6479 + 16884*\[Nu]) - 3*\[Alpha]*(6479 - 16324*\[Nu] + 
                  4*\[Beta]*(-6479 + 16884*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Beta]*(-81057 + 397040*\[Nu] - 137648*\[Nu]^2) - 
                6*(2447 - 13440*\[Nu] + 4368*\[Nu]^2) + 3*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + 9*\[Beta]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Alpha]*
                 (-6479 + 30800*\[Nu] - 9296*\[Nu]^2 + 4*\[Beta]*(6479 - 
                    31920*\[Nu] + 13776*\[Nu]^2)))*\[Chi]S^2) - 
            838252800*LN^(20/3)*r^(25/3)*((3024*\[Beta]^3*(-2501 + 
                  10000*\[Nu] + 16*\[Nu]^2) + 297*\[Alpha]^3*(2407 - 
                  12764*\[Nu] + 12544*\[Nu]^2) + 16*\[Beta]*(328619 - 
                  1353512*\[Nu] + 156144*\[Nu]^2) + 18*\[Beta]^2*(758001 - 
                  3121876*\[Nu] + 359488*\[Nu]^2) - 56*(79943 - 451724*
                   \[Nu] + 527808*\[Nu]^2) - 42*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (17969 - 28896*\[Nu] + 135*\[Beta]*(-917 + 576*\[Nu])) + 
                \[Alpha]*(-1 + 4*\[Nu])*(3648572 + \[Beta]*(6836124 - 
                    5637600*\[Nu]) - 5048256*\[Nu] + 81*\[Beta]^2*(-148735 + 
                    28672*\[Nu])))*\[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^3*
                 (-26477 + 34356*\[Nu]) - 42*\[Alpha]^2*(17969 - 
                  27620*\[Nu] + 45*\[Beta]*(-2751 + 1724*\[Nu])) + 
                \[Alpha]*(3648572 + \[Beta]*(6836124 - 5545200*\[Nu]) - 
                  5214128*\[Nu] + 27*\[Beta]^2*(-446205 + 85876*\[Nu])) + 
                2*(2238404 - 3768464*\[Nu] + 1512*\[Beta]^3*(2501 + 
                    4*\[Nu]) + 8*\[Beta]*(-328619 + 48500*\[Nu]) + 
                  9*\[Beta]^2*(-758001 + 87716*\[Nu])))*\[Chi]A*\[Chi]S - 
              (27*\[Alpha]^3*(-26477 + 34216*\[Nu] + 560*\[Nu]^2) - 
                42*\[Alpha]^2*(17969 - 26344*\[Nu] - 5104*\[Nu]^2 + 
                  45*\[Beta]*(-2751 + 1720*\[Nu] + 16*\[Nu]^2)) + 
                \[Alpha]*(3648572 - 5380000*\[Nu] + 663488*\[Nu]^2 + 
                  27*\[Beta]^2*(-446205 + 85736*\[Nu] + 560*\[Nu]^2) - 
                  12*\[Beta]*(-569677 + 454400*\[Nu] + 30800*\[Nu]^2)) + 
                2*(1512*\[Beta]^3*(2501 + 4*\[Nu]) + 9*\[Beta]^2*(-758001 + 
                    85560*\[Nu] + 8624*\[Nu]^2) + 28*(79943 - 137224*\[Nu] + 
                    10544*\[Nu]^2) - 8*\[Beta]*(328619 - 57964*\[Nu] + 
                    37856*\[Nu]^2)))*\[Chi]S^2) - 5029516800*LN^(16/3)*r^9*
             ((-2716802 + 11963846*\[Nu] + 9692544*\[Nu]^2 + \[Beta]*
                 (-8829805 + 36975439*\[Nu] - 18202464*\[Nu]^2) + 
                27*\[Beta]^3*(-40057 + 136487*\[Nu] + 88928*\[Nu]^2) - 
                3*\[Alpha]^3*(190925 - 815207*\[Nu] + 193536*\[Nu]^2) + 
                8*\[Beta]^2*(911450 - 3627377*\[Nu] + 241932*\[Nu]^2) + 
                \[Alpha]*(1368841 - 5958619*\[Nu] + 15835680*\[Nu]^2 + 
                  \[Beta]*(-5343083 + 21460367*\[Nu] - 5816640*\[Nu]^2) + 
                  \[Beta]^2*(490593 - 540075*\[Nu] - 5600448*\[Nu]^2)) + 
                \[Alpha]^2*(240571 - 1177039*\[Nu] + 4340832*\[Nu]^2 + 
                  3*\[Beta]*(387907 - 1863565*\[Nu] + 1260000*\[Nu]^2)))*
               \[Chi]A^2 + 2*\[Delta]*(-2716802 - 433090*\[Nu] - 
                27*\[Beta]^3*(40057 + 37653*\[Nu]) + 21*\[Alpha]^3*
                 (-27275 + 50817*\[Nu]) + \[Beta]^2*(7291600 + 988428*
                   \[Nu]) + \[Alpha]^2*(240571 + \[Beta]*(1163721 - 
                    4065831*\[Nu]) + 1527819*\[Nu]) + \[Beta]*(-8829805 + 
                  2261483*\[Nu]) + \[Alpha]*(1368841 - 1420571*\[Nu] + 
                  \[Beta]^2*(490593 + 4015305*\[Nu]) - \[Beta]*(5343083 + 
                    4352823*\[Nu])))*\[Chi]A*\[Chi]S - (2716802 + 
                1962818*\[Nu] + 3369368*\[Nu]^2 + \[Beta]*(8829805 - 
                  2866747*\[Nu] - 6852036*\[Nu]^2) - 27*\[Beta]^3*
                 (-40057 - 51565*\[Nu] + 1764*\[Nu]^2) + 16*\[Beta]^2*
                 (-455725 - 114342*\[Nu] + 165559*\[Nu]^2) + 3*\[Alpha]^3*
                 (190925 - 659931*\[Nu] + 175084*\[Nu]^2) + \[Alpha]*
                 (-1368841 + 2357887*\[Nu] + 5060100*\[Nu]^2 + \[Beta]*
                   (5343083 + 8793681*\[Nu] - 6626492*\[Nu]^2) + 3*\[Beta]^2*
                   (-163531 - 2202771*\[Nu] + 414652*\[Nu]^2)) - 
                \[Alpha]^2*(240571 + 3270393*\[Nu] - 2727628*\[Nu]^2 + 
                  3*\[Beta]*(387907 - 2398617*\[Nu] + 573860*\[Nu]^2)))*
               \[Chi]S^2) + 628689600*LN^6*r^(26/3)*(2 + \[Alpha] - \[Beta])*
             ((-1181804 + 1408400*\[Nu] + 9502080*\[Nu]^2 + 72*\[Beta]^2*
                 (2111 - 11272*\[Nu] + 11312*\[Nu]^2) + 3*\[Alpha]^2*
                 (-200587 + 532348*\[Nu] + 1357440*\[Nu]^2) - 3*\[Alpha]*
                 \[Beta]*(-392891 + 1073180*\[Nu] + 2714880*\[Nu]^2) + 
                4*\[Alpha]*(-1053265 + 3237724*\[Nu] + 6176352*\[Nu]^2) - 
                2*\[Beta]*(-4240783 + 14361532*\[Nu] + 22669248*\[Nu]^2))*
               \[Chi]A^2 - 2*\[Delta]*(1181804 + 5549488*\[Nu] + 
                72*\[Beta]^2*(-2111 + 13790*\[Nu]) + 3*\[Alpha]^2*
                 (200587 + 588308*\[Nu]) - 2*\[Beta]*(4240783 + 6577004*
                   \[Nu]) + \[Alpha]*(4213060 + 8781920*\[Nu] - 3*\[Beta]*
                   (392891 + 1168132*\[Nu])))*\[Chi]A*\[Chi]S + 
              (3*\[Alpha]^2*(-200587 - 906616*\[Nu] + 177296*\[Nu]^2) + 
                \[Alpha]*(-4213060 - 13662496*\[Nu] + 873152*\[Nu]^2 + 
                  \[Beta]*(1178673 + 5513640*\[Nu] - 961968*\[Nu]^2)) + 
                2*(-590902 - 3890080*\[Nu] + 1709792*\[Nu]^2 + 36*\[Beta]^2*
                   (2111 - 24752*\[Nu] + 9744*\[Nu]^2) + \[Beta]*(4240783 + 
                    10552408*\[Nu] + 1135792*\[Nu]^2)))*\[Chi]S^2) + 
            628689600*LN^(22/3)*r^8*(-((36*\[Alpha]^3*(17791 - 91642*\[Nu] + 
                   3136*\[Nu]^2) - 3*\[Alpha]^2*(-39981 + 2502668*\[Nu] - 
                   824832*\[Nu]^2 + 12*\[Beta]*(101063 - 523919*\[Nu] + 
                     65408*\[Nu]^2)) + 2*(-5624941 + 17138816*\[Nu] + 
                   17520768*\[Nu]^2 - 54*\[Beta]^3*(15163 - 96857*\[Nu] + 
                     60928*\[Nu]^2) + 3*\[Beta]^2*(915021 - 6354592*\[Nu] + 
                     154368*\[Nu]^2) - 3*\[Beta]*(764557 - 7640082*\[Nu] + 
                     507264*\[Nu]^2)) + 3*\[Alpha]*(12*\[Beta]^2*(135649 - 
                     745192*\[Nu] + 228928*\[Nu]^2) + \[Beta]*(-2416551 + 
                     17163628*\[Nu] + 709632*\[Nu]^2) + 4*(-527235 + 
                     688534*\[Nu] + 1878912*\[Nu]^2)))*\[Chi]A^2) + 
              2*\[Delta]*(11249882 + \[Beta]*(4587342 - 9942636*\[Nu]) + 
                3162368*\[Nu] + 36*\[Alpha]^3*(-17791 + 12530*\[Nu]) - 
                108*\[Beta]^3*(-15163 + 29841*\[Nu]) + 6*\[Beta]^2*
                 (-915021 + 1457936*\[Nu]) - 3*\[Alpha]^2*(39981 - 
                  865772*\[Nu] + 12*\[Beta]*(-101063 + 84007*\[Nu])) + 
                3*\[Alpha]*(\[Beta]*(2416551 - 3415596*\[Nu]) + 12*\[Beta]^2*
                   (-135649 + 156464*\[Nu]) + 4*(527235 + 441194*\[Nu])))*
               \[Chi]A*\[Chi]S + (36*\[Alpha]^3*(-17791 + 4582*\[Nu] + 
                  12376*\[Nu]^2) - 3*\[Alpha]^2*(39981 + 611200*\[Nu] - 
                  76624*\[Nu]^2 + 12*\[Beta]*(-101063 + 48347*\[Nu] + 
                    26180*\[Nu]^2)) + 3*\[Alpha]*(12*\[Beta]^2*(-135649 + 
                    110332*\[Nu] + 18592*\[Nu]^2) + 4*(527235 - 538018*
                     \[Nu] + 64120*\[Nu]^2) + \[Beta]*(2416551 + 666232*
                     \[Nu] + 1569200*\[Nu]^2)) + 2*(5624941 - 2198580*\[Nu] + 
                  2854400*\[Nu]^2 - 54*\[Beta]^3*(-15163 + 23477*\[Nu] + 
                    924*\[Nu]^2) - 9*\[Beta]^2*(305007 - 73788*\[Nu] + 
                    211136*\[Nu]^2) + 3*\[Beta]*(764557 + 1267642*\[Nu] + 
                    1697416*\[Nu]^2)))*\[Chi]S^2) + 5029516800*LN^(10/3)*r^10*
             (-((3*\[Alpha]^3*(165769 - 810433*\[Nu] + 715680*\[Nu]^2) - 
                 2*(12006257 - 51720295*\[Nu] + 11688528*\[Nu]^2 + 
                   \[Beta]*(-14656135 + 61562137*\[Nu] - 8497536*\[Nu]^2) + 
                   \[Beta]^2*(5565241 - 22411699*\[Nu] - 251184*\[Nu]^2) + 
                   6804*\[Beta]^3*(-91 + 335*\[Nu] + 116*\[Nu]^2)) + 
                 \[Alpha]^2*(-4371227 + 17660777*\[Nu] + 2422944*\[Nu]^2 - 
                   6*\[Beta]*(-40619 - 51829*\[Nu] + 984144*\[Nu]^2)) + 
                 \[Alpha]*(-22735439 + 96756155*\[Nu] - 15429984*\[Nu]^2 + 
                   \[Beta]*(15501709 - 62470063*\[Nu] - 2989824*\[Nu]^2) + 
                   3*\[Beta]^2*(-659783 + 2226335*\[Nu] + 1778784*\[Nu]^2)))*
                \[Chi]A^2) + 2*\[Delta]*(24012514 - 6605974*\[Nu] - 
                95256*\[Beta]^3*(13 + 7*\[Nu]) + 10*\[Beta]*(-2931227 + 
                  402739*\[Nu]) + 2*\[Beta]^2*(5565241 + 485425*\[Nu]) + 
                3*\[Alpha]^3*(-165769 + 783125*\[Nu]) + \[Alpha]^2*
                 (4371227 + 7482173*\[Nu] - 6*\[Beta]*(40619 + 895433*
                     \[Nu])) + \[Alpha]*(22735439 + 2264357*\[Nu] + 
                  3*\[Beta]^2*(659783 + 1230005*\[Nu]) - \[Beta]*(15501709 + 
                    8467135*\[Nu])))*\[Chi]A*\[Chi]S + (-3*\[Alpha]^3*
                 (165769 - 1418893*\[Nu] + 413140*\[Nu]^2) + \[Alpha]^2*
                 (4371227 + 15140215*\[Nu] - 7025092*\[Nu]^2 + 6*\[Beta]*
                   (-40619 - 1576561*\[Nu] + 426076*\[Nu]^2)) + 
                2*(12006257 - 2910707*\[Nu] - 4242116*\[Nu]^2 + \[Beta]^2*
                   (5565241 + 1121585*\[Nu] - 1223420*\[Nu]^2) + 
                  6804*\[Beta]^3*(-91 - 69*\[Nu] + 6*\[Nu]^2) + \[Beta]*
                   (-14656135 + 1089793*\[Nu] + 4405316*\[Nu]^2)) + 
                \[Alpha]*(22735439 + 10343113*\[Nu] - 13335796*\[Nu]^2 + 
                  \[Beta]^2*(1979349 + 6141639*\[Nu] - 1398684*\[Nu]^2) + 
                  \[Beta]*(-15501709 - 17397497*\[Nu] + 9463868*\[Nu]^2)))*
               \[Chi]S^2)) + rd^2*(-93139200*LN^2*r^(29/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^3*(2761 + 2828*\[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 187768627200*LN^(8/3)*r^(28/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^2*(-89 + 55*\[Nu] + 
              9*\[Alpha]*(-5 + 3*\[Nu]) - 9*\[Beta]*(-5 + 3*\[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 186278400*LN^(14/3)*r^(25/3)*(17 + 9*\[Alpha] - 
              9*\[Beta])*(\[Beta]*(8522946 - 2553408*\[Nu]) + 
              1134*\[Beta]^2*(-5179 + 1060*\[Nu]) + 567*\[Alpha]^2*(-1649 + 
                3276*\[Nu]) + 8*(730622 + 26677*\[Nu]) - 9*\[Alpha]*(
                -124501 - 420044*\[Nu] + 63*\[Beta]*(-12007 + 5396*\[Nu])))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 475289337600*LN^(44/3)*r^(10/3)*
             (-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - \[Beta])*
             (-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 316859558400*LN^(38/3)*r^(13/3)*
             (-34 + 9*\[Alpha]^3 + \[Alpha]^2*(26 - 45*\[Beta]) - 
              67*\[Beta] + 96*\[Beta]^2 - 27*\[Beta]^3 + \[Alpha]*(-1 - 
                122*\[Beta] + 63*\[Beta]^2))*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 5658206400*LN^(40/3)*r^4*(-1 + \[Alpha] - 3*\[Beta])*
             (133 + \[Beta]*(1463 - 2986*\[Nu]) + 1450*\[Nu] + 
              504*\[Beta]^2*(-1 + 2*\[Nu]) + 42*\[Alpha]^2*(-13 + 7*\[Nu]) + 
              \[Alpha]*(-619 + 1040*\[Nu] - 42*\[Beta]*(-35 + 37*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 471517200*LN^(34/3)*r^5*(-61150 + 269088*\[Nu] - 
              18144*\[Beta]^3*(-51 + 11*\[Nu]) + 21*\[Alpha]^3*(-5017 + 
                2172*\[Nu]) + 6*\[Beta]^2*(-132593 + 48864*\[Nu]) + 
              4*\[Beta]*(-113223 + 78352*\[Nu]) - 2*\[Alpha]^2*(43568 + 
                3396*\[Nu] + 3*\[Beta]*(-111017 + 46620*\[Nu])) + 
              \[Alpha]*(146315 + \[Beta]*(515770 - 112104*\[Nu]) - 
                18372*\[Nu] + 9*\[Beta]^2*(-153637 + 52332*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 2534876467200*LN^(4/3)*r^10*(17 + 9*\[Alpha] - 9*
                \[Beta])^2*(2 + \[Alpha] - \[Beta])*(4*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])^2*\[Chi]S^2) - 4506447052800*LN^(7/3)*r^(19/2)*
             (10 + 3*\[Alpha])*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 
                18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             (4*(-1 + 4*\[Nu])*\[Chi]A^2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*
               \[Chi]S - (-2 + \[Nu])^2*\[Chi]S^2) - 1126611763200*LN^9*
             r^(37/6)*(10 + 3*\[Alpha])*(-2 + \[Alpha] + \[Alpha]^2 - 
              5*\[Beta] - 4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
            375537254400*LN^7*r^(43/6)*(10 + 3*\[Alpha])*(34 + 9*\[Alpha]^2 + 
              \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
            1126611763200*LN^(19/3)*r^(15/2)*(10 + 3*\[Alpha])*
             (8*(29 + 8*\[Alpha]^2 + \[Alpha]*(17 - 32*\[Beta]) - 
                31*\[Beta] + 24*\[Beta]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              2*\[Delta]*(-232 + \[Beta]*(248 - 161*\[Nu]) + 89*\[Nu] + 
                16*\[Alpha]^2*(-4 + 3*\[Nu]) + 48*\[Beta]^2*(-4 + 3*\[Nu]) + 
                \[Alpha]*(-136 + 67*\[Nu] - 64*\[Beta]*(-4 + 3*\[Nu])))*
               \[Chi]A*\[Chi]S - (-2 + \[Nu])*(-116 + \[Beta]*(124 - 
                  99*\[Nu]) + 32*\[Alpha]^2*(-1 + \[Nu]) + 96*\[Beta]^2*
                 (-1 + \[Nu]) + 31*\[Nu] + \[Alpha]*(-68 - 128*\[Beta]*
                   (-1 + \[Nu]) + 33*\[Nu]))*\[Chi]S^2) + 
            375537254400*LN^(13/3)*r^(17/2)*(10 + 3*\[Alpha])*
             (6*(88 + 95*\[Alpha]^2 + \[Alpha]*(228 - 263*\[Beta]) - 
                374*\[Beta] + 168*\[Beta]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              \[Delta]*(57*\[Alpha]^2*(-20 + 13*\[Nu]) + \[Alpha]*
                 (-2736 + \[Beta]*(3156 - 2037*\[Nu]) + 1606*\[Nu]) + 
                2*(-528 + \[Beta]*(2244 - 1358*\[Nu]) + 173*\[Nu] + 
                  72*\[Beta]^2*(-14 + 9*\[Nu])))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(-264 + \[Beta]*(1122 - 797*\[Nu]) + 41*\[Nu] + 
                57*\[Alpha]^2*(-5 + 4*\[Nu]) + 36*\[Beta]^2*(-14 + 
                  11*\[Nu]) + \[Alpha]*(-684 + \[Beta]*(789 - 624*\[Nu]) + 
                  461*\[Nu]))*\[Chi]S^2) - 69854400*LN^4*r^(26/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
             ((-5362 + 25056*\[Nu] - 108*\[Beta]^2*(-1 + 4*\[Nu]) + 
                54*\[Alpha]^2*(-5 + 24*\[Nu]) - 144*\[Beta]*(-18 + 
                  85*\[Nu]) - 3*\[Alpha]*(1101 - 5168*\[Nu] + 18*\[Beta]*
                   (-3 + 16*\[Nu])))*\[Chi]A^2 + 2*(-5362 - 270*\[Alpha]^2 + 
                2592*\[Beta] + 108*\[Beta]^2 + 9*\[Alpha]*(-367 + 
                  18*\[Beta]))*\[Delta]*\[Chi]A*\[Chi]S + 
              (-54*\[Alpha]^2*(5 + 4*\[Nu]) + 3*\[Alpha]*(-1101 - 764*\[Nu] + 
                  18*\[Beta]*(3 + 4*\[Nu])) + 2*(-2681 + 54*\[Beta]^2 - 
                  1804*\[Nu] + 72*\[Beta]*(18 + 13*\[Nu])))*\[Chi]S^2) - 
            1886068800*LN^12*r^(14/3)*(-1 + \[Alpha] - 3*\[Beta])*
             (3*(-862 + 7144*\[Nu] - 21504*\[Nu]^2 + \[Beta]*(-33739 + 
                  144196*\[Nu] - 53760*\[Nu]^2) + \[Alpha]^2*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2) + 3*\[Beta]^2*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2) + \[Alpha]*(10511 - 
                  43892*\[Nu] + 10752*\[Nu]^2 - 4*\[Beta]*(6479 - 
                    27764*\[Nu] + 10752*\[Nu]^2)))*\[Chi]A^2 - 
              2*\[Delta]*(2586 + \[Beta]*(101217 - 259700*\[Nu]) - 
                19824*\[Nu] + 3*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                9*\[Beta]^2*(-6479 + 16884*\[Nu]) + \[Alpha]*(-31533 + 
                  \[Beta]*(77748 - 202608*\[Nu]) + 76692*\[Nu]))*\[Chi]A*
               \[Chi]S + (\[Beta]*(-101217 + 491680*\[Nu] - 193648*\[Nu]^2) - 
                6*(431 - 4760*\[Nu] + 1904*\[Nu]^2) + 3*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + 9*\[Beta]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Alpha]*
                 (-10511 + 49280*\[Nu] - 18704*\[Nu]^2 + 4*\[Beta]*
                   (6479 - 31920*\[Nu] + 13776*\[Nu]^2)))*\[Chi]S^2) - 
            2514758400*LN^(32/3)*r^(16/3)*((\[Beta]*(-219667 + 1256764*
                   \[Nu] - 1512384*\[Nu]^2) - 567*\[Beta]^3*(-17 - 
                  140*\[Nu] + 832*\[Nu]^2) + 7*\[Alpha]^3*(3049 - 
                  14084*\[Nu] + 7552*\[Nu]^2) - 16*(2730 - 22387*\[Nu] + 
                  45868*\[Nu]^2) + 12*\[Beta]^2*(-7189 - 11048*\[Nu] + 
                  159216*\[Nu]^2) + \[Alpha]*(-1 + 4*\[Nu])*(-52984 + 
                  \[Beta]*(20801 - 401664*\[Nu]) + 84960*\[Nu] + 63*\[Beta]^2*
                   (-1489 + 3776*\[Nu])) - \[Alpha]^2*(-1 + 4*\[Nu])*
                 (11941 - 85296*\[Nu] + 21*\[Beta]*(-4517 + 5040*\[Nu])))*
               \[Chi]A^2 - 2*\[Delta]*(\[Beta]*(219667 - 454732*\[Nu]) + 
                48*(910 - 2791*\[Nu]) - 567*\[Beta]^3*(17 + 220*\[Nu]) + 
                7*\[Alpha]^3*(-3049 + 2836*\[Nu]) + 12*\[Beta]^2*
                 (7189 + 42128*\[Nu]) + \[Alpha]^2*(-11941 + 122788*\[Nu] - 
                  21*\[Beta]*(-4517 + 5972*\[Nu])) + \[Alpha]*
                 (\[Beta]*(20801 - 470852*\[Nu]) + 63*\[Beta]^2*(-1489 + 
                    4084*\[Nu]) + 8*(-6623 + 20210*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Beta]*(-219667 + 531368*\[Nu] - 306544*\[Nu]^2) - 
                567*\[Beta]^3*(-17 - 232*\[Nu] + 48*\[Nu]^2) + 7*\[Alpha]^3*
                 (3049 - 3784*\[Nu] + 3792*\[Nu]^2) + 12*\[Beta]^2*
                 (-7189 - 44452*\[Nu] + 9296*\[Nu]^2) + 16*(-2730 + 
                  5279*\[Nu] + 12376*\[Nu]^2) + \[Alpha]^2*(11941 - 
                  160280*\[Nu] + 149968*\[Nu]^2 - 21*\[Beta]*(4517 - 
                    6904*\[Nu] + 3728*\[Nu]^2)) + \[Alpha]*
                 (\[Beta]*(-20801 + 540040*\[Nu] - 276752*\[Nu]^2) + 
                  63*\[Beta]^2*(1489 - 4392*\[Nu] + 1232*\[Nu]^2) + 
                  8*(6623 - 29800*\[Nu] + 38360*\[Nu]^2)))*\[Chi]S^2) - 
            279417600*LN^(20/3)*r^(22/3)*((-4526434 + 73172728*\[Nu] - 
                220267968*\[Nu]^2 - 6804*\[Beta]^3*(9263 - 38680*\[Nu] + 
                  6512*\[Nu]^2) + 1134*\[Alpha]^3*(7149 - 34828*\[Nu] + 
                  24928*\[Nu]^2) + 108*\[Beta]^2*(1058785 - 4420112*\[Nu] + 
                  739888*\[Nu]^2) + 54*\[Beta]*(327579 - 1914692*\[Nu] + 
                  2417504*\[Nu]^2) - 27*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (508913 - 13200*\[Nu] + 48*\[Beta]*(-40617 + 23975*\[Nu])) + 
                3*\[Alpha]*(-1 + 4*\[Nu])*(2153479 - 18168432*\[Nu] + 
                  162*\[Beta]^2*(-221313 + 72184*\[Nu]) - 9*\[Beta]*
                   (-2839917 + 1165024*\[Nu])))*\[Chi]A^2 - 2*\[Delta]*(
                4526434 - 55496344*\[Nu] - 6804*\[Beta]^3*(-9263 + 
                  1628*\[Nu]) + 1134*\[Alpha]^3*(-7149 + 6220*\[Nu]) + 
                540*\[Beta]^2*(-211757 + 36776*\[Nu]) + 18*\[Beta]*
                 (-982737 + 1838132*\[Nu]) - 27*\[Alpha]^2*(508913 - 
                  6900*\[Nu] + 48*\[Beta]*(-40617 + 23954*\[Nu])) + 
                3*\[Alpha]*(2153479 - 18335116*\[Nu] + 486*\[Beta]^2*
                   (-73771 + 24052*\[Nu]) - 9*\[Beta]*(-2839917 + 1154356*
                     \[Nu])))*\[Chi]A*\[Chi]S - (1134*\[Alpha]^3*
                 (-7149 + 6208*\[Nu] + 48*\[Nu]^2) - 27*\[Alpha]^2*
                 (508913 - 600*\[Nu] - 25200*\[Nu]^2 + 48*\[Beta]*(-40617 + 
                    23933*\[Nu] + 84*\[Nu]^2)) + 3*\[Alpha]*(2153479 - 
                  18501800*\[Nu] + 666736*\[Nu]^2 + 162*\[Beta]^2*(-221313 + 
                    72128*\[Nu] + 112*\[Nu]^2) - 9*\[Beta]*(-2839917 + 
                    1143688*\[Nu] + 42672*\[Nu]^2)) - 2*(-2263217 + 
                  27962848*\[Nu] - 858704*\[Nu]^2 + 3402*\[Beta]^3*
                   (-9263 + 1628*\[Nu]) - 54*\[Beta]^2*(-1058785 + 
                    182788*\[Nu] + 4368*\[Nu]^2) + 9*\[Beta]*(982737 - 
                    1863136*\[Nu] + 100016*\[Nu]^2)))*\[Chi]S^2) + 
            1676505600*LN^(26/3)*r^(19/3)*((189*\[Alpha]^3*(2381 - 
                  10872*\[Nu] + 5392*\[Nu]^2) - 3*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (70532 + 67360*\[Nu] + 27*\[Beta]*(-35957 + 19488*\[Nu])) + 
                6*\[Alpha]*(-1 + 4*\[Nu])*(55564 + 104686*\[Nu] + 9*\[Beta]^2*
                   (-122281 + 49574*\[Nu]) + \[Beta]*(117391 + 99468*
                     \[Nu])) + 2*(467787 - 3449544*\[Nu] + 6313584*\[Nu]^2 - 
                  567*\[Beta]^3*(4429 - 18656*\[Nu] + 3760*\[Nu]^2) + 
                  9*\[Beta]^2*(91515 - 401968*\[Nu] + 143632*\[Nu]^2) + 
                  \[Beta]*(1292423 - 6392624*\[Nu] + 4891728*\[Nu]^2)))*
               \[Chi]A^2 - 2*\[Delta]*(-935574 + 3161328*\[Nu] - 
                1134*\[Beta]^3*(-4429 + 940*\[Nu]) + 189*\[Alpha]^3*
                 (-2381 + 1340*\[Nu]) + 54*\[Beta]^2*(-30505 + 11288*\[Nu]) + 
                \[Beta]*(-2584846 + 2513848*\[Nu]) - 3*\[Alpha]^2*
                 (70532 + 73240*\[Nu] + 9*\[Beta]*(-107871 + 58268*\[Nu])) + 
                6*\[Alpha]*(55564 + 100388*\[Nu] + 153*\[Beta]^2*(-7193 + 
                    2912*\[Nu]) + \[Beta]*(117391 + 109268*\[Nu])))*\[Chi]A*
               \[Chi]S - (189*\[Alpha]^3*(-2381 + 1332*\[Nu] + 32*\[Nu]^2) + 
                6*\[Alpha]*(55564 + 96090*\[Nu] + 17192*\[Nu]^2 + 
                  \[Beta]*(117391 + 119068*\[Nu] - 39200*\[Nu]^2) + 
                  9*\[Beta]^2*(-122281 + 49434*\[Nu] + 280*\[Nu]^2)) - 
                3*\[Alpha]^2*(70532 + 79120*\[Nu] - 23520*\[Nu]^2 + 
                  9*\[Beta]*(-107871 + 58072*\[Nu] + 784*\[Nu]^2)) - 
                2*(467787 - 1582932*\[Nu] + 9072*\[Nu]^2 + 567*\[Beta]^3*
                   (-4429 + 940*\[Nu]) - 9*\[Beta]^2*(-91515 + 31820*\[Nu] + 
                    8176*\[Nu]^2) + \[Beta]*(1292423 - 1290916*\[Nu] + 
                    135968*\[Nu]^2)))*\[Chi]S^2) - 314344800*LN^(28/3)*r^6*
             ((9*\[Alpha]^3*(6569 + 209208*\[Nu] + 3584*\[Nu]^2) + 
                12*\[Alpha]^2*(372070 - 444209*\[Nu] - 965952*\[Nu]^2 + 
                  6*\[Beta]*(22283 - 255024*\[Nu] + 4256*\[Nu]^2)) + 
                \[Alpha]*(5610991 - 15072840*\[Nu] - 17031168*\[Nu]^2 - 
                  27*\[Beta]^2*(249363 - 1790336*\[Nu] + 100352*\[Nu]^2) + 
                  6*\[Beta]*(-2418065 + 830596*\[Nu] + 6935040*\[Nu]^2)) + 
                4*(-2114709 + 5165251*\[Nu] + 7147584*\[Nu]^2 + 162*\[Beta]^3*
                   (7319 - 47851*\[Nu] + 6944*\[Nu]^2) - 9*\[Beta]^2*
                   (-36641 - 1217011*\[Nu] + 569664*\[Nu]^2) + 2*\[Beta]*
                   (-3467003 + 9458892*\[Nu] + 9804384*\[Nu]^2)))*\[Chi]A^2 + 
              2*\[Delta]*(9*\[Alpha]^3*(6569 + 27160*\[Nu]) + 12*\[Alpha]^2*
                 (372070 + 233263*\[Nu] - 6*\[Beta]*(-22283 + 35924*\[Nu])) + 
                \[Alpha]*(5610991 + 2408472*\[Nu] + 27*\[Beta]^2*(-249363 + 
                    267232*\[Nu]) - 6*\[Beta]*(2418065 + 2116924*\[Nu])) - 
                4*(2114709 + 827885*\[Nu] + 162*\[Beta]^3*(-7319 + 
                    8295*\[Nu]) - 9*\[Beta]^2*(36641 + 400307*\[Nu]) + 
                  \[Beta]*(6934006 + 2223744*\[Nu])))*\[Chi]A*\[Chi]S + 
              (9*\[Alpha]^3*(6569 - 181164*\[Nu] + 125216*\[Nu]^2) - 
                12*\[Alpha]^2*(-372070 + 577545*\[Nu] - 7892*\[Nu]^2 + 
                  6*\[Beta]*(-22283 - 94044*\[Nu] + 68320*\[Nu]^2)) + 
                \[Alpha]*(5610991 - 2554180*\[Nu] - 3081312*\[Nu]^2 - 
                  6*\[Beta]*(2418065 - 4607816*\[Nu] + 110544*\[Nu]^2) + 
                  27*\[Beta]^2*(-249363 - 258420*\[Nu] + 218624*\[Nu]^2)) - 
                4*(2114709 - 1637815*\[Nu] + 1675612*\[Nu]^2 + 162*\[Beta]^3*
                   (-7319 - 1985*\[Nu] + 3444*\[Nu]^2) + 9*\[Beta]^2*
                   (-36641 + 562961*\[Nu] + 134940*\[Nu]^2) + 2*\[Beta]*
                   (3467003 - 2185376*\[Nu] + 504192*\[Nu]^2)))*\[Chi]S^2) - 
            209563200*LN^8*r^(20/3)*((\[Beta]*(2576209 + 22880756*\[Nu] - 
                  136164672*\[Nu]^2) - 567*\[Beta]^3*(6767 - 29476*\[Nu] + 
                  11072*\[Nu]^2) + 3*\[Alpha]^3*(190153 - 1494476*\[Nu] + 
                  3540544*\[Nu]^2) + 36*\[Beta]^2*(-512233 + 1260748*\[Nu] + 
                  5170368*\[Nu]^2) - 4*(-4734637 + 16665856*\[Nu] + 
                  9049152*\[Nu]^2) - 3*\[Alpha]^2*(-319045 + 4904452*\[Nu] - 
                  19692288*\[Nu]^2 + 3*\[Beta]*(142621 - 1565596*\[Nu] + 
                    4807488*\[Nu]^2)) + \[Alpha]*(14322014 - 64535648*\[Nu] + 
                  31913280*\[Nu]^2 + 27*\[Beta]^2*(132933 - 854188*\[Nu] + 
                    1602496*\[Nu]^2) - 9*\[Beta]*(-1714341 + 2228324*\[Nu] + 
                    25797632*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(
                -567*\[Beta]^3*(-6767 + 21380*\[Nu]) + 4*(-4734637 + 
                  676774*\[Nu]) + 36*\[Beta]^2*(512233 + 2419522*\[Nu]) + 
                \[Alpha]^3*(-570459 + 8022756*\[Nu]) - \[Beta]*(2576209 + 
                  85918308*\[Nu]) + \[Alpha]^2*(-957135 + 38280228*\[Nu] - 
                  9*\[Beta]*(-142621 + 3550204*\[Nu])) + \[Alpha]*
                 (-14322014 + 40482960*\[Nu] + 27*\[Beta]^2*(-132933 + 
                    1371692*\[Nu]) - 3*\[Beta]*(5143023 + 41092996*\[Nu])))*
               \[Chi]A*\[Chi]S + (\[Beta]*(2576209 + 138651024*\[Nu] - 
                  42784336*\[Nu]^2) - 567*\[Beta]^3*(6767 - 40352*\[Nu] + 
                  17040*\[Nu]^2) + 36*\[Beta]^2*(-512233 - 4050860*\[Nu] + 
                  694848*\[Nu]^2) + 3*\[Alpha]^3*(190153 - 4614640*\[Nu] + 
                  1491504*\[Nu]^2) + 4*(4734637 - 3626240*\[Nu] + 
                  1563184*\[Nu]^2) + \[Alpha]*(14322014 - 73718328*\[Nu] + 
                  24059392*\[Nu]^2 + \[Beta]*(15429069 + 204896616*\[Nu] - 
                    46903920*\[Nu]^2) + 81*\[Beta]^2*(44311 - 806976*\[Nu] + 
                    281232*\[Nu]^2)) - 3*\[Alpha]^2*(-319045 + 21891880*
                   \[Nu] - 5758032*\[Nu]^2 + 3*\[Beta]*(142621 - 6105296*
                     \[Nu] + 1999984*\[Nu]^2)))*\[Chi]S^2) + 
            1257379200*LN^10*r^(17/3)*((\[Beta]*(-1074583 + 4669780*\[Nu] - 
                  2161152*\[Nu]^2) - 81*\[Beta]^3*(9727 - 40756*\[Nu] + 
                  10752*\[Nu]^2) + 192*\[Beta]^2*(11297 - 47960*\[Nu] + 
                  16128*\[Nu]^2) + 3*\[Alpha]^3*(65255 - 277652*\[Nu] + 
                  96768*\[Nu]^2) - 2*(126029 - 598364*\[Nu] + 548352*
                   \[Nu]^2) + \[Alpha]^2*(529442 - 2261912*\[Nu] + 
                  838656*\[Nu]^2 - 3*\[Beta]*(348563 - 1477412*\[Nu] + 
                    483840*\[Nu]^2)) + \[Alpha]*(155843 - 617828*\[Nu] - 
                  32256*\[Nu]^2 + 63*\[Beta]^2*(25997 - 109532*\[Nu] + 
                    32256*\[Nu]^2) - 2*\[Beta]*(1215505 - 5200204*\[Nu] + 
                    1967616*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(252058 + 
                \[Beta]*(1074583 - 2784992*\[Nu]) - 774424*\[Nu] - 
                81*\[Beta]^3*(-9727 + 24192*\[Nu]) + 3*\[Alpha]^3*
                 (-65255 + 166488*\[Nu]) + 24*\[Beta]^2*(-90376 + 
                  228669*\[Nu]) + \[Alpha]*(-155843 + \[Beta]*(2431010 - 
                    6220872*\[Nu]) + 325024*\[Nu] + 63*\[Beta]^2*(-25997 + 
                    65256*\[Nu])) + \[Alpha]^2*(-529442 + 1347696*\[Nu] - 
                  3*\[Beta]*(-348563 + 883680*\[Nu])))*\[Chi]A*\[Chi]S + 
              (-252058 + 1360352*\[Nu] - 364000*\[Nu]^2 + \[Beta]*
                 (-1074583 + 5198536*\[Nu] - 1542576*\[Nu]^2) - 81*\[Beta]^3*
                 (9727 - 46536*\[Nu] + 20272*\[Nu]^2) + 48*\[Beta]^2*
                 (45188 - 217581*\[Nu] + 85876*\[Nu]^2) + 3*\[Alpha]^3*
                 (65255 - 316344*\[Nu] + 129136*\[Nu]^2) + \[Alpha]^2*
                 (529442 - 2551248*\[Nu] + 935200*\[Nu]^2 - 3*\[Beta]*
                   (348563 - 1684200*\[Nu] + 698992*\[Nu]^2)) + 
                \[Alpha]*(155843 - 655592*\[Nu] + 159600*\[Nu]^2 + 
                  63*\[Beta]^2*(25997 - 124968*\[Nu] + 53200*\[Nu]^2) - 
                  2*\[Beta]*(1215505 - 5882688*\[Nu] + 2208752*\[Nu]^2)))*
               \[Chi]S^2) + 419126400*LN^6*r^(23/3)*
             ((\[Beta]*(65508122 - 212757152*\[Nu] - 331826208*\[Nu]^2) - 
                162*\[Beta]^3*(2111 - 11272*\[Nu] + 11312*\[Nu]^2) + 
                108*\[Alpha]^3*(-23063 + 66666*\[Nu] + 130088*\[Nu]^2) + 
                72*\[Beta]^2*(-375663 + 1254553*\[Nu] + 2005052*\[Nu]^2) + 
                24*(-1007782 + 2683981*\[Nu] + 5014044*\[Nu]^2) - 
                9*\[Alpha]^2*(3*\[Beta]*(-229819 + 671364*\[Nu] + 1380064*
                     \[Nu]^2) - 4*(-643647 + 1978846*\[Nu] + 3354008*
                     \[Nu]^2)) + 3*\[Alpha]*(-15956031 + 47873940*\[Nu] + 
                  80835552*\[Nu]^2 + 9*\[Beta]^2*(-124901 + 337068*\[Nu] + 
                    927584*\[Nu]^2) - 16*\[Beta]*(-1107662 + 3584663*\[Nu] + 
                    5811540*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(24186768 + 
                43214472*\[Nu] - 162*\[Beta]^3*(-2111 + 13790*\[Nu]) + 
                108*\[Alpha]^3*(23063 + 47551*\[Nu]) + 216*\[Beta]^2*
                 (125221 + 197386*\[Nu]) - 2*\[Beta]*(32754061 + 47921846*
                   \[Nu]) - 27*\[Alpha]^2*(-858196 + 229819*\[Beta] - 
                  1432032*\[Nu] + 522536*\[Beta]*\[Nu]) + 3*\[Alpha]*
                 (63*\[Beta]^2*(17843 + 59296*\[Nu]) - 32*\[Beta]*(553831 + 
                    878339*\[Nu]) + 7*(2279433 + 3703600*\[Nu])))*\[Chi]A*
               \[Chi]S + (108*\[Alpha]^3*(-23063 - 69516*\[Nu] + 
                  8960*\[Nu]^2) - 9*\[Alpha]^2*(2574588 + 6209224*\[Nu] - 
                  221536*\[Nu]^2 + 3*\[Beta]*(-229819 - 797160*\[Nu] + 
                    96208*\[Nu]^2)) + 3*\[Alpha]*(-15956031 - 35900216*
                   \[Nu] + 2380112*\[Nu]^2 + 16*\[Beta]*(1107662 + 2667371*
                     \[Nu] + 114884*\[Nu]^2) + 9*\[Beta]^2*(-124901 - 
                    667608*\[Nu] + 118832*\[Nu]^2)) - 2*(12093384 + 
                  27048708*\[Nu] - 6548304*\[Nu]^2 + 81*\[Beta]^3*(2111 - 
                    24752*\[Nu] + 9744*\[Nu]^2) + 36*\[Beta]^2*(375663 + 
                    936217*\[Nu] + 79772*\[Nu]^2) - \[Beta]*(32754061 + 
                    71206024*\[Nu] + 4953424*\[Nu]^2)))*\[Chi]S^2) + 
            419126400*LN^(10/3)*r^9*((-63*\[Alpha]^3*(106681 - 514591*\[Nu] + 
                  405504*\[Nu]^2) + 6*\[Alpha]^2*(9368134 - 38908138*\[Nu] - 
                  995664*\[Nu]^2 + 21*\[Beta]*(3545 - 134087*\[Nu] + 
                    534528*\[Nu]^2)) - 3*\[Alpha]*(-96221147 + 416800157*
                   \[Nu] - 88456384*\[Nu]^2 + 63*\[Beta]^2*(-100589 + 
                    330971*\[Nu] + 304128*\[Nu]^2) + \[Beta]*(62775494 - 
                    258361802*\[Nu] + 5928000*\[Nu]^2)) + 2*(149675619 - 
                  655131317*\[Nu] + 175294992*\[Nu]^2 + 489888*\[Beta]^3*
                   (-13 + 48*\[Nu] + 16*\[Nu]^2) + 9*\[Beta]^2*(7311199 - 
                    29988553*\[Nu] + 1380816*\[Nu]^2) - 6*\[Beta]*(30148735 - 
                    128842529*\[Nu] + 24021008*\[Nu]^2)))*\[Chi]A^2 + 
              2*\[Delta]*(299351238 - 98568862*\[Nu] - 979776*\[Beta]^3*
                 (13 + 8*\[Nu]) + 126*\[Beta]^2*(1044457 + 37219*\[Nu]) + 
                63*\[Alpha]^3*(-106681 + 491141*\[Nu]) + 12*\[Beta]*
                 (-30148735 + 5943987*\[Nu]) + \[Alpha]^2*(56208804 + 
                  92261148*\[Nu] - 126*\[Beta]*(-3545 + 553261*\[Nu])) + 
                3*\[Alpha]*(96221147 + 3898769*\[Nu] + 63*\[Beta]^2*
                   (100589 + 246599*\[Nu]) - 2*\[Beta]*(31387747 + 16152409*
                     \[Nu])))*\[Chi]A*\[Chi]S + (-63*\[Alpha]^3*(106681 - 
                  894415*\[Nu] + 270964*\[Nu]^2) - 3*\[Alpha]*(-96221147 - 
                  39713107*\[Nu] + 64367396*\[Nu]^2 + \[Beta]*(62775494 + 
                    71869462*\[Nu] - 44920072*\[Nu]^2) + 63*\[Beta]^2*
                   (-100589 - 421813*\[Nu] + 99772*\[Nu]^2)) + 6*\[Alpha]^2*
                 (9368134 + 32189318*\[Nu] - 16516376*\[Nu]^2 + 21*\[Beta]*
                   (3545 - 986615*\[Nu] + 277364*\[Nu]^2)) + 
                2*(149675619 - 42140021*\[Nu] - 63130324*\[Nu]^2 + 
                  489888*\[Beta]^3*(-13 - 12*\[Nu] + \[Nu]^2) - 9*\[Beta]^2*
                   (-7311199 - 1264823*\[Nu] + 2000036*\[Nu]^2) + 6*\[Beta]*
                   (-30148735 + 3640385*\[Nu] + 10938708*\[Nu]^2)))*\[Chi]S^
                2) - 157172400*LN^(22/3)*r^7*((-54232338 + 61470784*\[Nu] + 
                440355072*\[Nu]^2 - 20736*\[Beta]^3*(-836 + 2017*\[Nu] + 
                  2884*\[Nu]^2) + 3*\[Alpha]^3*(3423667 - 15246124*\[Nu] + 
                  387072*\[Nu]^2) + 4*\[Beta]*(18048055 - 28710024*\[Nu] + 
                  1648512*\[Nu]^2) - 6*\[Beta]^2*(23643031 - 87026512*\[Nu] + 
                  36511872*\[Nu]^2) - 2*\[Alpha]^2*(22650838 - 68919796*
                   \[Nu] + 10207104*\[Nu]^2 + 3*\[Beta]*(8093123 - 36902972*
                     \[Nu] + 4677120*\[Nu]^2)) + \[Alpha]*(-91611863 + 
                  198208204*\[Nu] + 274263552*\[Nu]^2 + 9*\[Beta]^2*
                   (4117777 - 22131364*\[Nu] + 10407936*\[Nu]^2) + 
                  2*\[Beta]*(58519435 - 191009620*\[Nu] + 127848192*
                     \[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(\[Alpha]^2*
                 (45301676 + \[Beta]*(48558738 - 89203464*\[Nu]) + 
                  3407640*\[Nu]) + 3*\[Alpha]^3*(-3423667 + 5615484*\[Nu]) - 
                2*(-27116169 - 42407152*\[Nu] + 5184*\[Beta]^3*(1672 + 
                    3717*\[Nu]) + 10*\[Beta]*(3609611 + 888232*\[Nu]) + 
                  \[Beta]^2*(-70929093 + 3240864*\[Nu])) + \[Alpha]*
                 (91611863 + 42790692*\[Nu] - 26*\[Beta]*(4501495 + 
                    288972*\[Nu]) + 9*\[Beta]^2*(-4117777 + 14056980*\[Nu])))*
               \[Chi]A*\[Chi]S + (3*\[Alpha]^3*(3423667 - 9679512*\[Nu] + 
                  1741040*\[Nu]^2) - 2*\[Alpha]^2*(22650838 - 18275916*
                   \[Nu] - 8433712*\[Nu]^2 + 3*\[Beta]*(8093123 - 25204008*
                     \[Nu] + 4931248*\[Nu]^2)) + 2*(-27116169 - 7085020*
                   \[Nu] - 19227200*\[Nu]^2 + \[Beta]*(36096110 - 69199752*
                     \[Nu] - 38065472*\[Nu]^2) + 20736*\[Beta]^3*(418 + 
                    1195*\[Nu] + 84*\[Nu]^2) + 3*\[Beta]^2*(-23643031 + 
                    9706188*\[Nu] + 17033344*\[Nu]^2)) + \[Alpha]*
                 (-91611863 + 82657864*\[Nu] - 6655088*\[Nu]^2 + 9*\[Beta]^2*
                   (4117777 - 22453704*\[Nu] + 3476816*\[Nu]^2) - 2*\[Beta]*
                   (-58519435 + 35554848*\[Nu] + 56869744*\[Nu]^2)))*\[Chi]S^
                2) - 838252800*LN^(16/3)*r^8*((10350383 - 52439867*\[Nu] + 
                105949440*\[Nu]^2 + \[Beta]*(-146549455 + 639924301*\[Nu] - 
                  246545184*\[Nu]^2) + 243*\[Beta]^3*(-53035 + 193397*\[Nu] + 
                  71456*\[Nu]^2) - 9*\[Alpha]^3*(627074 - 2615567*\[Nu] + 
                  514752*\[Nu]^2) + 27*\[Beta]^2*(3629139 - 15073571*\[Nu] + 
                  2266432*\[Nu]^2) + 3*\[Alpha]^2*(5708063 - 27335885*\[Nu] + 
                  21048384*\[Nu]^2 + 3*\[Beta]*(1085057 - 5161337*\[Nu] + 
                    3595872*\[Nu]^2)) + \[Alpha]*(59182858 - 272422021*
                   \[Nu] + 195017088*\[Nu]^2 - 81*\[Beta]^2*(-108218 + 
                    296805*\[Nu] + 559104*\[Nu]^2) - 6*\[Beta]*(15564382 - 
                    66800851*\[Nu] + 19250112*\[Nu]^2)))*\[Chi]A^2 + 
              2*\[Delta]*(10350383 + \[Beta]^2*(97986753 - 7216389*\[Nu]) - 
                27121415*\[Nu] - 1215*\[Beta]^3*(10607 + 7035*\[Nu]) + 
                63*\[Alpha]^3*(-89582 + 207991*\[Nu]) + \[Beta]*(-146549455 + 
                  61646817*\[Nu]) + \[Alpha]^2*(17124189 + 9765513*\[Beta] + 
                  10872381*\[Nu] - 47136285*\[Beta]*\[Nu]) + \[Alpha]*
                 (59182858 - 41940375*\[Nu] + 27*\[Beta]^2*(324654 + 
                    1578619*\[Nu]) - 6*\[Beta]*(15564382 + 4496831*\[Nu])))*
               \[Chi]A*\[Chi]S + (10350383 - 43204495*\[Nu] - 19466236*
                 \[Nu]^2 + \[Beta]^2*(97986753 + 606627*\[Nu] - 33480900*
                   \[Nu]^2) + 243*\[Beta]^3*(-53035 - 51607*\[Nu] + 
                  252*\[Nu]^2) - 9*\[Alpha]^3*(627074 - 2804603*\[Nu] + 
                  824516*\[Nu]^2) + \[Beta]*(-146549455 + 69567153*\[Nu] + 
                  75919948*\[Nu]^2) + 3*\[Alpha]^2*(5708063 + 11751887*
                   \[Nu] - 11338212*\[Nu]^2 + 3*\[Beta]*(1085057 - 9653621*
                     \[Nu] + 2583476*\[Nu]^2)) + \[Alpha]*(59182858 - 
                  48190161*\[Nu] - 48357556*\[Nu]^2 - 27*\[Beta]^2*
                   (-324654 - 2749037*\[Nu] + 587692*\[Nu]^2) + \[Beta]*
                   (-93386292 - 81221910*\[Nu] + 83885112*\[Nu]^2)))*\[Chi]S^
                2))) + 9*LN^(34/3)*r^4*(698126532846847 - 
          1761232062487013*\[Alpha] + 1025611874106285*\[Alpha]^2 - 
          57341583000519*\[Alpha]^3 + 13776852418560*EulerGamma*
           (-1 + \[Alpha] - 3*\[Beta])^3 + 5081346508792839*\[Beta] - 
          5888008008682110*\[Alpha]*\[Beta] + 332348049442071*\[Alpha]^2*
           \[Beta] + 8530162476468165*\[Beta]^2 - 572875339647213*\[Alpha]*
           \[Beta]^2 + 280939468173813*\[Beta]^3 + 1546476190865340*\[Nu] - 
          480815424060020*\[Alpha]*\[Nu] - 510196427688780*\[Alpha]^2*\[Nu] + 
          56637229216260*\[Alpha]^3*\[Nu] + 2919187663956060*\[Beta]*\[Nu] + 
          2288829874612680*\[Alpha]*\[Beta]*\[Nu] - 384772327202340*
           \[Alpha]^2*\[Beta]*\[Nu] - 2282905302875820*\[Beta]^2*\[Nu] + 
          1055828225210220*\[Alpha]*\[Beta]^2*\[Nu] - 1242447527987820*
           \[Beta]^3*\[Nu] + 873507243411600*\[Nu]^2 - 845101488635600*
           \[Alpha]*\[Nu]^2 - 784816531808400*\[Alpha]^2*\[Nu]^2 - 
          25073586846000*\[Alpha]^3*\[Nu]^2 + 3103653058270800*\[Beta]*
           \[Nu]^2 + 2852316411991200*\[Alpha]*\[Beta]*\[Nu]^2 + 
          292736930547600*\[Alpha]^2*\[Beta]*\[Nu]^2 - 2061720535064400*
           \[Beta]^2*\[Nu]^2 - 1078478152290000*\[Alpha]*\[Beta]^2*\[Nu]^2 + 
          1211117652082800*\[Beta]^3*\[Nu]^2 + 210021875766080*\[Nu]^3 - 
          504887698271040*\[Alpha]*\[Nu]^3 - 146989691607360*\[Alpha]^2*
           \[Nu]^3 + 9049380352320*\[Alpha]^3*\[Nu]^3 + 1456161402265920*
           \[Beta]*\[Nu]^3 + 315858100037760*\[Alpha]*\[Beta]*\[Nu]^3 - 
          82870617170880*\[Alpha]^2*\[Beta]*\[Nu]^3 + 154870761447360*
           \[Beta]^2*\[Nu]^3 + 228891255848640*\[Alpha]*\[Beta]^2*\[Nu]^3 - 
          197986691327040*\[Beta]^3*\[Nu]^3 - 8801654400*Pi^2*
           (-1 + \[Alpha] - 3*\[Beta])^2*(1024 - 1024*\[Alpha] + 
            3072*\[Beta] + 3239*\[Nu] + 82*\[Alpha]*\[Nu] - 
            246*\[Beta]*\[Nu]) - 27553704837120*Log[2] + 
          82661114511360*\[Alpha]*Log[2] - 82661114511360*\[Alpha]^2*Log[2] + 
          27553704837120*\[Alpha]^3*Log[2] - 247983343534080*\[Beta]*Log[2] + 
          495966687068160*\[Alpha]*\[Beta]*Log[2] - 247983343534080*
           \[Alpha]^2*\[Beta]*Log[2] - 743950030602240*\[Beta]^2*Log[2] + 
          743950030602240*\[Alpha]*\[Beta]^2*Log[2] - 743950030602240*
           \[Beta]^3*Log[2]) + 3*LN^(22/3)*r^6*(65767159154215839 + 
          100979005657255527*\[Alpha] + 25370372628225297*\[Alpha]^2 - 
          3518345648748087*\[Alpha]^3 - 155548660695438753*\[Beta] - 
          51156837399358710*\[Alpha]*\[Beta] + 23102975625486219*\[Alpha]^2*
           \[Beta] - 4339124271846171*\[Beta]^2 - 53168260064972913*\[Alpha]*
           \[Beta]^2 + 36391134372057117*\[Beta]^3 + 1722106552320*EulerGamma*
           (-199 + 864*\[Alpha]^3 + 630*\[Beta] + 3033*\[Beta]^2 - 
            1944*\[Beta]^3 - 9*\[Alpha]^2*(-69 + 472*\[Beta]) + 
            2*\[Alpha]*(-643 - 2013*\[Beta] + 2808*\[Beta]^2)) - 
          15105633792481540*\[Nu] + 26779992233685180*\[Alpha]*\[Nu] + 
          33014550170794500*\[Alpha]^2*\[Nu] + 7297443110325060*\[Alpha]^3*
           \[Nu] - 77787542283861060*\[Beta]*\[Nu] - 141307199708474520*
           \[Alpha]*\[Beta]*\[Nu] - 49547470991980500*\[Alpha]^2*\[Beta]*
           \[Nu] + 149859719857571220*\[Beta]^2*\[Nu] + 106921102551929820*
           \[Alpha]*\[Beta]^2*\[Nu] - 70198648219618380*\[Beta]^3*\[Nu] - 
          1057108204255600*\[Nu]^2 - 3089510426528400*\[Alpha]*\[Nu]^2 - 
          6358170485595600*\[Alpha]^2*\[Nu]^2 - 3144616681575600*\[Alpha]^3*
           \[Nu]^2 + 16614726187323600*\[Beta]*\[Nu]^2 + 36899620215444000*
           \[Alpha]*\[Beta]*\[Nu]^2 + 19640827090962000*\[Alpha]^2*\[Beta]*
           \[Nu]^2 - 36639709206181200*\[Beta]^2*\[Nu]^2 - 
          33699918598592400*\[Alpha]*\[Beta]^2*\[Nu]^2 + 17066281672162800*
           \[Beta]^3*\[Nu]^2 + 4851439514304320*\[Nu]^3 + 
          8348676992832960*\[Alpha]*\[Nu]^3 + 4016887835083200*\[Alpha]^2*
           \[Nu]^3 + 546572944653120*\[Alpha]^3*\[Nu]^3 - 
          13842429594275520*\[Beta]*\[Nu]^3 - 12619404329696640*\[Alpha]*
           \[Beta]*\[Nu]^3 - 2632644196459200*\[Alpha]^2*\[Beta]*\[Nu]^3 + 
          8264058497634240*\[Beta]^2*\[Nu]^3 + 3515513672341440*\[Alpha]*
           \[Beta]^2*\[Nu]^3 - 1429849252560960*\[Beta]^3*\[Nu]^3 - 
          4400827200*Pi^2*(166016 + \[Beta]*(83712 - 1185966*\[Nu]) + 
            427097*\[Nu] - 972*\[Beta]^3*(-512 + 41*\[Nu]) + 
            12*\[Alpha]^3*(-2304 + 1189*\[Nu]) + 45*\[Beta]^2*
             (-23936 + 12341*\[Nu]) + \[Alpha]^2*(-144768 + 298357*\[Nu] - 
              252*\[Beta]*(-1024 + 287*\[Nu])) + 2*\[Alpha]*
             (3200 + \[Beta]*(378240 - 429393*\[Nu]) + 378471*\[Nu] + 
              54*\[Beta]^2*(-6400 + 943*\[Nu]))) - 44763863685488640*Log[2] + 
          9789601714421760*\[Alpha]*Log[2] + 31998461848657920*\[Alpha]^2*
           Log[2] + 2975800122408960*\[Alpha]^3*Log[2] - 91674620206202880*
           \[Beta]*Log[2] - 141836139862179840*\[Alpha]*\[Beta]*Log[2] - 
          14631017268510720*\[Alpha]^2*\[Beta]*Log[2] + 125619062458982400*
           \[Beta]^2*Log[2] + 19342700795658240*\[Alpha]*\[Beta]^2*Log[2] - 
          6695550275420160*\[Beta]^3*Log[2] + 43782621722864640*Log[3] - 
          14123426362214400*\[Alpha]*Log[3] - 29659195360650240*\[Alpha]^2*
           Log[3] + 93214613990615040*\[Beta]*Log[3] + 127110837259929600*
           \[Alpha]*\[Beta]*Log[3] - 114399753533936640*\[Beta]^2*Log[3]) - 
        3*LN^(28/3)*r^5*(-27314609981636045 + 13384816549984749*\[Alpha] + 
          17344916783163981*\[Alpha]^2 - 1169705997332685*\[Alpha]^3 + 
          5166319656960*EulerGamma*(73 + 80*\[Alpha] - 72*\[Beta])*
           (-1 + \[Alpha] - 3*\[Beta])^2 - 66850040989364697*\[Beta] - 
          73431853610333994*\[Alpha]*\[Beta] + 7113217720456323*\[Alpha]^2*
           \[Beta] + 66570055468642953*\[Beta]^2 - 15973642480514643*\[Alpha]*
           \[Beta]^2 + 14246925071797917*\[Beta]^3 - 11927873172973940*
           \[Nu] - 14369719857677100*\[Alpha]*\[Nu] + 2350673387504820*
           \[Alpha]^2*\[Nu] + 2030103448855020*\[Alpha]^3*\[Nu] + 
          19699379712216540*\[Beta]*\[Nu] - 18375203635021800*\[Alpha]*
           \[Beta]*\[Nu] - 15193153689284340*\[Alpha]^2*\[Beta]*\[Nu] + 
          28397648990827620*\[Beta]^2*\[Nu] + 39365637148876500*\[Alpha]*
           \[Beta]^2*\[Nu] - 33418665739762380*\[Beta]^3*\[Nu] - 
          9803882846231600*\[Nu]^2 - 11929940558247600*\[Alpha]*\[Nu]^2 - 
          3889870012400400*\[Alpha]^2*\[Nu]^2 - 734297210816400*\[Alpha]^3*
           \[Nu]^2 + 11463041678130000*\[Beta]*\[Nu]^2 + 12248159268895200*
           \[Alpha]*\[Beta]*\[Nu]^2 + 6656680028552400*\[Alpha]^2*\[Beta]*
           \[Nu]^2 - 15700424383702800*\[Beta]^2*\[Nu]^2 - 
          17223538107006000*\[Alpha]*\[Beta]^2*\[Nu]^2 + 12126124297148400*
           \[Beta]^3*\[Nu]^2 - 5299287240031680*\[Nu]^3 - 
          2560402512696000*\[Alpha]*\[Nu]^3 + 839000070901440*\[Alpha]^2*
           \[Nu]^3 + 193897833877440*\[Alpha]^3*\[Nu]^3 - 
          1419096340105920*\[Beta]*\[Nu]^3 - 6105110055004800*\[Alpha]*
           \[Beta]*\[Nu]^3 - 1316371813606080*\[Alpha]^2*\[Beta]*\[Nu]^3 + 
          7094282583003840*\[Beta]^2*\[Nu]^3 + 2659175316705600*\[Alpha]*
           \[Beta]^2*\[Nu]^3 - 1504522488490560*\[Beta]^3*\[Nu]^3 - 
          13202481600*Pi^2*(-1 + \[Alpha] - 3*\[Beta])*
           (22400 + \[Beta]*(48768 - 61131*\[Nu]) + 67691*\[Nu] + 
            108*\[Beta]^2*(-512 + 41*\[Nu]) + 4*\[Alpha]^2*
             (-2816 + 369*\[Nu]) + \[Alpha]*(-11136 + \[Beta]*(52224 - 
                5904*\[Nu]) + 45961*\[Nu])) + 5019940600012800*Log[2] - 
          9213270054912000*\[Alpha]*Log[2] + 3366718309785600*\[Alpha]^2*
           Log[2] + 826611145113600*\[Alpha]^3*Log[2] + 29375693569474560*
           \[Beta]*Log[2] - 23672076668190720*\[Alpha]*\[Beta]*Log[2] - 
          5703616901283840*\[Alpha]^2*\[Beta]*Log[2] + 40715765216501760*
           \[Beta]^2*Log[2] + 11903200489635840*\[Alpha]*\[Beta]^2*Log[2] - 
          6695550275420160*\[Beta]^3*Log[2] - 4237027908664320*Log[3] + 
          8474055817328640*\[Alpha]*Log[3] - 4237027908664320*\[Alpha]^2*
           Log[3] - 25422167451985920*\[Beta]*Log[3] + 25422167451985920*
           \[Alpha]*\[Beta]*Log[3] - 38133251177978880*\[Beta]^2*Log[3]) + 
        4032*LN^(10/3)*r^8*(-53983971613592 - 69460745967987*\[Alpha] - 
          28155305066094*\[Alpha]^2 - 3447754240851*\[Alpha]^3 + 
          142369920*EulerGamma*(-29 + 72*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2 + 86230106459568*\[Beta] + 
          74066403593862*\[Alpha]*\[Beta] + 15043325697702*\[Alpha]^2*
           \[Beta] - 45911098527768*\[Beta]^2 - 19743388672851*\[Alpha]*
           \[Beta]^2 + 8147817216000*\[Beta]^3 + 40359231805550*\[Nu] + 
          52517012100525*\[Alpha]*\[Nu] + 22476895238700*\[Alpha]^2*\[Nu] + 
          3168809045325*\[Alpha]^3*\[Nu] - 88568166537900*\[Beta]*\[Nu] - 
          83612506323150*\[Alpha]*\[Beta]*\[Nu] - 19868503312350*\[Alpha]^2*
           \[Beta]*\[Nu] + 60394165602750*\[Beta]^2*\[Nu] + 
          29838049527825*\[Alpha]*\[Beta]^2*\[Nu] - 13138355260800*\[Beta]^3*
           \[Nu] + 253479529800*\[Nu]^2 - 6514016506200*\[Alpha]*\[Nu]^2 - 
          6738533499600*\[Alpha]^2*\[Nu]^2 - 1731807831600*\[Alpha]^3*
           \[Nu]^2 + 12100447926000*\[Beta]*\[Nu]^2 + 17818413177600*\[Alpha]*
           \[Beta]*\[Nu]^2 + 6043851336600*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
          9657755112600*\[Beta]^2*\[Nu]^2 - 6300244427400*\[Alpha]*\[Beta]^2*
           \[Nu]^2 + 2062416232800*\[Beta]^3*\[Nu]^2 - 7874975259200*
           \[Nu]^3 - 7017648414000*\[Alpha]*\[Nu]^3 - 1454274561600*
           \[Alpha]^2*\[Nu]^3 + 48216999600*\[Alpha]^3*\[Nu]^3 + 
          5962069612800*\[Beta]*\[Nu]^3 + 2594279167200*\[Alpha]*\[Beta]*
           \[Nu]^3 - 60773328000*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
          1087033348800*\[Beta]^2*\[Nu]^3 + 22894779600*\[Alpha]*\[Beta]^2*
           \[Nu]^3 - 363825*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-3712 + 9216*\[Alpha] - 2255*\[Nu] + 984*\[Alpha]*\[Nu]) + 
          99529529742720*Log[2] + 111309074553600*\[Alpha]*Log[2] + 
          34169207909760*\[Alpha]^2*Log[2] + 1660602746880*\[Alpha]^3*
           Log[2] - 105384207962880*\[Beta]*Log[2] - 62065027664640*\[Alpha]*
           \[Beta]*Log[2] - 3321205493760*\[Alpha]^2*\[Beta]*Log[2] + 
          27895819754880*\[Beta]^2*Log[2] + 1660602746880*\[Alpha]*\[Beta]^2*
           Log[2] - 101231900264880*Log[3] - 107186717927520*\[Alpha]*
           Log[3] - 28372954745520*\[Alpha]^2*Log[3] + 107186717927520*
           \[Beta]*Log[3] + 56745909491040*\[Alpha]*\[Beta]*Log[3] - 
          28372954745520*\[Beta]^2*Log[3]) + LN^(16/3)*r^7*
         (-220805164100601131 - 105101255297386233*\[Alpha] + 
          38946790848982095*\[Alpha]^2 + 17312857096145949*\[Alpha]^3 - 
          126234155629857159*\[Beta] - 313003978821522846*\[Alpha]*\[Beta] - 
          111570828986699991*\[Alpha]^2*\[Beta] + 321784760797520463*
           \[Beta]^2 + 196470625239363159*\[Alpha]*\[Beta]^2 - 
          102212653348809117*\[Beta]^3 - 574035517440*EulerGamma*
           (-12359 + 11664*\[Alpha]^3 + 2718*\[Beta] + 13041*\[Beta]^2 - 
            5832*\[Beta]^3 - 243*\[Alpha]^2*(-111 + 152*\[Beta]) + 
            18*\[Alpha]*(155 - 3039*\[Beta] + 1728*\[Beta]^2)) - 
          226854878146602860*\[Nu] - 380541029196297060*\[Alpha]*\[Nu] - 
          194181039326719620*\[Alpha]^2*\[Nu] - 30683061047511180*\[Alpha]^3*
           \[Nu] + 615348186867402660*\[Beta]*\[Nu] + 689009522874792840*
           \[Alpha]*\[Beta]*\[Nu] + 187081204185261540*\[Alpha]^2*\[Beta]*
           \[Nu] - 593643332405474820*\[Beta]^2*\[Nu] - 334313006694683940*
           \[Alpha]*\[Beta]^2*\[Nu] + 176859743022034380*\[Beta]^3*\[Nu] + 
          25004923304348400*\[Nu]^2 + 62504911954371600*\[Alpha]*\[Nu]^2 + 
          56415361880178000*\[Alpha]^2*\[Nu]^2 + 16046654646884400*\[Alpha]^3*
           \[Nu]^2 - 94441687758709200*\[Beta]*\[Nu]^2 - 164407084236410400*
           \[Alpha]*\[Beta]*\[Nu]^2 - 65883870996728400*\[Alpha]^2*\[Beta]*
           \[Nu]^2 + 111964723768674000*\[Beta]^2*\[Nu]^2 + 
          84196571137232400*\[Alpha]*\[Beta]^2*\[Nu]^2 - 33369294405308400*
           \[Beta]^3*\[Nu]^2 - 13249334359929920*\[Nu]^3 - 
          11595876367158720*\[Alpha]*\[Nu]^3 - 6364278498191040*\[Alpha]^2*
           \[Nu]^3 - 1683636155530560*\[Alpha]^3*\[Nu]^3 + 
          594129130096320*\[Beta]*\[Nu]^3 + 8518880341802880*\[Alpha]*\[Beta]*
           \[Nu]^3 + 4888905215705280*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
          2944801522434240*\[Beta]^2*\[Nu]^3 - 4545939950354880*\[Alpha]*
           \[Beta]^2*\[Nu]^3 + 1397846437162560*\[Beta]^3*\[Nu]^3 + 
          1466942400*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])*
           (63616 + 305573*\[Nu] + 324*\[Beta]^2*(-512 + 41*\[Nu]) + 
            36*\[Alpha]^2*(2304 + 533*\[Nu]) - 9*\[Beta]*
             (-39808 + 15457*\[Nu]) - 3*\[Alpha]*(1152 - 53423*\[Nu] + 
              72*\[Beta]*(128 + 205*\[Nu]))) - 251703667722608640*Log[2] - 
          506550753938718720*\[Alpha]*Log[2] - 222921526878167040*\[Alpha]^2*
           Log[2] - 13391100550840320*\[Alpha]^3*Log[2] + 
          790291917925171200*\[Beta]*Log[2] + 600274680942182400*\[Alpha]*
           \[Beta]*Log[2] + 42405151744327680*\[Alpha]^2*\[Beta]*Log[2] - 
          360490286703697920*\[Beta]^2*Log[2] - 35709601468907520*\[Alpha]*
           \[Beta]^2*Log[2] + 6695550275420160*\[Beta]^3*Log[2] + 
          264108072973409280*Log[3] + 499969293222389760*\[Alpha]*Log[3] + 
          190666255889894400*\[Alpha]^2*Log[3] - 788087191011563520*\[Beta]*
           Log[3] - 533865516491704320*\[Alpha]*\[Beta]*Log[3] + 
          343199260601809920*\[Beta]^2*Log[3]) + 
        rd^2*(-977961600*LN^(52/3)*r^2*(-1 + \[Alpha] - 3*\[Beta])^2*
           (2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])^3 + 651974400*LN^(46/3)*
           r^3*(-34 + 9*\[Alpha]^3 + \[Alpha]^2*(26 - 45*\[Beta]) - 
            67*\[Beta] + 96*\[Beta]^2 - 27*\[Beta]^3 + 
            \[Alpha]*(-1 - 122*\[Beta] + 63*\[Beta]^2))*(-1 + 4*\[Nu])^3 + 
          31046400*r^(32/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-53 + 9*\[Alpha]*(-3 + \[Nu]) - 9*\[Beta]*(-3 + \[Nu]) + 
            19*\[Nu])*(-2761 - 67*\[Nu] + 2828*\[Nu]^2) - 
          92400*LN^(8/3)*r^(28/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-1468881417 + 936574735*\[Nu] - 460431496*\[Nu]^2 + 
            272686960*\[Nu]^3 + 9*\[Alpha]*(-82522485 + 51137659*\[Nu] - 
              25838120*\[Nu]^2 + 14866992*\[Nu]^3) - 9*\[Beta]*
             (-82522485 + 51137659*\[Nu] - 25838120*\[Nu]^2 + 
              14866992*\[Nu]^3)) - 69854400*LN^16*r^(8/3)*(-1 + \[Alpha] - 
            3*\[Beta])*(1 - 4*\[Nu])^2*(861 + \[Beta]*(3479 - 3994*\[Nu]) + 
            1086*\[Nu] + 252*\[Beta]^2*(-4 + 5*\[Nu]) + 14*\[Alpha]^2*
             (-59 + 31*\[Nu]) + \[Alpha]*(-1067 + 1264*\[Nu] - 
              42*\[Beta]*(-59 + 49*\[Nu]))) + 5821200*LN^14*r^(11/3)*
           (1 - 4*\[Nu])^2*(-30238 + 234480*\[Nu] - 9072*\[Beta]^3*
             (-142 + 29*\[Nu]) + 21*\[Alpha]^3*(-7641 + 2956*\[Nu]) + 
            4*\[Beta]*(-150855 + 71716*\[Nu]) + 6*\[Beta]^2*
             (-234065 + 83976*\[Nu]) - 2*\[Alpha]^2*(77840 - 15252*\[Nu] + 
              3*\[Beta]*(-167465 + 61572*\[Nu])) + \[Alpha]*
             (239051 + \[Beta]*(956602 - 310344*\[Nu]) - 37524*\[Nu] + 
              9*\[Beta]^2*(-224869 + 68124*\[Nu]))) + 104781600*LN^(44/3)*
           r^(10/3)*(-1 + \[Alpha] - 3*\[Beta])*(-1 + 4*\[Nu])*
           (-93622 + 267232*\[Nu] + 154272*\[Nu]^2 + 
            \[Beta]*(66951 - 207984*\[Nu] - 83744*\[Nu]^2) + 
            \[Alpha]^2*(-4479 + 1680*\[Nu] + 56*\[Nu]^2) + 
            3*\[Beta]^2*(505 - 9856*\[Nu] + 3696*\[Nu]^2) + 
            \[Alpha]*(-63851 + 166640*\[Nu] + 92584*\[Nu]^2 + 
              4*\[Beta]*(1049 + 2380*\[Nu] + 882*\[Nu]^2))) + 
          138600*LN^2*r^(29/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           (2761 + 2828*\[Nu])*(9*\[Alpha]^2*(24603 - 45677*\[Nu] + 
              19628*\[Nu]^2) - 2*(552569 - 539259*\[Nu] + 146728*\[Nu]^2 + 
              \[Beta]*(980955 - 559965*\[Nu] - 85884*\[Nu]^2) + 
              2268*\[Beta]^2*(-287 + 186*\[Nu] + 3*\[Nu]^2)) - 
            3*\[Alpha]*(44325 + 87445*\[Nu] - 67092*\[Nu]^2 + 
              \[Beta]*(507753 - 418263*\[Nu] + 54348*\[Nu]^2))) + 
          34927200*LN^(38/3)*r^(13/3)*(-1 + 4*\[Nu])*
           (3*\[Alpha]^3*(213161 - 140989*\[Nu] + 33516*\[Nu]^2) - 
            2*\[Alpha]^2*(-803242 + 338506*\[Nu] + 754656*\[Nu]^2 + 
              3*\[Beta]*(547510 - 547667*\[Nu] + 110124*\[Nu]^2)) + 
            2*(967211 - 2547353*\[Nu] - 1111900*\[Nu]^2 + 27*\[Beta]^3*(
                -29399 + 83132*\[Nu] + 1848*\[Nu]^2) - 3*\[Beta]^2*(
                -1553627 + 507171*\[Nu] + 528276*\[Nu]^2) + 
              \[Beta]*(1070337 + 1599614*\[Nu] + 1633040*\[Nu]^2)) + 
            \[Alpha]*(30363 - 5129667*\[Nu] - 2787148*\[Nu]^2 + 
              9*\[Beta]^2*(531807 - 848039*\[Nu] + 101220*\[Nu]^2) + 
              \[Beta]*(-7596538 + 832674*\[Nu] + 4317960*\[Nu]^2))) + 
          184800*LN^6*r^(23/3)*(2761 + 2828*\[Nu])*
           (3*(64549720 + 76575207*\[Nu] - 67902550*\[Nu]^2) - 
            30618*\[Beta]^3*(8791 - 5577*\[Nu] + 51*\[Nu]^2) + 
            54*\[Alpha]^3*(-87251 - 643758*\[Nu] + 188160*\[Nu]^2) - 
            9*\[Beta]^2*(-68399432 + 39095631*\[Nu] + 12029670*\[Nu]^2) + 
            2*\[Beta]*(-158054621 - 54774972*\[Nu] + 161962371*\[Nu]^2) - 
            9*\[Alpha]^2*(-7586407 + 3561084*\[Nu] + 6533862*\[Nu]^2 + 
              3*\[Beta]*(3659731 - 7123563*\[Nu] + 1236942*\[Nu]^2)) + 
            6*\[Alpha]*(41713553 + 31465605*\[Nu] - 43147506*\[Nu]^2 + 
              9*\[Beta]^2*(6867307 - 6124023*\[Nu] + 449694*\[Nu]^2) + 
              4*\[Beta]*(-16022780 + 11645028*\[Nu] + 5992065*\[Nu]^2))) - 
          30800*LN^4*r^(26/3)*(2761 + 2828*\[Nu])*
           (243*\[Alpha]^3*(-449359 - 630943*\[Nu] + 291648*\[Nu]^2) - 
            162*\[Alpha]^2*(2659349 + 2368987*\[Nu] + 163374*\[Nu]^2 + 
              12*\[Beta]*(326813 - 435092*\[Nu] + 74235*\[Nu]^2)) + 
            3*\[Alpha]*(-132175847 + 70731729*\[Nu] - 301767048*\[Nu]^2 + 
              81*\[Beta]^2*(6769775 - 4974909*\[Nu] + 320376*\[Nu]^2) + 
              108*\[Beta]*(-8393307 + 6993054*\[Nu] + 944848*\[Nu]^2)) - 
            4*(-13712956 - 183780495*\[Nu] + 284528079*\[Nu]^2 + 
              137781*\[Beta]^3*(1634 - 937*\[Nu] + 8*\[Nu]^2) + 
              81*\[Beta]^2*(-10000693 + 5674632*\[Nu] + 852675*\[Nu]^2) - 
              9*\[Beta]*(-81335935 + 34455012*\[Nu] + 31657530*\[Nu]^2))) - 
          50400*LN^(40/3)*r^4*(3594098879 - 14247581406*\[Nu] + 
            8985537348*\[Nu]^2 + 5079791080*\[Nu]^3 + 4158*\[Alpha]^3*
             (24691 - 95127*\[Nu] + 68040*\[Nu]^2 + 8876*\[Nu]^3) + 
            24948*\[Beta]^3*(-12455 + 71688*\[Nu] + 46080*\[Nu]^2 + 
              74480*\[Nu]^3) + 2*\[Beta]*(7492329439 - 22124994366*\[Nu] + 
              2778455244*\[Nu]^2 + 932916152*\[Nu]^3) - 9*\[Beta]^2*
             (-1387266727 + 412027926*\[Nu] + 7187244732*\[Nu]^2 + 
              4260242392*\[Nu]^3) - 9*\[Alpha]^2*(-75898491 - 
              445287286*\[Nu] + 1542306620*\[Nu]^2 + 814938152*\[Nu]^3 + 
              924*\[Beta]*(69982 - 296209*\[Nu] + 297944*\[Nu]^2 + 
                18004*\[Nu]^3)) + \[Alpha]*(-4384222844 + 10688002314*\[Nu] + 
              4402438248*\[Nu]^2 + 2497577432*\[Nu]^3 - 37422*\[Beta]^2*(
                -24719 + 118127*\[Nu] - 119752*\[Nu]^2 + 12628*\[Nu]^3) + 
              18*\[Beta]*(-348971895 - 591963088*\[Nu] + 3556740644*\[Nu]^2 + 
                1946648480*\[Nu]^3))) - 27720*LN^12*r^(14/3)*
           (-32483912202 + 59575814416*\[Nu] + 158334058000*\[Nu]^2 + 
            61296972352*\[Nu]^3 + 81*\[Beta]^3*(85136159 - 575893052*\[Nu] + 
              10909920*\[Nu]^2 + 58563456*\[Nu]^3) + 9*\[Alpha]^3*
             (-53932259 + 542887212*\[Nu] - 259447160*\[Nu]^2 + 
              84210784*\[Nu]^3) - 72*\[Beta]^2*(-1038100984 + 
              783689397*\[Nu] + 4612677420*\[Nu]^2 + 1485824704*\[Nu]^3) + 
            \[Beta]*(-72722000821 + 160928501588*\[Nu] + 369673390640*\[Nu]^
                2 + 155365928256*\[Nu]^3) - 3*\[Alpha]^2*
             (21*\[Beta]*(-75543599 + 547619292*\[Nu] - 95296880*\[Nu]^2 + 
                67501504*\[Nu]^3) + 20*(-363702263 + 498367118*\[Nu] + 
                1681786880*\[Nu]^2 + 601631968*\[Nu]^3)) + 
            \[Alpha]*(10721716273 - 31360445204*\[Nu] - 60264814040*\[Nu]^2 - 
              29225380128*\[Nu]^3 + 135*\[Beta]^2*(-90779923 + 559137740*
                 \[Nu] + 12723480*\[Nu]^2 + 35725088*\[Nu]^3) + 
              12*\[Beta]*(-7637503183 + 9172362604*\[Nu] + 34846551760*
                 \[Nu]^2 + 12074729408*\[Nu]^3))) - 9900*LN^(32/3)*r^(16/3)*
           (106360825291 - 311973106078*\[Nu] - 109943618400*\[Nu]^2 - 
            11838542688*\[Nu]^3 - 6804*\[Beta]^3*(-26175394 + 
              170021291*\[Nu] - 64386616*\[Nu]^2 + 15676080*\[Nu]^3) + 
            42*\[Alpha]^3*(-1326238405 + 2501620873*\[Nu] - 1954956696*\[Nu]^
                2 + 462222096*\[Nu]^3) + 3*\[Beta]^2*(21459415649 + 
              533058098470*\[Nu] - 110393488800*\[Nu]^2 + 28778869728*\[Nu]^
                3) + 2*\[Beta]*(186745624429 - 242508453724*\[Nu] - 
              265607211408*\[Nu]^2 + 85104476352*\[Nu]^3) + 
            \[Alpha]^2*(-29765818745 + 265853452622*\[Nu] + 48735300096*\[Nu]^
                2 - 32639997600*\[Nu]^3 - 84*\[Beta]*(-3447039901 + 
                8851117354*\[Nu] - 5930928864*\[Nu]^2 + 1507514400*
                 \[Nu]^3)) + 2*\[Alpha]*(-38135786032 + 72681794347*\[Nu] + 
              118369816488*\[Nu]^2 - 36695243088*\[Nu]^3 + 63*\[Beta]^2*(
                -3481602287 + 13575404351*\[Nu] - 6900003432*\[Nu]^2 + 
                1889533296*\[Nu]^3) + \[Beta]*(46232532413 - 605008894928*
                 \[Nu] + 52940013840*\[Nu]^2 + 22493116800*\[Nu]^3))) + 
          37800*LN^(34/3)*r^5*(231*\[Alpha]^3*(-3912155 - 28824044*\[Nu] + 
              14969824*\[Nu]^2 + 4427808*\[Nu]^3) - 2*\[Alpha]^2*
             (33*\[Beta]*(32213957 - 1000582588*\[Nu] + 182778512*\[Nu]^2 + 
                59637312*\[Nu]^3) + 4*(-5056034284 + 16760896385*\[Nu] + 
                27876957356*\[Nu]^2 + 8295974148*\[Nu]^3)) + 
            2*(-20020762439 + 130466405512*\[Nu] + 69592622728*\[Nu]^2 + 
              16878039024*\[Nu]^3 + 99792*\[Beta]^3*(-61701 + 612701*\[Nu] + 
                90092*\[Nu]^2 + 72086*\[Nu]^3) - 3*\[Beta]^2*(-49205991031 + 
                145959229064*\[Nu] + 150200024696*\[Nu]^2 + 25746388080*
                 \[Nu]^3) + 2*\[Beta]*(9480165081 + 27879662752*\[Nu] + 
                137534462896*\[Nu]^2 + 74750358592*\[Nu]^3)) - 
            \[Alpha]*(30767405941 - 81604440044*\[Nu] + 177259823824*\[Nu]^
                2 + 111094449312*\[Nu]^3 + 99*\[Beta]^2*(-193629217 + 
                1816903868*\[Nu] + 80615360*\[Nu]^2 + 35849184*\[Nu]^3) - 
              2*\[Beta]*(-108471710587 + 355158762596*\[Nu] + 452351288696*
                 \[Nu]^2 + 112250813472*\[Nu]^3))) + 9240*LN^10*r^(17/3)*
           (567*\[Alpha]^3*(124157241 + 226957217*\[Nu] - 12845040*\[Nu]^2 + 
              41599984*\[Nu]^3) - 18*\[Alpha]^2*(-27091909586 - 
              33953401682*\[Nu] + 40033793960*\[Nu]^2 + 31072420736*\[Nu]^3 + 
              45*\[Beta]*(304096920 + 396427945*\[Nu] - 251261976*\[Nu]^2 + 
                178973648*\[Nu]^3)) + 3*\[Alpha]*(89251876389 - 
              583804778647*\[Nu] - 1071489944080*\[Nu]^2 - 347237077264*\[Nu]^
                3 + 27*\[Beta]^2*(685805459 - 6333480817*\[Nu] - 
                11852904560*\[Nu]^2 + 2401806736*\[Nu]^3) + 6*\[Beta]*(
                -110954624357 - 217011436109*\[Nu] + 53284521200*\[Nu]^2 + 
                96792488912*\[Nu]^3)) + 2*(287563053899 - 591237771227*
               \[Nu] - 1314093111800*\[Nu]^2 - 521400234544*\[Nu]^3 + 
              243*\[Beta]^3*(442115999 + 1841351008*\[Nu] + 1948684920*
                 \[Nu]^2 + 35537376*\[Nu]^3) - 27*\[Beta]^2*(-36358473767 - 
                73987334559*\[Nu] + 6794051080*\[Nu]^2 + 28915491472*
                 \[Nu]^3) + 3*\[Beta]*(-12302524791 + 257637494978*\[Nu] + 
                549090659480*\[Nu]^2 + 160839928256*\[Nu]^3))) - 
          9240*LN^8*r^(20/3)*(-2017947575926 - 3496296036872*\[Nu] - 
            255723928520*\[Nu]^2 + 2030681242016*\[Nu]^3 - 
            243*\[Beta]^3*(28336589761 + 4963455812*\[Nu] - 24899721840*\[Nu]^
                2 + 196064064*\[Nu]^3) + 9*\[Alpha]^3*(27813096137 - 
              19566561926*\[Nu] - 41267152080*\[Nu]^2 + 20494682208*\[Nu]^
                3) - 72*\[Beta]^2*(-106595883977 - 91327340029*\[Nu] + 
              91955410335*\[Nu]^2 + 66536444772*\[Nu]^3) + 
            9*\[Beta]*(-664105391687 - 2027617471444*\[Nu] - 
              408922109520*\[Nu]^2 + 857385105472*\[Nu]^3) - 
            3*\[Alpha]^2*(-939322656668 - 1759999521796*\[Nu] - 
              57298196520*\[Nu]^2 + 564354227808*\[Nu]^3 + 3*\[Beta]*(
                208715218201 - 221576496868*\[Nu] - 388656450000*\[Nu]^2 + 
                95698661184*\[Nu]^3)) + 3*\[Alpha]*(881107907991 + 
              2688678562182*\[Nu] + 643637351040*\[Nu]^2 - 802615197216*\[Nu]^
                3 + 9*\[Beta]^2*(242313860857 - 78519273286*\[Nu] - 
                314052696720*\[Nu]^2 + 33436515168*\[Nu]^3) + 
              8*\[Beta]*(-357019285172 - 530115267739*\[Nu] + 129169407600*
                 \[Nu]^2 + 251305134192*\[Nu]^3))) - 550*LN^(20/3)*r^(22/3)*
           (567*\[Alpha]^3*(-60838467087 + 61839459072*\[Nu] - 
              27256584880*\[Nu]^2 + 17688325760*\[Nu]^3) - 
            108*\[Alpha]^2*(559541038902 - 195145509179*\[Nu] + 
              322215180056*\[Nu]^2 - 27471274544*\[Nu]^3 + 6*\[Beta]*(
                -345326960541 + 251383775979*\[Nu] - 132414340520*\[Nu]^2 + 
                64994806576*\[Nu]^3)) - 4*(-4792788668965 + 57829556229901*
               \[Nu] - 3018230956440*\[Nu]^2 + 19243103478480*\[Nu]^3 + 
              91854*\[Beta]^3*(-720545499 + 194741808*\[Nu] - 237922384*
                 \[Nu]^2 + 40002816*\[Nu]^3) - 81*\[Beta]^2*(-1508105075561 + 
                512216065287*\[Nu] - 537888112104*\[Nu]^2 + 81637862768*
                 \[Nu]^3) - 18*\[Beta]*(-809126338097 + 999040340923*\[Nu] + 
                36928352216*\[Nu]^2 + 629974584624*\[Nu]^3)) + 
            3*\[Alpha]*(7865649139603 - 70404518451520*\[Nu] - 
              913672799760*\[Nu]^2 - 23983378376832*\[Nu]^3 + 
              81*\[Beta]^2*(-1868380266061 + 820514278472*\[Nu] - 
                649244854608*\[Nu]^2 + 192530981888*\[Nu]^3) - 
              18*\[Beta]*(-6232099196049 + 4207646928604*\[Nu] - 
                2707104353968*\[Nu]^2 + 803481399616*\[Nu]^3))) + 
          825*LN^(14/3)*r^(25/3)*(-244944*\[Beta]^3*(-397449352 + 
              96559445*\[Nu] - 124537336*\[Nu]^2 + 24856720*\[Nu]^3) + 
            567*\[Alpha]^3*(-27739685547 + 56994692268*\[Nu] - 
              10535517776*\[Nu]^2 + 16642341184*\[Nu]^3) + 
            34*(5312265150621 + 298059877976*\[Nu] + 1528252671568*\[Nu]^2 + 
              81536526848*\[Nu]^3) + 54*\[Beta]^2*(-6033511365093 + 
              1763143961736*\[Nu] - 1914685833424*\[Nu]^2 + 456171742208*
               \[Nu]^3) - 12*\[Beta]*(-14371007469903 + 8401582231260*\[Nu] - 
              4912645470544*\[Nu]^2 + 2189499394880*\[Nu]^3) - 
            18*\[Alpha]^2*(679361186610 - 7090584147012*\[Nu] + 
              506640706880*\[Nu]^2 - 2068242492736*\[Nu]^3 + 
              63*\[Beta]*(-113588745579 + 77851532388*\[Nu] - 37435582352*
                 \[Nu]^2 + 22011392704*\[Nu]^3)) + 3*\[Alpha]*
             (42879958742673 + 43714892114604*\[Nu] + 10532038838384*\[Nu]^
                2 + 12706815340352*\[Nu]^3 + 189*\[Beta]^2*(-371135925675 + 
                140422052748*\[Nu] - 118135776080*\[Nu]^2 + 38118547264*
                 \[Nu]^3) - 6*\[Beta]*(-18779895281889 + 12380016032220*
                 \[Nu] - 6250698207152*\[Nu]^2 + 3436757719360*\[Nu]^3))) + 
          825*LN^(26/3)*r^(19/3)*(189*\[Alpha]^3*(-42034752457 + 
              37425774068*\[Nu] - 27298759152*\[Nu]^2 + 9354296000*\[Nu]^3) - 
            18*\[Alpha]^2*(4*(62183590084 - 20958450089*\[Nu] + 69369934760*
                 \[Nu]^2 + 42655545072*\[Nu]^3) + 3*\[Beta]*(-964931229529 + 
                857910768764*\[Nu] - 530293669808*\[Nu]^2 + 186216598848*
                 \[Nu]^3)) + 3*\[Alpha]*(2017700523985 + 1907681224796*
               \[Nu] + 3871926418416*\[Nu]^2 - 2368640240064*\[Nu]^3 + 
              9*\[Beta]^2*(-4352588096191 + 3156313996780*\[Nu] - 
                1985026817424*\[Nu]^2 + 589660464960*\[Nu]^3) + 
              \[Beta]*(6417878981966 - 8536273366664*\[Nu] + 8430902512032*
                 \[Nu]^2 + 2075137142400*\[Nu]^3)) + 
            2*(-7192671282135 + 22652825219040*\[Nu] + 4097587240656*\[Nu]^
                2 + 3718797307008*\[Nu]^3 - 40824*\[Beta]^3*(-1077156078 + 
                509919391*\[Nu] - 420517160*\[Nu]^2 + 75981360*\[Nu]^3) + 
              9*\[Beta]^2*(-2087732641667 + 3187072223744*\[Nu] - 
                1601783055600*\[Nu]^2 + 83934168192*\[Nu]^3) + 
              2*\[Beta]*(-10345320108367 + 9296924597524*\[Nu] - 
                4088584046736*\[Nu]^2 + 5885437682880*\[Nu]^3))) + 
          1344*LN^(10/3)*r^9*(25099590975966 - 58712134978422*\[Alpha] - 
            85298062356090*\[Alpha]^2 - 24977823835014*\[Alpha]^3 + 
            242805956661828*\[Beta] + 363430077852060*\[Alpha]*\[Beta] + 
            125424804633228*\[Alpha]^2*\[Beta] - 278132015495970*\[Beta]^2 - 
            175916137761414*\[Alpha]*\[Beta]^2 + 75469156963200*\[Beta]^3 + 
            1281329280*EulerGamma*(-10013 + 5832*\[Alpha]^3 + 10486*\[Beta] - 
              2745*\[Beta]^2 - 27*\[Alpha]^2*(-725 + 432*\[Beta]) + 
              6*\[Alpha]*(1811 - 2805*\[Beta] + 972*\[Beta]^2)) + 
            258351102279550*\[Nu] + 355130873656125*\[Alpha]*\[Nu] + 
            163910180775600*\[Alpha]^2*\[Nu] + 25525444692825*\[Alpha]^3*
             \[Nu] - 716407299864900*\[Beta]*\[Nu] - 706036886487450*\[Alpha]*
             \[Beta]*\[Nu] - 175520879052750*\[Alpha]^2*\[Beta]*\[Nu] + 
            535499816635350*\[Beta]^2*\[Nu] + 271003250981925*\[Alpha]*
             \[Beta]^2*\[Nu] - 121007816622000*\[Beta]^3*\[Nu] - 
            47537348200650*\[Nu]^2 - 123252345945225*\[Alpha]*\[Nu]^2 - 
            89958453624900*\[Alpha]^2*\[Nu]^2 - 20176839854325*\[Alpha]^3*
             \[Nu]^2 + 130701367862100*\[Beta]*\[Nu]^2 + 182676033492750*
             \[Alpha]*\[Beta]*\[Nu]^2 + 60188140539450*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 86214973480650*\[Beta]^2*\[Nu]^2 - 56883982357125*
             \[Alpha]*\[Beta]^2*\[Nu]^2 + 17110416153600*\[Beta]^3*\[Nu]^2 - 
            70359262344000*\[Nu]^3 - 65900917851300*\[Alpha]*\[Nu]^3 - 
            13074793389000*\[Alpha]^2*\[Nu]^3 + 1171654753500*\[Alpha]^3*
             \[Nu]^3 + 69284942118000*\[Beta]*\[Nu]^3 + 31542069119400*
             \[Alpha]*\[Beta]*\[Nu]^3 - 1693296851400*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 17314288941600*\[Beta]^2*\[Nu]^3 + 
            429067554300*\[Alpha]*\[Beta]^2*\[Nu]^3 + 165502537200*\[Beta]^3*
             \[Nu]^3 - 6548850*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])*
             (-37696 + 19520*\[Beta] - 98933*\[Nu] + 52111*\[Beta]*\[Nu] + 
              48*\[Alpha]^2*(864 + 41*\[Nu]) - \[Alpha]*(-60864 + 
                48175*\[Nu] + 48*\[Beta]*(864 + 41*\[Nu]))) - 
            19335136539438720*Log[2] - 20430177768887040*\[Alpha]*Log[2] - 
            5368555701210240*\[Alpha]^2*Log[2] + 14945424721920*\[Alpha]^3*
             Log[2] + 20484895654460160*\[Beta]*Log[2] + 10794309941479680*
             \[Alpha]*\[Beta]*Log[2] - 29890849443840*\[Alpha]^2*\[Beta]*
             Log[2] - 5425754240269440*\[Beta]^2*Log[2] + 14945424721920*
             \[Alpha]*\[Beta]^2*Log[2] + 11212921658751120*Log[3] + 
            11885115487845600*\[Alpha]*Log[3] + 3149397976752720*\[Alpha]^2*
             Log[3] - 11885115487845600*\[Beta]*Log[3] - 6298795953505440*
             \[Alpha]*\[Beta]*Log[3] + 3149397976752720*\[Beta]^2*Log[3]) - 
          18*LN^(28/3)*r^6*(-2283662596031034 - 156719044632257*\[Alpha] + 
            3385493496594048*\[Alpha]^2 - 93896347296357*\[Alpha]^3 + 
            41330557255680*EulerGamma*(-1 + \[Alpha] - 3*\[Beta])^2*
             (2 + \[Alpha] - \[Beta]) - 2737115941397455*\[Beta] - 
            16048436216517948*\[Alpha]*\[Beta] + 364256028459099*\[Alpha]^2*
             \[Beta] + 17910945799812612*\[Beta]^2 - 286730755277355*\[Alpha]*
             \[Beta]^2 - 154580851398987*\[Beta]^3 - 1089386755621640*\[Nu] - 
            4357823297263940*\[Alpha]*\[Nu] - 167154402928800*\[Alpha]^2*
             \[Nu] + 80096237062380*\[Alpha]^3*\[Nu] + 9450349120053380*
             \[Beta]*\[Nu] - 1747524625289520*\[Alpha]*\[Beta]*\[Nu] - 
            592780017351060*\[Alpha]^2*\[Beta]*\[Nu] + 5545003694574960*
             \[Beta]^2*\[Nu] + 1780859824751700*\[Alpha]*\[Beta]^2*\[Nu] - 
            1577475168011820*\[Beta]^3*\[Nu] - 1828199669794400*\[Nu]^2 - 
            3809059903250000*\[Alpha]*\[Nu]^2 - 1365676029076800*\[Alpha]^2*
             \[Nu]^2 - 31243348659600*\[Alpha]^3*\[Nu]^2 + 6159308317492400*
             \[Beta]*\[Nu]^2 + 4247481656409600*\[Alpha]*\[Beta]*\[Nu]^2 + 
            485459779266000*\[Alpha]^2*\[Beta]*\[Nu]^2 - 3597959255486400*
             \[Beta]^2*\[Nu]^2 - 1395288009284400*\[Alpha]*\[Beta]^2*
             \[Nu]^2 + 932861311628400*\[Beta]^3*\[Nu]^2 - 1346982296199680*
             \[Nu]^3 - 590354131711680*\[Alpha]*\[Nu]^3 - 196045183017600*
             \[Alpha]^2*\[Nu]^3 + 34065046128960*\[Alpha]^3*\[Nu]^3 - 
            503837168063040*\[Beta]*\[Nu]^3 + 472755175388160*\[Alpha]*
             \[Beta]*\[Nu]^3 - 175201418589120*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            718504912298880*\[Beta]^2*\[Nu]^3 + 248700734251200*\[Alpha]*
             \[Beta]^2*\[Nu]^3 - 76969811096640*\[Beta]^3*\[Nu]^3 - 
            733471200*Pi^2*(-1 + \[Alpha] - 3*\[Beta])*(74368 + 
              121401*\[Nu] + 72*\[Alpha]^2*(-512 + 41*\[Nu]) + 
              216*\[Beta]^2*(-512 + 41*\[Nu]) - 3*\[Beta]*(-62080 + 
                63591*\[Nu]) + \[Alpha]*(-37504 + 114759*\[Nu] - 
                288*\[Beta]*(-512 + 41*\[Nu]))) - 23402279974993920*Log[2] + 
            46887221064499200*\[Alpha]*Log[2] - 23567602204016640*\[Alpha]^2*
             Log[2] + 82661114511360*\[Alpha]^3*Log[2] - 140496340964474880*
             \[Beta]*Log[2] + 141074968766054400*\[Alpha]*\[Beta]*Log[2] - 
            578627801579520*\[Alpha]^2*\[Beta]*Log[2] - 211116486462013440*
             \[Beta]^2*Log[2] + 1239916717670400*\[Alpha]*\[Beta]^2*Log[2] - 
            743950030602240*\[Beta]^3*Log[2] + 14123426362214400*Log[3] - 
            28246852724428800*\[Alpha]*Log[3] + 14123426362214400*\[Alpha]^2*
             Log[3] + 84740558173286400*\[Beta]*Log[3] - 84740558173286400*
             \[Alpha]*\[Beta]*Log[3] + 127110837259929600*\[Beta]^2*Log[3]) + 
          36*LN^(22/3)*r^7*(2356434620202370 + 14294146334331597*\[Alpha] + 
            7219958309914866*\[Alpha]^2 - 275530784714505*\[Alpha]^3 - 
            30838596336144363*\[Beta] - 24580854097302534*\[Alpha]*\[Beta] + 
            1567381945047111*\[Alpha]^2*\[Beta] + 18145510154930772*
             \[Beta]^2 - 3465998028542259*\[Alpha]*\[Beta]^2 + 
            2699984067837813*\[Beta]^3 + 430526638080*EulerGamma*
             (-605 + 360*\[Alpha]^3 + \[Alpha]^2*(511 - 1808*\[Beta]) - 
              1010*\[Beta] + 2127*\[Beta]^2 - 864*\[Beta]^3 + 
              \[Alpha]*(-266 - 2690*\[Beta] + 2472*\[Beta]^2)) - 
            5832266534769640*\[Nu] + 2907850277171140*\[Alpha]*\[Nu] + 
            4076031374939160*\[Alpha]^2*\[Nu] + 512972594428140*\[Alpha]^3*
             \[Nu] - 14665800975721420*\[Beta]*\[Nu] - 17573766672523320*
             \[Alpha]*\[Beta]*\[Nu] - 3781481026623300*\[Alpha]^2*\[Beta]*
             \[Nu] + 16216511124310560*\[Beta]^2*\[Nu] + 8822641378222980*
             \[Alpha]*\[Beta]^2*\[Nu] - 6470271888515820*\[Beta]^3*\[Nu] - 
            2114144728847200*\[Nu]^2 - 1653548527064000*\[Alpha]*\[Nu]^2 - 
            747521898799200*\[Alpha]^2*\[Nu]^2 - 293241902184000*\[Alpha]^3*
             \[Nu]^2 + 2259829698081200*\[Beta]*\[Nu]^2 + 3593939754199200*
             \[Alpha]*\[Beta]*\[Nu]^2 + 1898883351010800*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 3481251530904000*\[Beta]^2*\[Nu]^2 - 
            3211004690863200*\[Alpha]*\[Beta]^2*\[Nu]^2 + 1521401117266800*
             \[Beta]^3*\[Nu]^2 + 1304929947133120*\[Nu]^3 + 
            686898252806080*\[Alpha]*\[Nu]^3 + 37153195974720*\[Alpha]^2*
             \[Nu]^3 + 81789317628480*\[Alpha]^3*\[Nu]^3 + 
            88069577946560*\[Beta]*\[Nu]^3 + 444844393580160*\[Alpha]*\[Beta]*
             \[Nu]^3 - 339481975694400*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            762959149606080*\[Beta]^2*\[Nu]^3 + 372189789639360*\[Alpha]*
             \[Beta]^2*\[Nu]^3 - 105642667247040*\[Beta]^3*\[Nu]^3 - 
            488980800*Pi^2*(402592 + 244278*\[Nu] - 972*\[Beta]^3*(-512 + 
                41*\[Nu]) + 108*\[Alpha]^3*(-832 + 123*\[Nu]) - 
              123*\[Beta]*(-5312 + 14871*\[Nu]) + 27*\[Beta]^2*(-55456 + 
                24805*\[Nu]) - 18*\[Alpha]^2*(18608 - 21197*\[Nu] + 
                \[Beta]*(-27904 + 3690*\[Nu])) + \[Alpha]*(22208 + 
                915120*\[Nu] + 108*\[Beta]^2*(-8000 + 861*\[Nu]) - 
                9*\[Beta]*(-177344 + 127387*\[Nu]))) + 107233422379776000*
             Log[2] - 15750864890449920*\[Alpha]*Log[2] - 91792536668743680*
             \[Alpha]^2*Log[2] + 309979179417600*\[Alpha]^3*Log[2] + 
            184257651618754560*\[Beta]*Log[2] + 412517134773596160*\[Alpha]*
             \[Beta]*Log[2] - 1556784323297280*\[Alpha]^2*\[Beta]*Log[2] - 
            412575829905254400*\[Beta]^2*Log[2] + 2128523698667520*\[Alpha]*
             \[Beta]^2*Log[2] - 743950030602240*\[Beta]^3*Log[2] - 
            63673113849649920*Log[3] + 9180227135439360*\[Alpha]*Log[3] + 
            54492886714210560*\[Alpha]^2*Log[3] - 109456554307161600*\[Beta]*
             Log[3] - 245041447384419840*\[Alpha]*\[Beta]*Log[3] + 
            244688361725364480*\[Beta]^2*Log[3]) - 18*LN^(16/3)*r^8*
           (51214431860752502 + 58882820187747175*\[Alpha] + 
            14054673597111324*\[Alpha]^2 - 1504352167094421*\[Alpha]^3 - 
            63553887007602247*\[Beta] - 20083748942043000*\[Alpha]*\[Beta] + 
            10082435756332383*\[Alpha]^2*\[Beta] - 1802082440069028*
             \[Beta]^2 - 19742672970424575*\[Alpha]*\[Beta]^2 + 
            11164589381186613*\[Beta]^3 + 574035517440*EulerGamma*
             (813 + 1296*\[Alpha]^3 + \[Alpha]^2*(3387 - 4248*\[Beta]) - 
              1626*\[Beta] + 1869*\[Beta]^2 - 648*\[Beta]^3 + 
              4*\[Alpha]*(537 - 1798*\[Beta] + 900*\[Beta]^2)) + 
            41425602213356760*\[Nu] + 54240735915314620*\[Alpha]*\[Nu] + 
            22037520274000560*\[Alpha]^2*\[Nu] + 2671091030735820*\[Alpha]^3*
             \[Nu] - 71708062047598620*\[Beta]*\[Nu] - 72471429511410720*
             \[Alpha]*\[Beta]*\[Nu] - 18125290109771460*\[Alpha]^2*\[Beta]*
             \[Nu] + 65043335583016560*\[Beta]^2*\[Nu] + 35733993163559460*
             \[Alpha]*\[Beta]^2*\[Nu] - 20146533342386220*\[Beta]^3*\[Nu] + 
            1449607448088800*\[Nu]^2 - 2855450092026000*\[Alpha]*\[Nu]^2 - 
            5463401997412800*\[Alpha]^2*\[Nu]^2 - 1879746260792400*\[Alpha]^3*
             \[Nu]^2 + 8076429634753200*\[Beta]*\[Nu]^2 + 17591326380532800*
             \[Alpha]*\[Beta]*\[Nu]^2 + 7681564295974800*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 11513465847475200*\[Beta]^2*\[Nu]^2 - 
            9303436874516400*\[Alpha]*\[Beta]^2*\[Nu]^2 + 3422083178329200*
             \[Beta]^3*\[Nu]^2 - 1650832717591680*\[Nu]^3 - 
            2937016621232960*\[Alpha]*\[Nu]^3 - 557938772455680*\[Alpha]^2*
             \[Nu]^3 + 264614889147840*\[Alpha]^3*\[Nu]^3 + 
            5743138461690560*\[Beta]*\[Nu]^3 + 2705589007752960*\[Alpha]*
             \[Beta]*\[Nu]^3 - 704055731037120*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            2317079195182080*\[Beta]^2*\[Nu]^3 + 521679910086720*\[Alpha]*
             \[Beta]^2*\[Nu]^3 - 96978905432640*\[Beta]^3*\[Nu]^3 - 
            81496800*Pi^2*(-5205376 + 20254779*\[Nu] - 5832*\[Beta]^3*(-512 + 
                41*\[Nu]) + 216*\[Alpha]^3*(2304 + 1271*\[Nu]) + 
              27*\[Beta]^2*(-555136 + 5617*\[Nu]) - 54*\[Beta]*(-379008 + 
                187493*\[Nu]) + 18*\[Alpha]*(-652416 + \[Beta]*(793216 - 
                  226115*\[Nu]) + 936235*\[Nu] + 36*\[Beta]^2*(-4864 + 
                  1271*\[Nu])) - 9*\[Alpha]^2*(416640 - 419635*\[Nu] + 
                24*\[Beta]*(1536 + 3977*\[Nu]))) - 209070049842339840*
             Log[2] - 1007628525690716160*\[Alpha]*Log[2] - 
            472264186517544960*\[Alpha]^2*Log[2] + 1487900061204480*
             \[Alpha]^3*Log[2] + 2037325910631137280*\[Beta]*Log[2] + 
            1489199677615964160*\[Alpha]*\[Beta]*Log[2] - 4877005756170240*
             \[Alpha]^2*\[Beta]*Log[2] - 1019158156621946880*\[Beta]^2*
             Log[2] + 4133055725568000*\[Alpha]*\[Beta]^2*Log[2] - 
            743950030602240*\[Beta]^3*Log[2] + 120362977997982720*Log[3] + 
            588789952344760320*\[Alpha]*Log[3] + 278231499335623680*
             \[Alpha]^2*Log[3] - 1191075623213414400*\[Beta]*Log[3] - 
            875652434457292800*\[Alpha]*\[Beta]*Log[3] + 597420935121669120*
             \[Beta]^2*Log[3])) + rd^8*(78236928000*LN^8*r^(29/3)*
           (2 + \[Alpha] - \[Beta])^3*(1 - 4*\[Nu])^2*(1 + \[Nu]) + 
          838252800*r^(41/3)*(2 + \[Alpha] - \[Beta])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2)*(33 + \[Nu] + \[Alpha]*(17 + \[Nu]) - 
            \[Beta]*(17 + \[Nu])) - 558835200*LN^10*r^(26/3)*
           (2 + \[Alpha] - \[Beta])^2*(1 - 4*\[Nu])^2*
           (-141 + \[Beta]*(98 - 154*\[Nu]) + 96*\[Nu] + 28*\[Alpha]*
             (-5 + 4*\[Nu])) + 4989600*LN^4*r^(35/3)*(2 + \[Alpha] - \[Beta])*
           (2761 + 2828*\[Nu])*(41028 + 1087884*\[Nu] - 357848*\[Nu]^2 + 
            12*\[Alpha]*(6236 + 39305*\[Nu] - 9349*\[Nu]^2) + 
            \[Alpha]*\[Beta]*(41379 + 340701*\[Nu] - 3528*\[Nu]^2) - 
            168*\[Beta]^2*(443 + 1832*\[Nu] + 159*\[Nu]^2) + 
            3*\[Alpha]^2*(10343 - 12319*\[Nu] + 9408*\[Nu]^2) + 
            6*\[Beta]*(22419 + 8419*\[Nu] + 34278*\[Nu]^2)) + 
          19958400*LN^(8/3)*r^(37/3)*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
           (33146586 - 1152760*\[Nu] + 9762368*\[Nu]^2 + 
            \[Beta]*(-16576233 + 585200*\[Nu] - 4869424*\[Nu]^2) + 
            \[Alpha]*(16576233 - 585200*\[Nu] + 4869424*\[Nu]^2)) - 
          59875200*LN^6*r^(32/3)*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
           (3982 - 3798*\[Nu] - 8156*\[Nu]^2 + \[Beta]*(1313 - 5710*\[Nu] - 
              4658*\[Nu]^2) + 14*\[Alpha]^2*(5 + 22*\[Nu] + 17*\[Nu]^2) - 
            7*\[Beta]^2*(41 + 445*\[Nu] + 485*\[Nu]^2) + 
            \[Alpha]*(79 + 238*\[Nu] + 658*\[Nu]^2 + 7*\[Beta]*(-53 - 
                19*\[Nu] + 223*\[Nu]^2))) - 1676505600*LN^(26/3)*r^(28/3)*
           (2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])*
           (\[Beta]*(1853 - 4366*\[Nu] - 5402*\[Nu]^2) + 14*\[Alpha]^2*
             (17 - 17*\[Nu] + 29*\[Nu]^2) - 7*\[Beta]^2*(-55 - 53*\[Nu] + 
              713*\[Nu]^2) - 2*(1433 + 3509*\[Nu] + 3110*\[Nu]^2) + 
            \[Alpha]*(-1341 - 4834*\[Nu] + 2730*\[Nu]^2 + 7*\[Beta]*(-77 - 
                391*\[Nu] + 379*\[Nu]^2))) - 4989600*LN^2*r^(38/3)*
           (2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
           (-84*\[Beta]^2*(415 + 547*\[Nu] + 27*\[Nu]^2) - 
            4*(9679 + 5423*\[Nu] + 118*\[Nu]^2) + 18*\[Beta]*
             (4961 + 5673*\[Nu] + 218*\[Nu]^2) + 15*\[Alpha]^2*
             (-467 - 719*\[Nu] + 336*\[Nu]^2) - 3*\[Alpha]*
             (4*(2827 + 2705*\[Nu] - 863*\[Nu]^2) + \[Beta]*(-13955 - 
                18911*\[Nu] + 924*\[Nu]^2))) + 139708800*LN^(20/3)*r^(31/3)*
           (2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])*
           (3*\[Alpha]^2*(42755 - 50701*\[Nu] + 13944*\[Nu]^2) + 
            3*\[Alpha]*(106480 + 71932*\[Nu] - 13300*\[Nu]^2 + 
              \[Beta]*(-80107 + 217301*\[Nu] + 6720*\[Nu]^2)) + 
            2*(88442 + 523114*\[Nu] - 153308*\[Nu]^2 - 84*\[Beta]^2*(-607 + 
                3095*\[Nu] + 429*\[Nu]^2) + 3*\[Beta]*(-44769 + 74465*\[Nu] + 
                32974*\[Nu]^2))) + 3628800*LN^(22/3)*r^10*
           (62957885 - 992722556*\[Nu] + 482956864*\[Nu]^2 + 
            346626224*\[Nu]^3 + 924*\[Alpha]^3*(-1510 + 14988*\[Nu] + 
              14298*\[Nu]^2 + 12481*\[Nu]^3) - 462*\[Beta]^3*
             (20036 + 259550*\[Nu] + 459086*\[Nu]^2 + 146307*\[Nu]^3) + 
            2*\[Beta]^2*(58100767 + 233975021*\[Nu] + 268123595*\[Nu]^2 + 
              95360104*\[Nu]^3) + 2*\[Beta]*(-147691126 + 170925748*\[Nu] + 
              511469323*\[Nu]^2 + 164840837*\[Nu]^3) - 2*\[Alpha]^2*
             (-26797411 + 33543097*\[Nu] + 87671887*\[Nu]^2 + 
              17056760*\[Nu]^3 + 231*\[Beta]*(2656 + 231050*\[Nu] + 
                489062*\[Nu]^2 + 225715*\[Nu]^3)) + 2*\[Alpha]*
             (84312013 - 322345135*\[Nu] - 144642961*\[Nu]^2 - 
              4518038*\[Nu]^3 + 924*\[Beta]^2*(9263 + 138403*\[Nu] + 
                265042*\[Nu]^2 + 97538*\[Nu]^3) - 4*\[Beta]*(19348625 + 
                17623606*\[Nu] - 12770213*\[Nu]^2 + 2983715*\[Nu]^3))) - 
          712800*LN^(14/3)*r^(34/3)*(28*\[Alpha]^3*(-16078218 + 
              32364161*\[Nu] - 8702204*\[Nu]^2 + 10491488*\[Nu]^3) + 
            \[Alpha]^2*(-407457717 + 3271645744*\[Nu] - 686800576*\[Nu]^2 + 
              1111012672*\[Nu]^3 - 42*\[Beta]*(-14983173 + 79139945*\[Nu] - 
                16143344*\[Nu]^2 + 25005680*\[Nu]^3)) - (-2 + \[Beta])*
             (2785515638 - 702007776*\[Nu] + 577041024*\[Nu]^2 - 
              132082048*\[Nu]^3 + 14*\[Beta]^2*(19363353 + 107963191*\[Nu] - 
                13621216*\[Nu]^2 + 33051088*\[Nu]^3) - 3*\[Beta]*(645049101 + 
                890162540*\[Nu] - 30414272*\[Nu]^2 + 287571200*\[Nu]^3)) + 
            2*\[Alpha]*(126*\[Beta]^2*(365015 + 15591928*\[Nu] - 
                2480380*\[Nu]^2 + 4838064*\[Nu]^3) + 10*(188568031 + 
                110824884*\[Nu] + 8904336*\[Nu]^2 + 45744832*\[Nu]^3) - 
              \[Beta]*(1034931735 + 4482551356*\[Nu] - 579718720*\[Nu]^2 + 
                1449578368*\[Nu]^3))) + 508032*LN^(10/3)*r^12*
           (825*\[Alpha]^3*(1610523 + 6532591*\[Nu] - 1328625*\[Nu]^2 + 
              693252*\[Nu]^3) + \[Alpha]*(825*\[Beta]^2*(-24049629 - 
                59742905*\[Nu] - 1017153*\[Nu]^2 + 3812508*\[Nu]^3) + 
              \[Beta]*(-50*(-1756715215 + 55234872*Pi^2)*\[Nu] + 
                72015732000*\[Nu]^2 - 29200309200*\[Nu]^3 - 
                36*(20398965369 + 4632751546368*Log[2] - 1260927543348*
                   Log[3] - 1149414062500*Log[5])) + 
              8*(25*(85352173 + 27617436*Pi^2)*\[Nu] - 18031683225*\[Nu]^2 + 
                5633850825*\[Nu]^3 + 9*(21495231669 + 4632751546368*Log[2] - 
                  1260927543348*Log[3] - 1149414062500*Log[5]))) + 
            2*(7700*(-355417 + 358668*Pi^2)*\[Nu] - 70037584500*\[Nu]^2 + 
              21583645200*\[Nu]^3 - 935550*\[Beta]^3*(-5657 - 14619*\[Nu] + 
                34*\[Nu]^2 + 669*\[Nu]^3) + \[Beta]^2*(25*(-2171523311 + 
                  27617436*Pi^2)*\[Nu] - 16490314575*\[Nu]^2 + 8085078000*
                 \[Nu]^3 + 18*(9541883847 + 2316375773184*Log[2] - 
                  630463771674*Log[3] - 574707031250*Log[5])) + 
              \[Beta]*(-50*(-1104794857 + 55234872*Pi^2)*\[Nu] + 
                68138710950*\[Nu]^2 - 24453473850*\[Nu]^3 - 
                144*(5210470086 + 1158187886592*Log[2] - 315231885837*
                   Log[3] - 287353515625*Log[5])) + 9*(85695487451 + 
                18531006185472*Log[2] - 5043710173392*Log[3] - 4597656250000*
                 Log[5])) + 2*\[Alpha]^2*(100*(103402648 + 6904359*Pi^2)*
               \[Nu] - 19647281025*\[Nu]^2 + 6445222200*\[Nu]^3 - 
              825*\[Beta]*(-4804515 - 10027211*\[Nu] - 1211445*\[Nu]^2 + 
                1494234*\[Nu]^3) + 36*(5428540761 + 1158187886592*Log[2] - 
                315231885837*Log[3] - 287353515625*Log[5]))) - 
          1524096*LN^(16/3)*r^11*(2772000*Pi^2*(2 + \[Alpha] - \[Beta])^2 - 
            2200*\[Beta]^3*(-212816 - 1291120*\[Nu] - 662686*\[Nu]^2 + 
              273301*\[Nu]^3) + 275*\[Alpha]^3*(168923 + 878119*\[Nu] + 
              1052071*\[Nu]^2 + 424172*\[Nu]^3) + 3*\[Alpha]*
             (275*\[Beta]^2*(-334807 - 2360855*\[Nu] - 361811*\[Nu]^2 + 
                1798580*\[Nu]^3) + 4*(11936326111 + 480190025*\[Nu] + 
                548190975*\[Nu]^2 - 145956600*\[Nu]^3 + 3931750383616*
                 Log[2] - 1144259080272*Log[3] - 919531250000*Log[5]) - 
              2*\[Beta]*(12097290236 + 2539388425*\[Nu] + 1861233400*
                 \[Nu]^2 + 30582800*\[Nu]^3 + 3931750383616*Log[2] - 
                1144259080272*Log[3] - 919531250000*Log[5])) - 
            12*\[Beta]*(1866624675*\[Nu] + 1346014600*\[Nu]^2 - 
              127810350*\[Nu]^3 + 16*(753914221 + 245734398976*Log[2] - 
                71516192517*Log[3] - 57470703125*Log[5])) + 
            4*(35887781783 + 309640300*\[Nu] + 1333764850*\[Nu]^2 + 
              5421200*\[Nu]^3 + 11795251150848*Log[2] - 3432777240816*Log[
                3] - 2758593750000*Log[5]) + 6*\[Beta]^2*(5923970593 + 
              873898475*\[Nu] + 665878475*\[Nu]^2 + 83310400*\[Nu]^3 + 
              1965875191808*Log[2] - 572129540136*Log[3] - 459765625000*Log[
                5]) - 6*\[Alpha]^2*(-5969439043 - 507259250*\[Nu] - 
              427946525*\[Nu]^2 + 104979800*\[Nu]^3 + 275*\[Beta]*(144505 + 
                687419*\[Nu] + 878021*\[Nu]^2 + 605584*\[Nu]^3) - 
              1965875191808*Log[2] + 572129540136*Log[3] + 459765625000*Log[
                5]))) + rd^6*(-1303948800*LN^(40/3)*r^6*
           (2 + \[Alpha] - \[Beta])^3*(-1 + 4*\[Nu])^3 + 
          23284800*LN^10*r^(23/3)*(2 + \[Alpha] - \[Beta])*(1 - 4*\[Nu])^2*
           (-336*\[Beta]^2*(159 + 58*\[Nu]) + 3*\[Alpha]^2*
             (-5499 + 308*\[Nu]) + 6*\[Beta]*(20645 + 3928*\[Nu]) + 
            4*(-8401 + 7280*\[Nu]) + 3*\[Alpha]*(-16784 + 23307*\[Beta] + 
              5640*\[Nu] + 6188*\[Beta]*\[Nu])) + 279417600*LN^12*r^(20/3)*
           (2 + \[Alpha] - \[Beta])*(1 - 4*\[Nu])^2*(468 - 612*\[Nu] + 
            14*\[Alpha]^2*(-13 + 5*\[Nu]) + 28*\[Beta]^2*(-29 + 34*\[Nu]) - 
            3*\[Beta]*(-335 + 38*\[Nu]) + \[Alpha]*(287 - 550*\[Nu] - 
              14*\[Beta]*(-83 + 61*\[Nu]))) - 139708800*r^(38/3)*
           (2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*(-1297 - 194*\[Nu] + 
            335*\[Nu]^2 - 6*\[Beta]*(-223 - 38*\[Nu] + 57*\[Nu]^2) + 
            \[Alpha]^2*(-345 - 66*\[Nu] + 87*\[Nu]^2) + 
            \[Beta]^2*(-345 - 66*\[Nu] + 87*\[Nu]^2) - 6*\[Alpha]*
             (223 + 38*\[Nu] - 57*\[Nu]^2 + \[Beta]*(-115 - 22*\[Nu] + 
                29*\[Nu]^2))) - 1663200*LN^2*r^(35/3)*(2761 + 2828*\[Nu])*
           (-175694 + 265610*\[Nu] - 59348*\[Nu]^2 + 
            \[Beta]*(2245092 + 471084*\[Nu] - 67482*\[Nu]^2) - 
            126*\[Beta]^3*(-4209 - 1609*\[Nu] + 259*\[Nu]^2) + 
            18*\[Alpha]^3*(-5682 + 2782*\[Nu] + 3087*\[Nu]^2) + 
            6*\[Beta]^2*(-356553 - 117889*\[Nu] + 18992*\[Nu]^2) - 
            3*\[Alpha]^2*(151143 - 90589*\[Nu] - 66628*\[Nu]^2 + 
              6*\[Beta]*(-40827 - 5699*\[Nu] + 7987*\[Nu]^2)) + 
            3*\[Alpha]*(\[Beta]*(864249 + 145189*\[Nu] - 104612*\[Nu]^2) + 
              6*\[Beta]^2*(-64608 - 19744*\[Nu] + 6713*\[Nu]^2) + 
              2*(-97577 + 79341*\[Nu] + 24617*\[Nu]^2))) + 
          139708800*LN^(32/3)*r^(22/3)*(-1 + 4*\[Nu])*(5732 + 204010*\[Nu] + 
            186060*\[Nu]^2 + 24*\[Beta]*(3877 + 10938*\[Nu] + 854*\[Nu]^2) + 
            \[Alpha]^3*(6595 - 24514*\[Nu] + 15834*\[Nu]^2) - 
            \[Beta]^3*(11005 + 2072*\[Nu] + 23268*\[Nu]^2) + 
            6*\[Beta]^2*(-6407 - 17203*\[Nu] + 30660*\[Nu]^2) - 
            3*\[Alpha]^2*(2198 + 23342*\[Nu] - 8456*\[Nu]^2 + 
              \[Beta]*(8401 - 30100*\[Nu] + 30744*\[Nu]^2)) + 
            3*\[Alpha]*(\[Beta]*(12476 + 110420*\[Nu] - 61912*\[Nu]^2) + 
              2*(-5541 + 11275*\[Nu] + 5863*\[Nu]^2) + \[Beta]^2*(9703 - 
                16030*\[Nu] + 37086*\[Nu]^2))) - 4989600*LN^6*r^(29/3)*
           (2761 + 2828*\[Nu])*(6*\[Alpha]^3*(11051 - 1854*\[Nu] + 
              6937*\[Nu]^2) - 2*(636733 + 2058627*\[Nu] - 609286*\[Nu]^2 + 
              21*\[Beta]^3*(-2133 - 15449*\[Nu] + 2239*\[Nu]^2) + 
              \[Beta]*(-199456 + 334882*\[Nu] + 14683*\[Nu]^2) + 
              \[Beta]^2*(33517 - 45929*\[Nu] + 35388*\[Nu]^2)) - 
            \[Alpha]^2*(82673 + 192071*\[Nu] - 30804*\[Nu]^2 + 
              6*\[Beta]*(39802 - 33674*\[Nu] + 41307*\[Nu]^2)) + 
            \[Alpha]*(-1059446 - 2401018*\[Nu] + 492430*\[Nu]^2 + 
              6*\[Beta]^2*(13988 - 139627*\[Nu] + 50211*\[Nu]^2) - 
              \[Beta]*(238985 + 822215*\[Nu] + 89844*\[Nu]^2))) - 
          139708800*LN^(26/3)*r^(25/3)*(-1 + 4*\[Nu])*
           (6*\[Alpha]^3*(28129 - 23371*\[Nu] + 13741*\[Nu]^2) + 
            \[Alpha]^2*(65123 - 244429*\[Nu] + 110412*\[Nu]^2 - 
              6*\[Beta]*(143918 - 167086*\[Nu] + 75243*\[Nu]^2)) + 
            \[Alpha]*(\[Beta]*(-1294573 + 336275*\[Nu] - 606684*\[Nu]^2) + 
              10*(-125507 - 169493*\[Nu] + 39963*\[Nu]^2) + 6*\[Beta]^2*(
                195694 - 362486*\[Nu] + 88431*\[Nu]^2)) - 
            2*(729753 + 1770159*\[Nu] - 535926*\[Nu]^2 + \[Beta]^2*(-567331 + 
                619421*\[Nu] - 140316*\[Nu]^2) + 21*\[Beta]^3*(11295 - 
                31493*\[Nu] + 3727*\[Nu]^2) + \[Beta]*(-157592 + 
                456660*\[Nu] + 139123*\[Nu]^2))) + 1108800*LN^4*r^(32/3)*
           (2761 + 2828*\[Nu])*(2779232 + 31762161*\[Nu] - 8885346*\[Nu]^2 + 
            \[Beta]^2*(-22976938 + 4282191*\[Nu] - 601128*\[Nu]^2) - 
            378*\[Beta]^3*(-16301 - 3732*\[Nu] + 1095*\[Nu]^2) + 
            3*\[Alpha]^3*(495014 + 162189*\[Nu] + 87003*\[Nu]^2) + 
            2*\[Beta]*(9956549 - 15037695*\[Nu] + 3658626*\[Nu]^2) + 
            \[Alpha]^2*(6618740 + 10368774*\[Nu] - 1452816*\[Nu]^2 - 
              3*\[Beta]*(-983357 - 40365*\[Nu] + 336924*\[Nu]^2)) + 
            \[Alpha]*(8691707 + 34671897*\[Nu] - 8397927*\[Nu]^2 + 
              3*\[Beta]^2*(-3532297 - 672786*\[Nu] + 387891*\[Nu]^2) + 
              \[Beta]*(15876464 - 15280875*\[Nu] + 1905768*\[Nu]^2))) + 
          9979200*LN^(8/3)*r^(34/3)*(\[Alpha]^3*(214867749 + 77319805*\[Nu] + 
              61964112*\[Nu]^2 + 25146800*\[Nu]^3) - \[Beta]^3*
             (214867749 + 77319805*\[Nu] + 61964112*\[Nu]^2 + 
              25146800*\[Nu]^3) - 8*\[Beta]*(314022572 + 107966061*\[Nu] + 
              90740601*\[Nu]^2 + 35249228*\[Nu]^3) + 
            4*(413177885 + 138611337*\[Nu] + 119513660*\[Nu]^2 + 
              45349696*\[Nu]^3) + \[Beta]^2*(1272647901 + 447892517*\[Nu] + 
              367376968*\[Nu]^2 + 145940816*\[Nu]^3) + \[Alpha]^2*
             (1272647901 + 447892517*\[Nu] + 367376968*\[Nu]^2 + 
              145940816*\[Nu]^3 - 3*\[Beta]*(214867749 + 77319805*\[Nu] + 
                61964112*\[Nu]^2 + 25146800*\[Nu]^3)) + 
            \[Alpha]*(3*\[Beta]^2*(214867749 + 77319805*\[Nu] + 
                61964112*\[Nu]^2 + 25146800*\[Nu]^3) + 8*(314022572 + 
                107966061*\[Nu] + 90740601*\[Nu]^2 + 35249228*\[Nu]^3) - 
              2*\[Beta]*(1272647901 + 447892517*\[Nu] + 367376968*\[Nu]^2 + 
                145940816*\[Nu]^3))) + 1814400*LN^(28/3)*r^8*
           (-586716776 + 28186625*\[Nu] + 2890348193*\[Nu]^2 + 
            1673839426*\[Nu]^3 + 462*\[Alpha]^3*(7932 + 1148*\[Nu] + 
              76436*\[Nu]^2 + 21539*\[Nu]^3) + 924*\[Beta]^3*
             (10027 + 258451*\[Nu] + 417880*\[Nu]^2 + 203616*\[Nu]^3) - 
            6*\[Beta]*(-157629197 + 466098327*\[Nu] + 279267207*\[Nu]^2 + 
              141373022*\[Nu]^3) + \[Beta]^2*(-442423321 + 1261170739*\[Nu] + 
              2131508053*\[Nu]^2 + 697304426*\[Nu]^3) + \[Alpha]^2*
             (-254582909 + 545746715*\[Nu] + 665152685*\[Nu]^2 + 
              349546582*\[Nu]^3 - 924*\[Beta]*(23605 - 22687*\[Nu] + 
                222428*\[Nu]^2 + 26593*\[Nu]^3)) - 2*\[Alpha]*
             (372967228 - 642320650*\[Nu] - 1007685235*\[Nu]^2 - 
              600284951*\[Nu]^3 + 693*\[Beta]^2*(-17748 + 88772*\[Nu] + 
                25748*\[Nu]^2 + 94199*\[Nu]^3) + 3*\[Beta]*(-110794533 + 
                285868955*\[Nu] + 397913477*\[Nu]^2 + 159146792*\[Nu]^3))) + 
          332640*LN^8*r^(26/3)*(\[Alpha]^3*(137080709 - 393219302*\[Nu] + 
              275166150*\[Nu]^2 + 383768616*\[Nu]^3) + 12*\[Beta]*
             (34292346 + 496581417*\[Nu] + 437688280*\[Nu]^2 + 
              422075024*\[Nu]^3) + 6*\[Beta]^2*(138800539 + 615953753*\[Nu] + 
              1543020160*\[Nu]^2 + 625503536*\[Nu]^3) - 
            \[Beta]^3*(361467179 + 958544608*\[Nu] + 1711329900*\[Nu]^2 + 
              677739216*\[Nu]^3) + 2*(-3005567854 + 87803677*\[Nu] + 
              8908071390*\[Nu]^2 + 3970885464*\[Nu]^3) - 3*\[Alpha]^2*
             (31520482 + 863572454*\[Nu] - 67288640*\[Nu]^2 - 
              25238752*\[Nu]^3 + \[Beta]*(170129879 + 14609308*\[Nu] + 
                1046111640*\[Nu]^2 + 781074336*\[Nu]^3)) + 
            3*\[Alpha]*(-992720454 - 1101423738*\[Nu] + 2014200050*\[Nu]^2 + 
              320286904*\[Nu]^3 - 4*\[Beta]*(36422659 - 280017817*\[Nu] + 
                296779030*\[Nu]^2 + 178990616*\[Nu]^3) + \[Beta]^2*(
                293629409 + 758603398*\[Nu] + 1906459170*\[Nu]^2 + 
                1014469176*\[Nu]^3))) + 39600*LN^(20/3)*r^(28/3)*
           (42*\[Alpha]^3*(-267545791 + 132840259*\[Nu] - 84293328*\[Nu]^2 + 
              73003728*\[Nu]^3) - 252*\[Beta]^3*(19931511 + 203831780*\[Nu] - 
              91001288*\[Nu]^2 + 111053600*\[Nu]^3) - 
            8*(41254742467 - 5063863501*\[Nu] - 3541391028*\[Nu]^2 + 
              1973934816*\[Nu]^3) + 2*\[Beta]*(101333137147 + 
              89949511160*\[Nu] - 11763955728*\[Nu]^2 + 16835277312*\[Nu]^
                3) + \[Beta]^2*(-8771279309 + 2606427986*\[Nu] - 
              41131264608*\[Nu]^2 + 43194531744*\[Nu]^3) - 
            \[Alpha]^2*(65557019381 + 26297659978*\[Nu] - 15734835648*\[Nu]^
                2 + 10565950752*\[Nu]^3 + 84*\[Beta]*(-516023272 + 
                483063601*\[Nu] - 385415352*\[Nu]^2 + 331046352*\[Nu]^3)) + 
            2*\[Alpha]*(-125600089015 - 27299538680*\[Nu] + 29909010600*\[Nu]^
                2 - 20677170528*\[Nu]^3 + \[Beta]*(63056035001 + 
                33798390868*\[Nu] + 15080884560*\[Nu]^2 - 9992509632*
                 \[Nu]^3) + 21*\[Beta]^2*(-644911687 + 2056277623*\[Nu] - 
                1232545104*\[Nu]^2 + 1255410576*\[Nu]^3))) + 
          29700*LN^(14/3)*r^(31/3)*(336*\[Beta]^3*(1451313891 + 
              249221880*\[Nu] + 388924508*\[Nu]^2 + 104056400*\[Nu]^3) - 
            32*\[Beta]*(-51835999740 + 14680980049*\[Nu] - 13636960750*\[Nu]^
                2 + 2626188712*\[Nu]^3) + 3*\[Alpha]^3*(-2799636939 + 
              33901893228*\[Nu] - 249588752*\[Nu]^2 + 8308546624*\[Nu]^3) - 
            6*\[Beta]^2*(313218339333 + 21174399136*\[Nu] + 83739502224*\[Nu]^
                2 + 13639273088*\[Nu]^3) + 8*(37325444903 + 
              97233225040*\[Nu] + 11443370624*\[Nu]^2 + 26962716480*\[Nu]^
                3) - 6*\[Alpha]^2*(-5316971325 - 101644086192*\[Nu] - 
              2795960720*\[Nu]^2 - 26053279616*\[Nu]^3 + 3*\[Beta]*(
                -28024404945 + 6648489316*\[Nu] - 7343120400*\[Nu]^2 + 
                827129408*\[Nu]^3)) + \[Alpha]*(-48*\[Beta]*(-38487671001 + 
                10058710882*\[Nu] - 10117942688*\[Nu]^2 + 1551750816*
                 \[Nu]^3) - 9*\[Beta]^2*(109297982841 + 7307935964*\[Nu] + 
                29122892848*\[Nu]^2 + 5000028992*\[Nu]^3) + 4*(61675542135 + 
                300458735732*\[Nu] + 20579681920*\[Nu]^2 + 80197918976*
                 \[Nu]^3))) - 216*LN^(16/3)*r^10*(2842385092490648 + 
            5648552484703524*\[Alpha] + 2120995580882754*\[Alpha]^2 + 
            3701707729627*\[Alpha]^3 + 4592284139520*EulerGamma*
             (2 + \[Alpha] - \[Beta])^3 - 9418550523501060*\[Beta] - 
            6134066192509476*\[Alpha]*\[Beta] - 14450896696881*\[Alpha]^2*
             \[Beta] + 3914657427711522*\[Beta]^2 - 31748785447119*\[Alpha]*
             \[Beta]^2 + 42497974414373*\[Beta]^3 + 1019037964241360*\[Nu] + 
            975474527475840*\[Alpha]*\[Nu] + 273106093884120*\[Alpha]^2*
             \[Nu] + 19570892114620*\[Alpha]^3*\[Nu] - 1294093980283440*
             \[Beta]*\[Nu] - 779727550128240*\[Alpha]*\[Beta]*\[Nu] - 
            93847314805860*\[Alpha]^2*\[Beta]*\[Nu] + 276361495790520*
             \[Beta]^2*\[Nu] + 12032818935060*\[Alpha]*\[Beta]^2*\[Nu] + 
            62314016991380*\[Beta]^3*\[Nu] + 359993224794000*\[Nu]^2 + 
            74781444276000*\[Alpha]*\[Nu]^2 - 79735032342000*\[Alpha]^2*
             \[Nu]^2 - 13467070016400*\[Alpha]^3*\[Nu]^2 + 
            182000067429600*\[Beta]*\[Nu]^2 + 207067867473600*\[Alpha]*
             \[Beta]*\[Nu]^2 + 930610018800*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            62774912163600*\[Beta]^2*\[Nu]^2 + 69198282846000*\[Alpha]*
             \[Beta]^2*\[Nu]^2 - 56356698829200*\[Beta]^3*\[Nu]^2 - 
            191575184493280*\[Nu]^3 - 109182279282720*\[Alpha]*\[Nu]^3 - 
            11506129894560*\[Alpha]^2*\[Nu]^3 - 2135921516960*\[Alpha]^3*
             \[Nu]^3 - 8124998911680*\[Beta]*\[Nu]^3 - 43474609879680*
             \[Alpha]*\[Beta]*\[Nu]^3 + 2449220484480*\[Alpha]^2*\[Beta]*
             \[Nu]^3 + 66540944430240*\[Beta]^2*\[Nu]^3 + 6755109604320*
             \[Alpha]*\[Beta]^2*\[Nu]^3 - 6904111023040*\[Beta]^3*\[Nu]^3 - 
            81496800*Pi^2*(2 + \[Alpha] - \[Beta])*(-152656 + 244278*\[Nu] + 
              72*\[Alpha]^2*(-512 + 41*\[Nu]) + 72*\[Beta]^2*(-512 + 
                41*\[Nu]) + 3*\[Beta]*(50032 + 3813*\[Nu]) + 
              \[Alpha]*(-150096 + 68265*\[Nu] - 144*\[Beta]*(-512 + 
                  41*\[Nu]))) + 519628312037818368*Log[2] + 
            1135803989418835968*\[Alpha]*Log[2] + 438013285836521472*
             \[Alpha]^2*Log[2] + 9184568279040*\[Alpha]^3*Log[2] - 
            1920332667286978560*\[Beta]*Log[2] - 1268290910607114240*\[Alpha]*
             \[Beta]*Log[2] - 27553704837120*\[Alpha]^2*\[Beta]*Log[2] + 
            830277624770592768*\[Beta]^2*Log[2] + 27553704837120*\[Alpha]*
             \[Beta]^2*Log[2] - 9184568279040*\[Beta]^3*Log[2] - 
            148915838293592832*Log[3] - 317137615789534848*\[Alpha]*Log[3] - 
            121339848321369216*\[Alpha]^2*Log[3] + 530668129690258560*\[Beta]*
             Log[3] + 349444953593100288*\[Alpha]*\[Beta]*Log[3] - 
            228105105271731072*\[Beta]^2*Log[3] - 123276037500000000*Log[5] - 
            275749031250000000*\[Alpha]*Log[5] - 107055506250000000*
             \[Alpha]^2*Log[5] + 470395406250000000*\[Beta]*Log[5] + 
            311434200000000000*\[Alpha]*\[Beta]*Log[5] - 204378693750000000*
             \[Beta]^2*Log[5]) + 12096*LN^(10/3)*r^11*(198062558368164 + 
            201890377054692*\[Alpha] + 50657294253150*\[Alpha]^2 - 
            386081955090*\[Alpha]^3 + 5125317120*EulerGamma*
             (-21 + 40*\[Alpha])*(2 + \[Alpha] - \[Beta])^2 - 
            190942635038652*\[Beta] - 90220398299910*\[Alpha]*\[Beta] + 
            3968657595180*\[Alpha]^2*\[Beta] + 39563104046760*\[Beta]^2 - 
            6779069325090*\[Alpha]*\[Beta]^2 + 3196493685000*\[Beta]^3 + 
            797991499900*\[Nu] + 6156534385925*\[Alpha]*\[Nu] + 
            5667354686700*\[Alpha]^2*\[Nu] + 1393884035775*\[Alpha]^3*\[Nu] - 
            7197657952100*\[Beta]*\[Nu] - 11978972462100*\[Alpha]*\[Beta]*
             \[Nu] - 4242267656550*\[Alpha]^2*\[Beta]*\[Nu] + 
            6258179159400*\[Beta]^2*\[Nu] + 4276059116175*\[Alpha]*\[Beta]^2*
             \[Nu] - 1427675495400*\[Beta]^3*\[Nu] - 19804173415950*\[Nu]^2 - 
            23341458312900*\[Alpha]*\[Nu]^2 - 8346020022900*\[Alpha]^2*
             \[Nu]^2 - 813132970650*\[Alpha]^3*\[Nu]^2 + 17611703197200*
             \[Beta]*\[Nu]^2 + 11091058224750*\[Alpha]*\[Beta]*\[Nu]^2 + 
            1072602461700*\[Alpha]^2*\[Beta]*\[Nu]^2 - 2877302518650*
             \[Beta]^2*\[Nu]^2 + 227607776550*\[Alpha]*\[Beta]^2*\[Nu]^2 - 
            487077267600*\[Beta]^3*\[Nu]^2 + 4306924761300*\[Nu]^3 + 
            4038254696700*\[Alpha]*\[Nu]^3 + 769807754100*\[Alpha]^2*
             \[Nu]^3 - 86178500100*\[Alpha]^3*\[Nu]^3 - 4380579302400*\[Beta]*
             \[Nu]^3 - 1961894503800*\[Alpha]*\[Beta]*\[Nu]^3 + 
            133579076400*\[Alpha]^2*\[Beta]*\[Nu]^3 + 1167986981700*\[Beta]^2*
             \[Nu]^3 - 20917026900*\[Alpha]*\[Beta]^2*\[Nu]^3 - 
            26483549400*\[Beta]^3*\[Nu]^3 - 26195400*Pi^2*(2 + \[Alpha] - 
              \[Beta])*(2560*\[Alpha]^2 + \[Alpha]*(3776 - 2560*\[Beta] - 
                11931*\[Nu]) + 3*(-896 + 448*\[Beta] - 7708*\[Nu] + 
                3977*\[Beta]*\[Nu])) + 38599620183742464*Log[2] + 
            39768713674905600*\[Alpha]*Log[2] + 10235271842256384*\[Alpha]^2*
             Log[2] + 410025369600*\[Alpha]^3*Log[2] - 39767073573427200*
             \[Beta]*Log[2] - 20468903583034368*\[Alpha]*\[Beta]*Log[2] - 
            820050739200*\[Alpha]^2*\[Beta]*Log[2] + 10233631740777984*
             \[Beta]^2*Log[2] + 410025369600*\[Alpha]*\[Beta]^2*Log[2] - 
            10159105750272864*Log[3] - 10476859491196560*\[Alpha]*Log[3] - 
            2698653308030064*\[Alpha]^2*Log[3] + 10476859491196560*\[Beta]*
             Log[3] + 5397306616060128*\[Alpha]*\[Beta]*Log[3] - 
            2698653308030064*\[Beta]^2*Log[3] - 9848179687500000*Log[5] - 
            10137832031250000*\[Alpha]*Log[5] - 2606871093750000*\[Alpha]^2*
             Log[5] + 10137832031250000*\[Beta]*Log[5] + 5213742187500000*
             \[Alpha]*\[Beta]*Log[5] - 2606871093750000*\[Beta]^2*Log[5]) + 
          6048*LN^(22/3)*r^9*(698544000*Pi^2*(-2 + \[Alpha] + \[Alpha]^2 - 
              5*\[Beta] - 4*\[Alpha]*\[Beta] + 3*\[Beta]^2) - 
            2475*\[Alpha]^3*(-11640337 + 22892370*\[Nu] + 2163420*\[Nu]^2 + 
              14941864*\[Nu]^3) + 18*\[Alpha]^2*(538430507037 - 
              100467827500*\[Nu] - 32056321600*\[Nu]^2 - 1777335700*\[Nu]^3 + 
              275*\[Beta]*(-31755173 - 61237494*\[Nu] - 71977080*\[Nu]^2 + 
                18302480*\[Nu]^3) + 165133516111872*Log[2] - 
              48058881371424*Log[3] - 38620312500000*Log[5]) + 
            \[Alpha]*(11529499682516 - 6985976747750*\[Nu] - 
              3295267631000*\[Nu]^2 + 499099701800*\[Nu]^3 + 2475*\[Beta]^2*(
                139327001 + 566985366*\[Nu] + 513981804*\[Nu]^2 + 
                53916856*\[Nu]^3) + 2972403290013696*Log[2] - 
              865059864685632*Log[3] - 695165625000000*Log[5] + 
              12*\[Beta]*(-3117635151397 + 196754321650*\[Nu] - 17419076375*
                 \[Nu]^2 + 34674497900*\[Nu]^3 - 990801096671232*Log[2] + 
                288353288228544*Log[3] + 231721875000000*Log[5])) - 
            2*(3220332156800*\[Nu] + 2285433568250*\[Nu]^2 - 
              135101647100*\[Nu]^3 + 138600*\[Beta]^3*(518912 + 
                2316774*\[Nu] + 2437242*\[Nu]^2 + 664615*\[Nu]^3) + 
              20*\[Beta]*(-205854697745*\[Nu] - 57189110390*\[Nu]^2 + 
                10852893380*\[Nu]^3 + 7*(168620653901 + 53078630178816*
                   Log[2] - 15447497583672*Log[3] - 12413671875000*Log[5])) + 
              352*(22055168983 + 8444327528448*Log[2] - 2457556433766*
                 Log[3] - 1974902343750*Log[5]) + 3*\[Beta]^2*(
                -4690629136283 - 369106039300*\[Nu] - 414512938750*\[Nu]^2 + 
                33990105100*\[Nu]^3 - 1486201645006848*Log[2] + 
                432529932342816*Log[3] + 347582812500000*Log[5])))) + 
        rd^4*(-651974400*LN^(40/3)*r^5*(17 + 9*\[Alpha] - 9*\[Beta])*
           (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])^3 + 1955923200*LN^(46/3)*
           r^4*(-1 + \[Alpha] - 3*\[Beta])*(2 + \[Alpha] - \[Beta])^2*
           (-1 + 4*\[Nu])^3 + 139708800*LN^14*r^(14/3)*(1 - 4*\[Nu])^2*
           (1281 + \[Beta]*(5166 - 6618*\[Nu]) + 360*\[Nu] + 
            84*\[Alpha]^3*(-5 + 4*\[Nu]) + 126*\[Beta]^3*(-11 + 7*\[Nu]) + 
            \[Beta]^2*(-805 + 4052*\[Nu]) + 6*\[Alpha]*
             (-104 + \[Beta]*(983 - 1244*\[Nu]) + 290*\[Nu] + 
              42*\[Beta]^2*(4 + \[Nu])) - 3*\[Alpha]^2*(595 - 580*\[Nu] + 
              14*\[Beta]*(-23 + 31*\[Nu]))) - 23284800*LN^12*r^(17/3)*
           (1 - 4*\[Nu])^2*(68264 + \[Beta]*(245738 - 104408*\[Nu]) - 
            80640*\[Nu] + 3024*\[Beta]^3*(69 + \[Nu]) + 60*\[Alpha]^3*
             (-809 + 336*\[Nu]) + 8*\[Beta]^2*(-69704 + 8475*\[Nu]) - 
            7*\[Alpha]^2*(22327 - 8724*\[Nu] + 6*\[Beta]*(-5833 + 
                1548*\[Nu])) + \[Alpha]*(-83452 + \[Beta]*(592757 - 
                183972*\[Nu]) + 408*\[Nu] + 6*\[Beta]^2*(-67517 + 
                6972*\[Nu]))) - 7761600*r^(35/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*(2761 + 2828*\[Nu])*(-4465 + 2878*\[Nu] + 
            431*\[Nu]^2 + 27*\[Alpha]^2*(-43 + 26*\[Nu] + 5*\[Nu]^2) + 
            27*\[Beta]^2*(-43 + 26*\[Nu] + 5*\[Nu]^2) - 18*\[Beta]*
             (-253 + 158*\[Nu] + 27*\[Nu]^2) - 18*\[Alpha]*(253 - 158*\[Nu] - 
              27*\[Nu]^2 + 3*\[Beta]*(-43 + 26*\[Nu] + 5*\[Nu]^2))) - 
          209563200*LN^(38/3)*r^(16/3)*(-1 + 4*\[Nu])*
           (-89178 + 228628*\[Nu] + 119192*\[Nu]^2 + \[Alpha]^3*
             (281 - 8120*\[Nu] + 3136*\[Nu]^2) - 3*\[Beta]^3*
             (3655 - 16534*\[Nu] + 22974*\[Nu]^2) + \[Beta]^2*
             (-54983 - 47080*\[Nu] + 81724*\[Nu]^2) - 2*\[Beta]*
             (-60277 + 250891*\[Nu] + 124745*\[Nu]^2) + \[Alpha]^2*
             (-41587 + 93836*\[Nu] + 48792*\[Nu]^2 + \[Beta]*(-9623 + 
                61922*\[Nu] - 31626*\[Nu]^2)) + \[Alpha]*
             (7*\[Beta]^2*(3037 - 17788*\[Nu] + 13860*\[Nu]^2) - 
              2*\[Beta]*(-45261 + 82086*\[Nu] + 46942*\[Nu]^2) + 
              4*(-28111 + 84746*\[Nu] + 49812*\[Nu]^2))) + 
          138600*LN^2*r^(32/3)*(2761 + 2828*\[Nu])*
           (27*\[Alpha]^3*(86739 - 116993*\[Nu] + 18872*\[Nu]^2) - 
            18*\[Alpha]^2*(-369708 + 670808*\[Nu] - 132714*\[Nu]^2 + 
              \[Beta]*(978795 - 501801*\[Nu] + 38850*\[Nu]^2)) - 
            3*\[Alpha]*(282285 + 3568049*\[Nu] - 1067008*\[Nu]^2 + 
              9*\[Beta]^2*(-1044843 + 318089*\[Nu] + 4816*\[Nu]^2) + 
              6*\[Beta]*(3024513 - 1266987*\[Nu] + 81832*\[Nu]^2)) + 
            2*(3402*\[Beta]^3*(-1901 + 399*\[Nu] + 47*\[Nu]^2) + 
              6*\[Beta]*(-3255972 + 813704*\[Nu] + 7235*\[Nu]^2) - 
              9*\[Beta]^2*(-2654805 + 596179*\[Nu] + 50882*\[Nu]^2) + 
              5*(-958111 + 160921*\[Nu] + 94274*\[Nu]^2))) - 
          34927200*LN^(32/3)*r^(19/3)*(-1 + 4*\[Nu])*
           (3*\[Alpha]^3*(102499 - 70567*\[Nu] + 14392*\[Nu]^2) + 
            \[Alpha]^2*(3602822 + 727420*\[Nu] - 804324*\[Nu]^2 + 
              6*\[Beta]*(1550 + 155213*\[Nu] + 96516*\[Nu]^2)) + 
            \[Alpha]*(4106963 + 3839531*\[Nu] - 3785968*\[Nu]^2 - 
              3*\[Beta]^2*(803977 - 222617*\[Nu] + 820680*\[Nu]^2) + 
              2*\[Beta]*(-5035857 + 732337*\[Nu] + 1311660*\[Nu]^2)) + 
            2*(-1172651 - 2064081*\[Nu] - 171418*\[Nu]^2 + \[Beta]^2*(
                1915616 - 2336133*\[Nu] - 1513722*\[Nu]^2) + 9*\[Beta]^3*(
                110965 - 134596*\[Nu] + 94332*\[Nu]^2) + \[Beta]*(-5981106 - 
                5532286*\[Nu] + 3727200*\[Nu]^2))) + 138600*LN^6*r^(26/3)*
           (2761 + 2828*\[Nu])*(3*\[Alpha]^3*(-3493283 - 5158107*\[Nu] + 
              1553832*\[Nu]^2) + \[Alpha]^2*(36504868 + 5084784*\[Nu] - 
              24320340*\[Nu]^2 - 54*\[Beta]*(372781 - 1510127*\[Nu] + 
                97132*\[Nu]^2)) + \[Alpha]*(214709359 + 281066871*\[Nu] - 
              174621600*\[Nu]^2 + 18*\[Beta]*(-8617703 + 10106477*\[Nu] + 
                3204484*\[Nu]^2) - 3*\[Beta]^2*(-59317025 + 39407247*\[Nu] + 
                3365208*\[Nu]^2)) + 2*(99539513 + 203870835*\[Nu] - 
              103925418*\[Nu]^2 + \[Beta]^2*(163540849 - 98106237*\[Nu] - 
                23751594*\[Nu]^2) + 6804*\[Beta]^3*(-10895 + 3741*\[Nu] + 
                761*\[Nu]^2) + 6*\[Beta]*(-14744963 - 4216933*\[Nu] + 
                13464024*\[Nu]^2))) - 46200*LN^4*r^(29/3)*(2761 + 2828*\[Nu])*
           (27*\[Alpha]^3*(-3339431 - 2764989*\[Nu] + 994056*\[Nu]^2) - 
            6*\[Alpha]^2*(62199004 + 73141218*\[Nu] - 12701358*\[Nu]^2 + 
              9*\[Beta]*(5490235 - 6318867*\[Nu] + 669648*\[Nu]^2)) - 
            \[Alpha]*(409607957 + 836567775*\[Nu] + 36087984*\[Nu]^2 + 
              27*\[Beta]^2*(-32826781 + 16274553*\[Nu] + 180936*\[Nu]^2) - 
              6*\[Beta]*(-236942009 + 228449061*\[Nu] + 2988180*\[Nu]^2)) + 
            2*(-24012779 - 258503187*\[Nu] - 80270862*\[Nu]^2 + 
              40824*\[Beta]^3*(-6120 + 2117*\[Nu] + 174*\[Nu]^2) - 
              9*\[Beta]^2*(-102205645 + 49715715*\[Nu] + 4875534*\[Nu]^2) + 
              \[Beta]*(-830210702 + 675515898*\[Nu] + 99699660*\[Nu]^2))) - 
          554400*LN^(8/3)*r^(31/3)*(81*\[Alpha]^3*(-115586751 + 
              18979193*\[Nu] - 35023968*\[Nu]^2 + 4775344*\[Nu]^3) - 
            81*\[Beta]^3*(-115586751 + 18979193*\[Nu] - 35023968*\[Nu]^2 + 
              4775344*\[Nu]^3) + 72*\[Beta]^2*(-759561573 + 131764661*\[Nu] - 
              230319159*\[Nu]^2 + 33524428*\[Nu]^3) + 
            34*(-2030957279 + 389847493*\[Nu] - 616707532*\[Nu]^2 + 
              101062304*\[Nu]^3) - 3*\[Beta]*(-35484344637 + 
              6484087331*\[Nu] - 10767404816*\[Nu]^2 + 1666123088*\[Nu]^3) - 
            9*\[Alpha]^2*(27*\[Beta]*(-115586751 + 18979193*\[Nu] - 
                35023968*\[Nu]^2 + 4775344*\[Nu]^3) - 8*(-759561573 + 
                131764661*\[Nu] - 230319159*\[Nu]^2 + 33524428*\[Nu]^3)) + 
            3*\[Alpha]*(-35484344637 + 6484087331*\[Nu] - 10767404816*\[Nu]^
                2 + 1666123088*\[Nu]^3 + 81*\[Beta]^2*(-115586751 + 
                18979193*\[Nu] - 35023968*\[Nu]^2 + 4775344*\[Nu]^3) - 
              48*\[Beta]*(-759561573 + 131764661*\[Nu] - 230319159*\[Nu]^2 + 
                33524428*\[Nu]^3))) - 907200*LN^(34/3)*r^6*
           (2772*\[Alpha]^3*(-1321 + 10452*\[Nu] - 3468*\[Nu]^2 + 
              3220*\[Nu]^3) - 1386*\[Beta]^3*(34951 + 173099*\[Nu] + 
              536348*\[Nu]^2 + 138880*\[Nu]^3) - 
            3*(-298051201 + 672616260*\[Nu] + 335390088*\[Nu]^2 + 
              191991184*\[Nu]^3) - 6*\[Beta]*(-232261491 - 19353065*\[Nu] + 
              1329580288*\[Nu]^2 + 770111944*\[Nu]^3) + 
            \[Beta]^2*(-1333730447 + 2426407040*\[Nu] + 3905671376*\[Nu]^2 + 
              2231158720*\[Nu]^3) - 3*\[Alpha]^2*(118787417 - 
              108988944*\[Nu] - 499552464*\[Nu]^2 - 290492720*\[Nu]^3 + 
              154*\[Beta]*(2101 + 301109*\[Nu] + 362084*\[Nu]^2 + 
                249088*\[Nu]^3)) + 6*\[Alpha]*(-13866868 - 208091430*\[Nu] + 
              538829220*\[Nu]^2 + 292250392*\[Nu]^3 + 154*\[Beta]^2*(47986 + 
                269861*\[Nu] + 1010984*\[Nu]^2 + 376516*\[Nu]^3) - 
              \[Beta]*(-262925989 + 374688828*\[Nu] + 807283200*\[Nu]^2 + 
                493818808*\[Nu]^3))) - 55440*LN^10*r^(20/3)*
           (-21362029334 + 59579642492*\[Nu] + 125218738040*\[Nu]^2 + 
            51269268064*\[Nu]^3 + 9*\[Alpha]^3*(88549919 - 535511872*\[Nu] + 
              16066960*\[Nu]^2 + 35639296*\[Nu]^3) - 27*\[Beta]^3*
             (157144529 + 2568958*\[Nu] + 959708610*\[Nu]^2 + 
              603527736*\[Nu]^3) + 3*\[Beta]^2*(-5536744083 - 
              12972158636*\[Nu] + 16082531260*\[Nu]^2 + 5224519888*\[Nu]^3) - 
            6*\[Beta]*(-11993225517 + 9036438041*\[Nu] + 47089687445*\[Nu]^
                2 + 17484180812*\[Nu]^3) - 3*\[Alpha]^2*(4598804979 - 
              1583769352*\[Nu] - 18993373960*\[Nu]^2 - 5912016544*\[Nu]^3 + 
              15*\[Beta]*(102803501 - 505540462*\[Nu] + 72074590*\[Nu]^2 + 
                132168904*\[Nu]^3)) + 3*\[Alpha]*(21*\[Beta]^2*(109906139 - 
                379360012*\[Nu] + 367172620*\[Nu]^2 + 333377296*\[Nu]^3) + 
              20*(-768016099 + 1063604397*\[Nu] + 3407866584*\[Nu]^2 + 
                1308828304*\[Nu]^3) - 2*\[Beta]*(-5198977251 - 4277506622*
                 \[Nu] + 19003912390*\[Nu]^2 + 5442535336*\[Nu]^3))) + 
          19800*LN^(26/3)*r^(22/3)*(-338305557583 + 332860764472*\[Nu] + 
            320829671232*\[Nu]^2 - 81033145536*\[Nu]^3 + 3402*\[Beta]^3*
             (1830911 - 59203303*\[Nu] + 4087832*\[Nu]^2 + 10478160*\[Nu]^
                3) + 84*\[Alpha]^3*(-189185392 + 558300667*\[Nu] - 
              446983740*\[Nu]^2 + 143519040*\[Nu]^3) + 6*\[Beta]*
             (-87950091579 - 87662699315*\[Nu] - 20856375736*\[Nu]^2 + 
              3706072272*\[Nu]^3) + \[Beta]^2*(242139652027 + 
              955537208468*\[Nu] - 124520876928*\[Nu]^2 + 55935677952*\[Nu]^
                3) + \[Alpha]^2*(11313760031 + 216536503108*\[Nu] - 
              55287003744*\[Nu]^2 + 23004761472*\[Nu]^3 - 378*\[Beta]*(
                -75801003 + 766681583*\[Nu] - 337235752*\[Nu]^2 + 
                91513968*\[Nu]^3)) - 2*\[Alpha]*(42*\[Beta]^2*(-81495397 - 
                5552352770*\[Nu] + 1203585012*\[Nu]^2 + 78808464*\[Nu]^3) + 
              9*\[Beta]*(12509862207 + 54113645840*\[Nu] - 13365392432*
                 \[Nu]^2 + 6354087936*\[Nu]^3) + 2*(-2457206261 - 
                80851737922*\[Nu] - 59347730148*\[Nu]^2 + 18333456624*
                 \[Nu]^3))) - 83160*LN^8*r^(23/3)*
           (9*\[Alpha]^3*(151353187 + 1110882699*\[Nu] + 305092900*\[Nu]^2 + 
              224650048*\[Nu]^3) + \[Alpha]^2*(97686990106 + 
              244645525772*\[Nu] + 60842886420*\[Nu]^2 - 40878472656*\[Nu]^
                3 + 18*\[Beta]*(1351496042 + 1640563599*\[Nu] + 2130388120*
                 \[Nu]^2 + 540779568*\[Nu]^3)) - \[Alpha]*(-167675079393 - 
              427848549291*\[Nu] - 27312403420*\[Nu]^2 + 145555197088*\[Nu]^
                3 + \[Beta]*(237953155862 + 549017971414*\[Nu] + 
                91443383280*\[Nu]^2 - 129639283872*\[Nu]^3) + 
              9*\[Beta]^2*(7291898329 + 10577489733*\[Nu] + 11736935420*
                 \[Nu]^2 + 6015514176*\[Nu]^3)) + 2*(-23507793977 - 
              127558890529*\[Nu] - 124677960170*\[Nu]^2 + 11968308632*\[Nu]^
                3 + \[Beta]^2*(34380093188 + 25196029951*\[Nu] - 
                81601941930*\[Nu]^2 - 48825342888*\[Nu]^3) + 9*\[Beta]^3*(
                1376588699 + 351503068*\[Nu] + 1488163740*\[Nu]^2 + 
                2177280336*\[Nu]^3) + 2*\[Beta]*(-100663597047 - 
                294599121069*\[Nu] - 87969119560*\[Nu]^2 + 87006803632*
                 \[Nu]^3))) + 9900*LN^(14/3)*r^(28/3)*
           (36*\[Alpha]^3*(-17743171041 + 52030181280*\[Nu] - 
              6778718408*\[Nu]^2 + 14787361120*\[Nu]^3) - 
            3*\[Alpha]^2*(88069936419 - 2887084975356*\[Nu] + 
              109014015152*\[Nu]^2 - 823250373568*\[Nu]^3 + 12*\[Beta]*(
                -199594483965 + 120115240791*\[Nu] - 63032902240*\[Nu]^2 + 
                32137129808*\[Nu]^3)) + 2*(4411958418019 + 2422876602144*
               \[Nu] + 1246722695232*\[Nu]^2 + 700738249792*\[Nu]^3 - 
              1134*\[Beta]^3*(-2604891141 + 254839337*\[Nu] - 785324848*
                 \[Nu]^2 + 40673136*\[Nu]^3) - 9*\[Beta]*(-762805203081 + 
                410908006838*\[Nu] - 240201188528*\[Nu]^2 + 103144440224*
                 \[Nu]^3) + 3*\[Beta]^2*(-3481239280707 + 607393076280*
                 \[Nu] - 1057953979936*\[Nu]^2 + 127158449600*\[Nu]^3)) + 
            3*\[Alpha]*(\[Beta]*(7050548497833 - 4101871127916*\[Nu] + 
                2224921975024*\[Nu]^2 - 1077567272768*\[Nu]^3) + 
              12*\[Beta]^2*(-345959454807 + 84139937742*\[Nu] - 105729649256*
                 \[Nu]^2 + 19912176256*\[Nu]^3) + 4*(536736576693 + 
                1020909654268*\[Nu] + 130796510264*\[Nu]^2 + 292514089504*
                 \[Nu]^3))) - 3300*LN^(20/3)*r^(25/3)*
           (108*\[Alpha]^3*(-14435431967 + 22001350798*\[Nu] - 
              8270541832*\[Nu]^2 + 6242885376*\[Nu]^3) - 21*\[Alpha]^2*
             (85151245205 - 183208316324*\[Nu] + 123372539472*\[Nu]^2 - 
              49469023296*\[Nu]^3 + 18*\[Beta]*(-30335515601 + 26977230268*
                 \[Nu] - 12276115600*\[Nu]^2 + 6001334976*\[Nu]^3)) - 
            2*(\[Beta]*(4579849907795 + 2949267094948*\[Nu] - 260372680848*
                 \[Nu]^2 - 294189223104*\[Nu]^3) + 13608*\[Beta]^3*(
                -595553763 + 102453829*\[Nu] - 185690344*\[Nu]^2 + 
                1920016*\[Nu]^3) - 36*\[Beta]^2*(-420546479930 + 
                178916914137*\[Nu] - 149777888708*\[Nu]^2 + 16157524992*
                 \[Nu]^3) + 28*(-170608787989 + 296030999866*\[Nu] - 
                26813571036*\[Nu]^2 + 91881865488*\[Nu]^3)) + 
            \[Alpha]*(54*\[Beta]^2*(-483636841825 + 196474640096*\[Nu] - 
                162979658912*\[Nu]^2 + 30491262144*\[Nu]^3) - 
              4*(-1890059244019 + 2553566553928*\[Nu] + 203531513976*
                 \[Nu]^2 + 807526276704*\[Nu]^3) - 3*\[Beta]*(
                -5466522157631 + 7332907036436*\[Nu] - 2993558163792*
                 \[Nu]^2 + 1308239045568*\[Nu]^3))) + 36*LN^(22/3)*r^8*
           (-3712575609986668 + 6510903009713928*\[Alpha] + 
            7362368798291649*\[Alpha]^2 - 29306101699557*\[Alpha]^3 + 
            41330557255680*EulerGamma*(-1 + \[Alpha] - 3*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2 - 20173812303310536*\[Beta] - 
            30255244103813778*\[Alpha]*\[Beta] + 1116834784785*\[Alpha]^2*
             \[Beta] + 28906970393204433*\[Beta]^2 + 189001190840301*\[Alpha]*
             \[Beta]^2 - 30474196467129*\[Beta]^3 - 4872821609136320*\[Nu] - 
            404076502489800*\[Alpha]*\[Nu] + 943293371267940*\[Alpha]^2*
             \[Nu] + 54405308214180*\[Alpha]^3*\[Nu] - 5491550001735840*
             \[Beta]*\[Nu] - 5516106594199320*\[Alpha]*\[Beta]*\[Nu] - 
            614005956679500*\[Alpha]^2*\[Beta]*\[Nu] + 5721994822819380*
             \[Beta]^2*\[Nu] + 1437417671811660*\[Alpha]*\[Beta]^2*\[Nu] - 
            628236740702340*\[Beta]^3*\[Nu] - 2631150195254000*\[Nu]^2 - 
            1610987514339000*\[Alpha]*\[Nu]^2 - 530888861924400*\[Alpha]^2*
             \[Nu]^2 - 70999937454600*\[Alpha]^3*\[Nu]^2 + 
            896735836600800*\[Beta]*\[Nu]^2 + 1851507340594800*\[Alpha]*
             \[Beta]*\[Nu]^2 + 363803224831200*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            1672736194516800*\[Beta]^2*\[Nu]^2 - 227700470982600*\[Alpha]*
             \[Beta]^2*\[Nu]^2 - 217037079428400*\[Beta]^3*\[Nu]^2 + 
            802241507096960*\[Nu]^3 + 65890081773600*\[Alpha]*\[Nu]^3 - 
            12395711637120*\[Alpha]^2*\[Nu]^3 + 9106515300960*\[Alpha]^3*
             \[Nu]^3 + 998188601397120*\[Beta]*\[Nu]^3 + 270757453162560*
             \[Alpha]*\[Beta]*\[Nu]^3 - 1720467302400*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 92231848309440*\[Beta]^2*\[Nu]^3 - 31280802648480*
             \[Alpha]*\[Beta]^2*\[Nu]^3 + 7021983165120*\[Beta]^3*\[Nu]^3 - 
            488980800*Pi^2*(225704 + \[Beta]*(453648 - 815859*\[Nu]) + 
              18819*\[Nu] + 108*\[Alpha]^3*(-512 + 41*\[Nu]) - 
              324*\[Beta]^3*(-512 + 41*\[Nu]) + 18*\[Beta]^2*(-34172 + 
                17097*\[Nu]) - 12*\[Alpha]^2*(14014 - 13284*\[Nu] + 
                45*\[Beta]*(-512 + 41*\[Nu])) + \[Alpha]*(-2240 + 
                355347*\[Nu] + 756*\[Beta]^2*(-512 + 41*\[Nu]) - 
                246*\[Beta]*(-3184 + 2061*\[Nu]))) - 1026725947487944704*
             Log[2] + 30286624153927680*\[Alpha]*Log[2] + 996356662219505664*
             \[Alpha]^2*Log[2] + 82661114511360*\[Alpha]^3*Log[2] - 
            1495342010728710144*\[Beta]*Log[2] - 4573988479508152320*\[Alpha]*
             \[Beta]*Log[2] - 413305572556800*\[Alpha]^2*\[Beta]*Log[2] + 
            4754424834090860544*\[Beta]^2*Log[2] + 578627801579520*\[Alpha]*
             \[Beta]^2*Log[2] - 247983343534080*\[Beta]^3*Log[2] + 
            275200847428731840*Log[3] - 5378671539609984*\[Alpha]*Log[3] - 
            269822175889121856*\[Alpha]^2*Log[3] + 395632480971530880*\[Beta]*
             Log[3] + 1239436588982030208*\[Alpha]*\[Beta]*Log[3] - 
            1289910183943993920*\[Beta]^2*Log[3] + 257906446875000000*
             Log[5] - 9732318750000000*\[Alpha]*Log[5] - 248174128125000000*
             \[Alpha]^2*Log[5] + 379560431250000000*\[Beta]*Log[5] + 
            1138681293750000000*\[Alpha]*\[Beta]*Log[5] - 1182476728125000000*
             \[Beta]^2*Log[5]) - 108*LN^(16/3)*r^9*(9010927912338972 + 
            18282518898813808*\[Alpha] + 6945466993523351*\[Alpha]^2 - 
            86214382785045*\[Alpha]^3 - 30533808173817496*\[Beta] - 
            19596096077884030*\[Alpha]*\[Beta] + 624874178781207*\[Alpha]^2*
             \[Beta] + 11703319332990599*\[Beta]^2 - 1472001069751119*
             \[Alpha]*\[Beta]^2 + 933341273754957*\[Beta]^3 + 
            574035517440*EulerGamma*(334 + 120*\[Alpha]^3 + \[Alpha]^2*(412 - 
                392*\[Beta]) - 475*\[Beta] + 298*\[Beta]^2 - 72*\[Beta]^3 + 
              \[Alpha]*(511 - 870*\[Beta] + 344*\[Beta]^2)) + 
            6740639095856960*\[Nu] + 7277328977775080*\[Alpha]*\[Nu] + 
            2390311076276060*\[Alpha]^2*\[Nu] + 224372023624980*\[Alpha]^3*
             \[Nu] - 8699147536367680*\[Beta]*\[Nu] - 7147160948647720*
             \[Alpha]*\[Beta]*\[Nu] - 1496139789915540*\[Alpha]^2*\[Beta]*
             \[Nu] + 5518180009631660*\[Beta]^2*\[Nu] + 2680533922360140*
             \[Alpha]*\[Beta]^2*\[Nu] - 1405973097739980*\[Beta]^3*\[Nu] + 
            1111188420711600*\[Nu]^2 - 45064343490600*\[Alpha]*\[Nu]^2 - 
            690641707182000*\[Alpha]^2*\[Nu]^2 - 189524822117400*\[Alpha]^3*
             \[Nu]^2 + 1512609183271200*\[Beta]*\[Nu]^2 + 2236864881594000*
             \[Alpha]*\[Beta]*\[Nu]^2 + 624159192888000*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 1114397325988800*\[Beta]^2*\[Nu]^2 - 
            472037204885400*\[Alpha]*\[Beta]^2*\[Nu]^2 + 43945117801200*
             \[Beta]^3*\[Nu]^2 - 850600468305280*\[Nu]^3 - 
            677230564558240*\[Alpha]*\[Nu]^3 - 97451576884480*\[Alpha]^2*
             \[Nu]^3 + 11875396246560*\[Alpha]^3*\[Nu]^3 + 
            588150072778240*\[Beta]*\[Nu]^3 + 197074586260160*\[Alpha]*
             \[Beta]*\[Nu]^3 - 13371939060480*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            87200056310080*\[Beta]^2*\[Nu]^3 + 2251782197280*\[Alpha]*
             \[Beta]^2*\[Nu]^3 + 128837903040*\[Beta]^3*\[Nu]^3 - 
            54331200*Pi^2*(-2345108 + \[Beta]*(4846056 - 2084481*\[Nu]) + 
              5003640*\[Nu] - 972*\[Beta]^3*(-512 + 41*\[Nu]) + 
              324*\[Alpha]^3*(-512 + 123*\[Nu]) - 108*\[Beta]^2*(26223 + 
                1517*\[Nu]) - 108*\[Alpha]^2*(16431 - 7093*\[Nu] + 
                \[Beta]*(-5120 + 1107*\[Nu])) + 3*\[Alpha]*(-1352696 + 
                1301463*\[Nu] + 36*\[Beta]^2*(-8192 + 1107*\[Nu]) - 
                72*\[Beta]*(-18767 + 2788*\[Nu]))) + 110262066014994432*
             Log[2] + 1726459871851782144*\[Alpha]*Log[2] + 
            886128933450055680*\[Alpha]^2*Log[2] + 137768524185600*\[Alpha]^3*
             Log[2] - 3826841185880875008*\[Beta]*Log[2] - 
            2887899390283235328*\[Alpha]*\[Beta]*Log[2] - 450043845672960*
             \[Alpha]^2*\[Beta]*Log[2] + 2001586765467598848*\[Beta]^2*
             Log[2] + 394936435998720*\[Alpha]*\[Beta]^2*Log[2] - 
            82661114511360*\[Beta]^3*Log[2] - 17656898402094336*Log[3] - 
            428109822981308160*\[Alpha]*Log[3] - 223322756178525696*
             \[Alpha]^2*Log[3] + 960926544293151744*\[Beta]*Log[3] + 
            730848082504700160*\[Alpha]*\[Beta]*Log[3] - 507525326326174464*
             \[Beta]^2*Log[3] - 36766537500000000*Log[5] - 460663087500000000*
             \[Alpha]*Log[5] - 233575650000000000*\[Alpha]^2*Log[5] + 
            1012161150000000000*\[Beta]*Log[5] + 759120862500000000*\[Alpha]*
             \[Beta]*Log[5] - 525545212500000000*\[Beta]^2*Log[5]) + 
          2016*LN^(10/3)*r^10*(967512821008626 + 973406957543217*\[Alpha] + 
            220974560235324*\[Alpha]^2 - 12261501852507*\[Alpha]^3 - 
            831591862260660*\[Beta] - 295904963798046*\[Alpha]*\[Beta] + 
            74368972985814*\[Alpha]^2*\[Beta] + 74930403562722*\[Beta]^2 - 
            111953440414107*\[Alpha]*\[Beta]^2 + 49845969280800*\[Beta]^3 + 
            10250634240*EulerGamma*(-830 + 432*\[Alpha]^3 + \[Alpha]^2*(
                1470 - 864*\[Beta]) + 851*\[Beta] - 218*\[Beta]^2 + 
              \[Alpha]*(797 - 1252*\[Beta] + 432*\[Beta]^2)) + 
            99626890921950*\[Nu] + 166454079078875*\[Alpha]*\[Nu] + 
            93945216483300*\[Alpha]^2*\[Nu] + 17828064413775*\[Alpha]^3*
             \[Nu] - 358960760486300*\[Beta]*\[Nu] - 383043198439650*\[Alpha]*
             \[Beta]*\[Nu] - 102888070465950*\[Alpha]^2*\[Beta]*\[Nu] + 
            286294379493150*\[Beta]^2*\[Nu] + 150877677448575*\[Alpha]*
             \[Beta]^2*\[Nu] - 65817671396400*\[Beta]^3*\[Nu] - 
            119783740560750*\[Nu]^2 - 177008827786875*\[Alpha]*\[Nu]^2 - 
            87021800201700*\[Alpha]^2*\[Nu]^2 - 14220568783575*\[Alpha]^3*
             \[Nu]^2 + 139837045779900*\[Beta]*\[Nu]^2 + 136319694156450*
             \[Alpha]*\[Beta]*\[Nu]^2 + 33114454307550*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 48854832443550*\[Beta]^2*\[Nu]^2 - 23372722625175*
             \[Alpha]*\[Beta]^2*\[Nu]^2 + 4485543123600*\[Beta]^3*\[Nu]^2 - 
            14004150123600*\[Nu]^3 - 14432124854700*\[Alpha]*\[Nu]^3 - 
            4079907909000*\[Alpha]^2*\[Nu]^3 - 186317693100*\[Alpha]^3*
             \[Nu]^3 + 16236828039600*\[Beta]*\[Nu]^3 + 9404150124600*
             \[Alpha]*\[Beta]*\[Nu]^3 + 723706137000*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 5136782943600*\[Beta]^2*\[Nu]^3 - 817836396300*
             \[Alpha]*\[Beta]^2*\[Nu]^3 + 287153974800*\[Beta]^3*\[Nu]^3 - 
            26195400*Pi^2*(-106240 - 475313*\[Nu] + 24*\[Alpha]^3*(2304 + 
                41*\[Nu]) - 2*\[Beta]^2*(13952 + 63673*\[Nu]) + 
              4*\[Beta]*(27232 + 123041*\[Nu]) - 2*\[Alpha]^2*(-94080 + 
                61705*\[Nu] + 24*\[Beta]*(2304 + 41*\[Nu])) + 
              4*\[Alpha]*(25504 - 122057*\[Nu] + 6*\[Beta]^2*(2304 + 
                  41*\[Nu]) + \[Beta]*(-40064 + 62689*\[Nu]))) + 
            150201683832195072*Log[2] + 159611926202201088*\[Alpha]*Log[2] + 
            42419186912729088*\[Alpha]^2*Log[2] + 8856547983360*\[Alpha]^3*
             Log[2] - 159578140111746048*\[Beta]*Log[2] - 84803767684263936*
             \[Alpha]*\[Beta]*Log[2] - 17713095966720*\[Alpha]^2*\[Beta]*
             Log[2] + 42384580771534848*\[Beta]^2*Log[2] + 
            8856547983360*\[Alpha]*\[Beta]^2*Log[2] - 35059432681089432*
             Log[3] - 37438078758374448*\[Alpha]*Log[3] - 9993900426530328*
             \[Alpha]^2*Log[3] + 37438078758374448*\[Beta]*Log[3] + 
            19987800853060656*\[Alpha]*\[Beta]*Log[3] - 9993900426530328*
             \[Beta]^2*Log[3] - 41854763671875000*Log[5] - 44316808593750000*
             \[Alpha]*Log[5] - 11730919921875000*\[Alpha]^2*Log[5] + 
            44316808593750000*\[Beta]*Log[5] + 23461839843750000*\[Alpha]*
             \[Beta]*Log[5] - 11730919921875000*\[Beta]^2*Log[5]) - 
          6048*LN^(28/3)*r^7*(174636000*Pi^2*(-1 + \[Alpha] - 3*\[Beta])^2 - 
            825*\[Alpha]^3*(-10369927 + 128424851*\[Nu] - 28899031*\[Nu]^2 + 
              13899732*\[Nu]^3) + 7*\[Alpha]^2*(431862250097 - 
              338032751500*\[Nu] - 274969258600*\[Nu]^2 - 50351767800*\[Nu]^
                3 + 1650*\[Beta]*(-9435124 + 48746723*\[Nu] + 1073333*
                 \[Nu]^2 + 12814788*\[Nu]^3) + 106157260357632*Log[2] - 
              30894995167344*Log[3] - 24827343750000*Log[5]) + 
            2*(415800*\[Beta]^3*(-271300 - 644635*\[Nu] - 565096*\[Nu]^2 + 
                197316*\[Nu]^3) + \[Beta]*(4733524475287 + 5198959577850*
                 \[Nu] + 5458006740450*\[Nu]^2 + 882748269200*\[Nu]^3 + 
                2229302467510272*Log[2] - 648794898514224*Log[3] - 
                521374218750000*Log[5]) - 7*(-139610067361 + 16177419725*
                 \[Nu] + 192655575875*\[Nu]^2 + 134330081400*\[Nu]^3 - 
                53078630178816*Log[2] + 15447497583672*Log[3] + 
                12413671875000*Log[5]) - \[Beta]^2*(-11047552281343 + 
                3576904746875*\[Nu] + 1805094898025*\[Nu]^2 + 190578431400*
                 \[Nu]^3 - 3343953701265408*Log[2] + 973192347771336*Log[3] + 
                782061328125000*Log[5])) + \[Alpha]*(-3079872617233 - 
              4299403504075*\[Nu] - 6058297695025*\[Nu]^2 - 1859301622500*
               \[Nu]^3 - 825*\[Beta]^2*(-289106509 + 458212067*\[Nu] - 
                167358415*\[Nu]^2 + 428985396*\[Nu]^3) - 1486201645006848*Log[
                2] + 432529932342816*Log[3] + 347582812500000*Log[5] + 
              \[Beta]*(-16342566587149 + 8928489329750*\[Nu] + 5775235247150*
                 \[Nu]^2 + 607875933000*\[Nu]^3 - 4458604935020544*Log[2] + 
                1297589797028448*Log[3] + 1042748437500000*Log[5])))) + 
        (-287017758720*LN^(10/3)*r^8*(-389 + 72*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2 - 883440661340160*LN^(34/3)*r^4*
           (-1 + \[Alpha] - 3*\[Beta])^2 + 2975800122408960*LN^(10/3)*r^12*
           rd^8*(2 + \[Alpha] - \[Beta])^2 + 7749479485440*LN^(28/3)*r^5*
           (-1361 + 8*\[Alpha]^3 + \[Alpha]^2*(599 - 48*\[Beta]) - 
            3606*\[Beta] + 1431*\[Beta]^2 + \[Alpha]*(754 - 2274*\[Beta] + 
              72*\[Beta]^2)) - 2583159828480*LN^(22/3)*r^6*
           (12939 + 216*\[Alpha]^3 - 8166*\[Beta] - 4149*\[Beta]^2 - 
            9*\[Alpha]^2*(-159 + 112*\[Beta]) + 2*\[Alpha]*
             (5551 + 453*\[Beta] + 540*\[Beta]^2)) + 861053276160*LN^(16/3)*
           r^7*(-6715 + 1944*\[Alpha]^3 + 53790*\[Beta] - 26595*\[Beta]^2 - 
            81*\[Alpha]^2*(111 + 80*\[Beta]) + 6*\[Alpha]*
             (-4579 + 5115*\[Beta] + 756*\[Beta]^2)) + 
          rd^6*(2975800122408960*LN^(16/3)*r^10*(10 + 7*\[Alpha] + 
              \[Alpha]^2 - 3*\[Beta] - \[Beta]^2) - 30997917941760*LN^(10/3)*
             r^11*(-2452 + 40*\[Alpha]^3 + 2484*\[Beta] - 629*\[Beta]^2 - 
              \[Alpha]^2*(469 + 80*\[Beta]) + 2*\[Alpha]*(-1162 + 
                549*\[Beta] + 20*\[Beta]^2))) + 
          rd^4*(-185987507650560*LN^(22/3)*r^8*(8 + 47*\[Alpha]^2 - 
              260*\[Beta] + 79*\[Beta]^2 - 2*\[Alpha]*(-58 + 71*\[Beta])) + 
            30997917941760*LN^(16/3)*r^9*(2854 + 48*\[Alpha]^3 + 
              \[Alpha]^2*(94 - 176*\[Beta]) + 413*\[Beta] - 948*\[Beta]^2 + 
              \[Alpha]*(1447 + 694*\[Beta] + 128*\[Beta]^2)) - 
            10332639313920*LN^(10/3)*r^10*(-15462 + 432*\[Alpha]^3 + 
              15939*\[Beta] - 4106*\[Beta]^2 - 6*\[Alpha]^2*(403 + 
                144*\[Beta]) + \[Alpha]*(-14291 + 6524*\[Beta] + 
                432*\[Beta]^2))) + rd^2*(185987507650560*LN^(28/3)*r^6*
             (-30 + 27*\[Alpha]^2 + \[Alpha]*(3 - 124*\[Beta]) - 47*\[Beta] + 
              129*\[Beta]^2) + 5166319656960*LN^(16/3)*r^8*
             (11909 + 648*\[Alpha]^3 + 13250*\[Beta] - 10191*\[Beta]^2 - 
              3*\[Alpha]^2*(491 + 768*\[Beta]) + 8*\[Alpha]*(129 + 
                1216*\[Beta] + 207*\[Beta]^2)) - 7749479485440*LN^(22/3)*r^7*
             (3203 + 72*\[Alpha]^3 + \[Alpha]^2*(1855 - 368*\[Beta]) - 
              11362*\[Beta] + 927*\[Beta]^2 + \[Alpha]*(6726 - 4114*\[Beta] + 
                456*\[Beta]^2)) - 861053276160*LN^(10/3)*r^9*
             (-151453 + 5832*\[Alpha]^3 + 158806*\[Beta] - 41625*\[Beta]^2 - 
              27*\[Alpha]^2*(715 + 432*\[Beta]) + 6*\[Alpha]*(-22909 + 
                10155*\[Beta] + 972*\[Beta]^2))))*Log[r] + 
        (rd^4*(-165322229022720*LN^(16/3)*r^9*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2 + 495966687068160*LN^(22/3)*r^8*
             (-1 + \[Alpha] - 3*\[Beta])*(2 + \[Alpha] - \[Beta])^2) - 
          1530761379840*LN^(16/3)*r^7*(17 + 9*\[Alpha] - 9*\[Beta])^3 + 
          13776852418560*LN^(22/3)*r^6*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-1 + \[Alpha] - 3*\[Beta]) - 41330557255680*LN^(28/3)*r^5*
           (17 + 9*\[Alpha] - 9*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2 + 
          41330557255680*LN^(34/3)*r^4*(-1 + \[Alpha] - 3*\[Beta])^3 - 
          330644458045440*LN^(16/3)*r^10*rd^6*(2 + \[Alpha] - \[Beta])^3 + 
          rd^2*(-27553704837120*LN^(16/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])^2*
             (2 + \[Alpha] - \[Beta]) - 247983343534080*LN^(28/3)*r^6*
             (-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - \[Beta]) + 
            165322229022720*LN^(22/3)*r^7*(-34 + 9*\[Alpha]^3 + 
              \[Alpha]^2*(26 - 45*\[Beta]) - 67*\[Beta] + 96*\[Beta]^2 - 
              27*\[Beta]^3 + \[Alpha]*(-1 - 122*\[Beta] + 63*\[Beta]^2))))*
         Log[\[CapitalOmega]]))/(281652940800*LN^(10/3)*r^8*
       (-(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 
            9*\[Beta])) + 3*LN^2*(-1 + \[Alpha] - 3*\[Beta]))^3)


(* ::Subsubsection::Closed:: *)
(*F\[Phi]ecc in PN-expanded form in terms of (r, rd, LN)*)


F\[Phi]EccExp = 1 + (\[Epsilon]^2*(28*LN^(10/3)*r*(-2 + \[Alpha])*
         (-1 + 4*\[Nu]) - 28*LN^(16/3)*(2 + \[Alpha])*(-1 + 4*\[Nu]) + 
        12*LN^4*r^(2/3)*(-55 - 42*\[Alpha]*(-1 + \[Nu]) + 44*\[Nu]) + 
        LN^(2/3)*r^(7/3)*(-2 + \[Alpha])*(2761 + 2828*\[Nu]) - 
        LN^(8/3)*r^(4/3)*(2 + \[Alpha])*(2761 + 2828*\[Nu]) + 
        96*r^(14/3)*rd^4*(-29 + \[Nu] + 21*\[Alpha]*\[Nu]) + 
        r^(8/3)*(7918 + 6072*\[Nu] - 3*\[Alpha]*(239 + 1092*\[Nu])) + 
        LN^2*r^(5/3)*(3674 + 5160*\[Nu] + 3*\[Alpha]*(71 + 1260*\[Nu])) + 
        rd^2*(28*LN^(10/3)*r^2*(1 + 2*\[Alpha])*(-1 + 4*\[Nu]) + 
          LN^(2/3)*r^(10/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu]) + 
          24*LN^2*r^(8/3)*(-1 + 116*\[Nu] + 21*\[Alpha]*(1 + 3*\[Nu])) - 
          3*r^(11/3)*(3946 - 6232*\[Nu] + 3*\[Alpha]*(407 + 1148*\[Nu])))))/
      (1008*r^(8/3)*(-(LN^2*(2 + \[Alpha])) + 
        r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))) + 
     (\[Epsilon]^3*(-49*Pi*r^(19/3)*rd^6 - 1440*LN^4*Pi*r^(4/3)*
         (2 + \[Alpha]) - 30*Pi*r^(10/3)*(89 + 48*\[Alpha]) + 
        30*LN^2*Pi*r^(7/3)*(185 + 96*\[Alpha]) + 
        rd^2*(1440*LN^2*Pi*r^(10/3)*(1 + 2*\[Alpha]) - 90*Pi*r^(13/3)*
           (85 + 48*\[Alpha])) + SO*(-120*r^(16/3)*rd^4*\[Nu]*\[Chi]S + 
          120*LN^4*r^(4/3)*((7 + 8*\[Alpha])*\[Delta]*\[Chi]A + 
            (7 - 8*\[Alpha]*(-1 + \[Nu]) - 8*\[Nu])*\[Chi]S) + 
          960*LN*r^(17/6)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
          30*LN^(14/3)*r*(-2 + \[Alpha])*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) + 30*LN^(20/3)*(2 + \[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          10*r^(10/3)*((-482 + 39*\[Alpha])*\[Delta]*\[Chi]A + 
            (-482 + \[Alpha]*(39 - 78*\[Nu]) + 76*\[Nu])*\[Chi]S) + 
          10*LN^2*r^(7/3)*((194 - 135*\[Alpha])*\[Delta]*\[Chi]A + 
            3*\[Alpha]*(-45 + 58*\[Nu])*\[Chi]S + 2*(97 + 82*\[Nu])*
             \[Chi]S) + rd^2*(-120*LN^2*r^(10/3)*((17 + 16*\[Alpha])*\[Delta]*
               \[Chi]A + (17 - 16*\[Alpha]*(-1 + \[Nu]))*\[Chi]S) - 
            30*LN^(14/3)*r^2*(1 + 2*\[Alpha])*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 30*r^(13/3)*((-446 + 15*\[Alpha])*\[Delta]*
               \[Chi]A + (-446 + \[Alpha]*(15 - 66*\[Nu]) + 56*\[Nu])*
               \[Chi]S)))))/(360*LN*r^(10/3)*(LN^2*(2 + \[Alpha]) - 
        r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))) + 
     (\[Epsilon]^5*(-17280*LN^10*Pi*r^2*(2 + \[Alpha])*
         (13 + 63*\[Alpha]*(-1 + \[Nu]) - 2*\[Nu]) - 
        15120*Pi*r^7*(-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(-1 + \[Nu]) + 
        808704*LN^3*r^9*rd^7*(1 + 2*\[Alpha])*\[Nu] - 60480*LN^(34/3)*Pi*
         r^(4/3)*(2 + \[Alpha])^2*(-1 + 4*\[Nu]) + 840*LN^(16/3)*Pi*r^(13/3)*
         (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(-1 + 4*\[Nu]) - 
        1680*LN^(22/3)*Pi*r^(10/3)*(-48 + 41*\[Alpha] + 84*\[Alpha]^2)*
         (-1 + 4*\[Nu]) + 840*LN^(28/3)*Pi*r^(7/3)*(-14 + 377*\[Alpha] + 
          192*\[Alpha]^2)*(-1 + 4*\[Nu]) - 540*LN^(26/3)*Pi*r^(8/3)*
         (2 + \[Alpha])^2*(9185 + 252*\[Nu]) + 30*LN^(8/3)*Pi*r^(17/3)*
         (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(2761 + 2828*\[Nu]) + 
        rd*(-35956224*LN^9*r^3*(2 + \[Alpha])*\[Nu] - 6912*LN^3*r^6*
           (-2 + \[Alpha])*(-3475 + 336*\[Alpha]^2 - 1008*\[Beta] - 
            28*\[Alpha]*(-53 + 9*\[Beta]))*\[Nu] - 6912*LN^7*r^4*
           (21998 + 168*\[Alpha]^3 + 2016*\[Beta] - 84*\[Alpha]^2*
             (13 + 3*\[Beta]) + 7*\[Alpha]*(-323 + 72*\[Beta]))*\[Nu] + 
          13824*LN^5*r^5*(4073*\[Alpha] + 252*\[Alpha]^3 - 
            28*\[Alpha]^2*(-7 + 9*\[Beta]) - 8*(1159 + 252*\[Beta]))*\[Nu]) + 
        rd^5*(-10368*LN^5*r^7*(5185 + 10136*\[Alpha])*\[Nu] - 
          6912*LN^3*r^8*(836 + 672*\[Alpha]^3 + 420*\[Beta] - 
            168*\[Alpha]^2*(-1 + 2*\[Beta]) + \[Alpha]*(1003 + 672*\[Beta]))*
           \[Nu]) + rd^3*(10368*LN^7*r^5*(13526 + 11965*\[Alpha])*\[Nu] - 
          6912*LN^3*r^7*(-4679 + 1008*\[Alpha]^3 - 1848*\[Beta] - 
            28*\[Alpha]^2*(-91 + 24*\[Beta]) - 8*\[Alpha]*
             (587 + 189*\[Beta]))*\[Nu] + 3456*LN^5*r^6*(1344*\[Alpha]^3 - 
            168*\[Alpha]^2*(25 + 8*\[Beta]) + 176*(251 + 21*\[Beta]) + 
            \[Alpha]*(6113 + 3696*\[Beta]))*\[Nu]) + 
        rd^10*(12348*Pi*r^12*(1 + 2*\[Alpha])*(1 + \[Nu]) + 
          12348*LN^2*Pi*r^11*(1 + 2*\[Alpha])*(9 + 13*\[Nu])) + 
        30*LN^(20/3)*Pi*r^(11/3)*(2 + \[Alpha])*(114521 + 776524*\[Nu] + 
          12*\[Alpha]*(38599 + 12068*\[Nu])) + 360*LN^4*Pi*r^5*
         (44222 - 195934*\[Nu] + 9*\[Alpha]^2*(-311 + 6748*\[Nu]) + 
          3*\[Alpha]*(34835 + 20039*\[Nu])) - 180*LN^2*Pi*r^6*
         (\[Alpha]*(126970 - 77526*\[Nu]) - 4*(54374 + 35045*\[Nu]) + 
          \[Alpha]^2*(6429 + 37548*\[Nu])) - 180*LN^6*Pi*r^4*
         (9*\[Alpha]^2*(-2267 + 13356*\[Nu]) + 6*\[Alpha]*
           (11125 + 52657*\[Nu]) + 4*(43040 + 57261*\[Nu])) + 
        360*LN^8*Pi*r^3*(-15326 + 61338*\[Nu] + 12*\[Alpha]^2*
           (-769 + 1932*\[Nu]) + \[Alpha]*(-12775 + 64749*\[Nu])) - 
        60*LN^(14/3)*Pi*r^(14/3)*(-12*(16621 + 44492*\[Nu]) + 
          3*\[Alpha]^2*(71731 + 46004*\[Nu]) + \[Alpha]*
           (180125 + 514108*\[Nu])) + 
        rd^8*(12*LN^2*Pi*r^10*(69676 + \[Alpha]*(188744 - 43482*\[Nu]) - 
            56727*\[Nu]) + 1372*LN^(16/3)*Pi*r^(25/3)*(1 + 2*\[Alpha])*
           (-1 + 4*\[Nu]) + 12348*LN^4*Pi*r^9*(-1 + \[Alpha])*
           (9 + 13*\[Nu]) + 49*LN^(8/3)*Pi*r^(29/3)*(1 + 2*\[Alpha])*
           (2761 + 2828*\[Nu]) - 12348*Pi*r^11*(4*\[Nu] + 
            \[Alpha]*(-5 + 3*\[Nu]))) + rd^4*(-60480*LN^(22/3)*Pi*r^(16/3)*
           (1 + 2*\[Alpha])^2*(-1 + 4*\[Nu]) + 2520*LN^(16/3)*Pi*r^(19/3)*
           (85 + 218*\[Alpha] + 96*\[Alpha]^2)*(-1 + 4*\[Nu]) - 
          540*LN^(14/3)*Pi*r^(20/3)*(1 + 2*\[Alpha])^2*(9185 + 252*\[Nu]) + 
          90*LN^(8/3)*Pi*r^(23/3)*(85 + 218*\[Alpha] + 96*\[Alpha]^2)*
           (2761 + 2828*\[Nu]) - 51840*LN^6*Pi*r^6*(175 + 51*\[Nu] + 
            28*\[Alpha]^2*(1 + \[Nu]) + 4*\[Alpha]*(33 + 10*\[Nu])) - 
          7560*Pi*r^9*(-89 + 931*\[Nu] + 48*\[Alpha]^2*(-17 + 7*\[Nu]) + 
            \[Alpha]*(-1501 + 1115*\[Nu])) + 90*LN^4*Pi*r^7*
           (756370 + \[Alpha]*(669377 - 1854680*\[Nu]) - 3062848*\[Nu] + 
            288*\[Alpha]^2*(281 + 1190*\[Nu])) - 90*LN^2*Pi*r^8*
           (608098 + \[Alpha]*(3009309 - 2501492*\[Nu]) + 1941412*\[Nu] + 
            48*\[Alpha]^2*(-209 + 15540*\[Nu]))) + 
        rd^2*(120960*LN^(28/3)*Pi*r^(10/3)*(2 + 5*\[Alpha] + 2*\[Alpha]^2)*
           (-1 + 4*\[Nu]) + 840*LN^(16/3)*Pi*r^(16/3)*(-421 + 193*\[Alpha] + 
            240*\[Alpha]^2)*(-1 + 4*\[Nu]) - 840*LN^(22/3)*Pi*r^(13/3)*
           (503 + 721*\[Alpha] + 528*\[Alpha]^2)*(-1 + 4*\[Nu]) + 
          1080*LN^(20/3)*Pi*r^(14/3)*(2 + 5*\[Alpha] + 2*\[Alpha]^2)*
           (9185 + 252*\[Nu]) + 30*LN^(8/3)*Pi*r^(20/3)*
           (-421 + 193*\[Alpha] + 240*\[Alpha]^2)*(2761 + 2828*\[Nu]) + 
          51840*LN^8*Pi*r^4*(17 + 140*\[Nu] + 7*\[Alpha]^2*(-5 + 13*\[Nu]) + 
            4*\[Alpha]*(2 + 47*\[Nu])) - 7560*Pi*r^8*(1020 - 664*\[Nu] + 
            48*\[Alpha]^2*(-11 + 9*\[Nu]) + \[Alpha]*(-379 + 393*\[Nu])) - 
          180*LN^2*Pi*r^7*(-1140448 + \[Alpha]*(954801 - 779628*\[Nu]) + 
            723318*\[Nu] + 54*\[Alpha]^2*(229 + 4956*\[Nu])) + 
          180*LN^4*Pi*r^6*(1267198 - 309408*\[Nu] + \[Alpha]*
             (797903 + 18906*\[Nu]) + 6*\[Alpha]^2*(-887 + 76860*\[Nu])) - 
          360*LN^6*Pi*r^5*(47033 - 162267*\[Nu] + 12*\[Alpha]^2*
             (-233 + 8400*\[Nu]) + \[Alpha]*(23770 + 97878*\[Nu])) - 
          30*LN^(14/3)*Pi*r^(17/3)*(1522631 + 2218804*\[Nu] + 
            408*\[Alpha]^2*(3245 + 1708*\[Nu]) + 17*\[Alpha]*
             (128909 + 190204*\[Nu]))) + 
        rd^6*(1372*LN^(16/3)*Pi*r^(22/3)*(-2 + \[Alpha])*(-1 + 4*\[Nu]) - 
          1372*LN^(22/3)*Pi*r^(19/3)*(2 + \[Alpha])*(-1 + 4*\[Nu]) - 
          12348*LN^6*Pi*r^7*(2 + \[Alpha])*(9 + 13*\[Nu]) + 
          49*LN^(8/3)*Pi*r^(26/3)*(-2 + \[Alpha])*(2761 + 2828*\[Nu]) - 
          49*LN^(14/3)*Pi*r^(23/3)*(2 + \[Alpha])*(2761 + 2828*\[Nu]) + 
          504*Pi*r^10*(3727 + 3923*\[Nu] + 4320*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(9859 + 9761*\[Nu])) - 12*LN^4*Pi*r^8*
           (120960*\[Alpha]^2*(-1 + 5*\[Nu]) + 2*(-82643 + 6342*\[Nu]) + 
            \[Alpha]*(-708125 + 344628*\[Nu])) + 6*LN^2*Pi*r^9*
           (-5932231 + 20607964*\[Nu] + 120960*\[Alpha]^2*(-1 + 11*\[Nu]) + 
            2*\[Alpha]*(-5505017 + 20772903*\[Nu]))) + 
        SO*(11520*LN^7*r^(7/2)*(55 + 42*\[Alpha]*(-1 + \[Nu]) - 44*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(25/3)*r^(17/6)*(2 + \[Alpha])*(-1 + 4*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(17/3)*r^(25/6)*(2 + \[Alpha])*(2761 + 2828*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(19/3)*r^(23/6)*(-2 + \[Alpha])*(-1 + 4*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(11/3)*r^(31/6)*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          1680*LN^14*(2 + \[Alpha])^2*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) - 3360*LN^12*r*(-4 + \[Alpha]^2)*
           (-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          360*LN^(38/3)*r^(2/3)*(2 + \[Alpha])*(-99 - 30*\[Nu] + 
            7*\[Alpha]*(-17 + 7*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) - 30*LN^(32/3)*r^(5/3)*
           (33*\[Alpha]^2*(-271 + 168*\[Nu]) + 8*\[Alpha]*
             (-2681 + 1944*\[Nu]) + 4*(-3449 + 3768*\[Nu]))*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          5040*r^7*(-2 + \[Alpha])*(-1 + \[Nu])*((-482 + 39*\[Alpha])*
             \[Delta]*\[Chi]A + (-482 + \[Alpha]*(39 - 78*\[Nu]) + 76*\[Nu])*
             \[Chi]S) - 10*LN^(8/3)*r^(17/3)*(-2 + \[Alpha])*
           (2761 + 2828*\[Nu])*((-530 + 63*\[Alpha])*\[Delta]*\[Chi]A + 
            (-530 + \[Alpha]*(63 - 90*\[Nu]) + 100*\[Nu])*\[Chi]S) - 
          280*LN^(16/3)*r^(13/3)*(-2 + \[Alpha])*(-1 + 4*\[Nu])*
           (101*(-10 + 3*\[Alpha])*\[Delta]*\[Chi]A + 
            (-1010 + \[Alpha]*(303 - 210*\[Nu]) + 340*\[Nu])*\[Chi]S) - 
          960*LN^5*r^(9/2)*(\[Delta]*(7348 + 3978*\[Nu] + \[Alpha]*(426 + 
                4389*\[Nu]))*\[Chi]A + 2*(3674 - 982*\[Nu] + 990*\[Nu]^2 - 
              3*\[Alpha]*(-71 - 507*\[Nu] + 35*\[Nu]^2))*\[Chi]S) + 
          960*LN^3*r^(11/2)*(\[Delta]*(3*\[Alpha]*(478 + 1127*\[Nu]) - 
              2*(7918 + 5589*\[Nu]))*\[Chi]A + 2*(-7918 - 496*\[Nu] + 
              810*\[Nu]^2 + 3*\[Alpha]*(239 + 255*\[Nu] + 49*\[Nu]^2))*
             \[Chi]S) - 80*LN^(28/3)*r^(7/3)*(2*\[Delta]*(496 - 9616*\[Nu] + 
              1792*\[Alpha]*(-1 + 4*\[Nu]) + 3*\[Alpha]^2*(-403 + 
                2248*\[Nu]))*\[Chi]A + (992 + 1980*\[Nu] - 752*\[Nu]^2 - 
              56*\[Alpha]*(64 - 315*\[Nu] + 236*\[Nu]^2) - 3*\[Alpha]^2*(
                806 - 3391*\[Nu] + 2588*\[Nu]^2))*\[Chi]S) + 
          60*LN^(34/3)*r^(4/3)*(2 + \[Alpha])*
           (\[Delta]*(-1306 - 905*\[Alpha] + 10312*\[Nu] + 6164*\[Alpha]*
               \[Nu])*\[Chi]A - (1306 - 4464*\[Nu] + 4640*\[Nu]^2 + 
              \[Alpha]*(905 - 3464*\[Nu] + 3216*\[Nu]^2))*\[Chi]S) + 
          120*LN^2*r^6*(\[Delta]*(-204*\[Alpha]*(-218 + 115*\[Nu]) + 
              9*\[Alpha]^2*(1899 + 1330*\[Nu]) + 4*(-56295 + 39352*\[Nu]))*
             \[Chi]A + (-9*\[Alpha]^2*(-1899 - 1959*\[Nu] + 196*\[Nu]^2) + 
              12*\[Alpha]*(3706 - 3865*\[Nu] + 2692*\[Nu]^2) - 
              4*(56295 - 41791*\[Nu] + 6548*\[Nu]^2))*\[Chi]S) - 
          60*LN^4*r^5*(\[Delta]*(3*\[Alpha]^2*(52502 + 5355*\[Nu]) - 
              44*(25202 + 12365*\[Nu]) + 4*\[Alpha]*(183110 + 78459*\[Nu]))*
             \[Chi]A + 2*(-554444 - 436620*\[Nu] + 239380*\[Nu]^2 + 
              \[Alpha]*(366220 + 306812*\[Nu] - 93960*\[Nu]^2) + 
              \[Alpha]^2*(78753 - 9579*\[Nu] + 7119*\[Nu]^2))*\[Chi]S) + 
          240*LN^10*r^2*(\[Delta]*(7*\[Alpha]^2*(-433 + 148*\[Nu]) - 
              \[Alpha]*(6854 + 1963*\[Nu]) - 2*(848 + 3811*\[Nu]))*\[Chi]A + 
            (-7*\[Alpha]^2*(433 - 584*\[Nu] + 160*\[Nu]^2) + 
              \[Alpha]*(-6854 + 11971*\[Nu] + 8500*\[Nu]^2) + 
              2*(-848 + 4243*\[Nu] + 9844*\[Nu]^2))*\[Chi]S) - 
          120*LN^6*r^4*(\[Delta]*(3*\[Alpha]^2*(-35579 + 8127*\[Nu]) - 
              12*(7797 + 26513*\[Nu]) - 4*\[Alpha]*(183020 + 35751*\[Nu]))*
             \[Chi]A - (93564 + 547008*\[Nu] - 247488*\[Nu]^2 + 
              \[Alpha]*(732080 + 202126*\[Nu] - 56460*\[Nu]^2) + 
              3*\[Alpha]^2*(35579 - 27881*\[Nu] + 10206*\[Nu]^2))*\[Chi]S) + 
          20*LN^(22/3)*r^(10/3)*(\[Delta]*(32148 - 98064*\[Nu] + 
              3*\[Alpha]^2*(-3733 + 17476*\[Nu]) - 4*\[Alpha]*(-4409 + 
                25268*\[Nu]))*\[Chi]A + (4*\[Alpha]*(4409 - 16188*\[Nu] + 
                5728*\[Nu]^2) + 12*(2679 - 13112*\[Nu] + 5744*\[Nu]^2) - 
              3*\[Alpha]^2*(3733 - 16736*\[Nu] + 11056*\[Nu]^2))*\[Chi]S) + 
          60*LN^8*r^3*(\[Delta]*(4*(-324454 + 7485*\[Nu]) + 8*\[Alpha]*(
                -105022 + 16149*\[Nu]) + \[Alpha]^2*(-74778 + 33579*\[Nu]))*
             \[Chi]A - 2*(3*\[Alpha]^2*(12463 - 14485*\[Nu] + 5481*\[Nu]^2) + 
              4*(162227 - 28649*\[Nu] + 7215*\[Nu]^2) + 4*\[Alpha]*(105022 - 
                39985*\[Nu] + 23913*\[Nu]^2))*\[Chi]S) - 60*LN^(26/3)*r^(8/3)*
           (\[Delta]*(\[Alpha]^2*(-103067 + 17126*\[Nu]) + 4*\[Alpha]*(
                -97501 + 34796*\[Nu]) + 4*(-88463 + 51098*\[Nu]))*\[Chi]A + 
            (-4*\[Alpha]*(97501 - 152318*\[Nu] + 10504*\[Nu]^2) + 
              \[Alpha]^2*(-103067 + 118258*\[Nu] + 20584*\[Nu]^2) - 
              4*(88463 - 171122*\[Nu] + 36120*\[Nu]^2))*\[Chi]S) + 
          20*LN^(14/3)*r^(14/3)*(\[Delta]*(3*\[Alpha]^2*(167849 + 
                37600*\[Nu]) - 48*(5665 + 39383*\[Nu]) - 2*\[Alpha]*(993289 + 
                211460*\[Nu]))*\[Chi]A - (-48*(-5665 - 43857*\[Nu] + 
                27796*\[Nu]^2) + 3*\[Alpha]^2*(-167849 + 173566*\[Nu] + 
                86776*\[Nu]^2) + 2*\[Alpha]*(993289 - 365286*\[Nu] + 
                186344*\[Nu]^2))*\[Chi]S) + 20*LN^(20/3)*r^(11/3)*
           (\[Delta]*(2228708 - 983192*\[Nu] - 4*\[Alpha]*(28787 + 
                16252*\[Nu]) + \[Alpha]^2*(-737049 + 35094*\[Nu]))*\[Chi]A + 
            (3*\[Alpha]^2*(-245683 + 297611*\[Nu] + 55028*\[Nu]^2) + 
              4*\[Alpha]*(-28787 + 170682*\[Nu] + 138536*\[Nu]^2) + 
              4*(557177 - 704325*\[Nu] + 349684*\[Nu]^2))*\[Chi]S) + 
          rd^8*(30240*r^11*(1 + 2*\[Alpha])*\[Nu]*(1 + \[Nu])*\[Chi]S + 
            2160*LN^2*r^10*(1 + 2*\[Alpha])*\[Nu]*(19*\[Delta]*\[Chi]A + 
              (-121 + 8*\[Nu])*\[Chi]S)) + rd^6*(3360*LN^(16/3)*r^(22/3)*
             (1 + 2*\[Alpha])*\[Nu]*(-1 + 4*\[Nu])*\[Chi]S + 
            120*LN^(8/3)*r^(26/3)*(1 + 2*\[Alpha])*\[Nu]*(2761 + 2828*\[Nu])*
             \[Chi]S - 27720*LN^(14/3)*r^(23/3)*(1 + 2*\[Alpha])^2*
             (1 + \[Nu])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            360*LN^(20/3)*r^(20/3)*(1 + 2*\[Alpha])*(-309 + 15*\[Nu] + 
              14*\[Alpha]*(-11 + 13*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 7560*r^10*((-446 - 877*\[Alpha] + 
                30*\[Alpha]^2)*\[Delta]*(1 + \[Nu])*\[Chi]A - 
              (446 + 390*\[Nu] - 72*\[Nu]^2 + \[Alpha]*(877 + 851*\[Nu] - 
                  58*\[Nu]^2) + 6*\[Alpha]^2*(-5 + 17*\[Nu] + 22*\[Nu]^2))*
               \[Chi]S) + 720*LN^4*r^8*(\[Delta]*(-2266 - 889*\[Nu] + 
                1344*\[Alpha]^2*(-1 + 3*\[Nu]) + \[Alpha]*(-5204 + 
                  409*\[Nu]))*\[Chi]A - (2266 + 11901*\[Nu] + 3788*\[Nu]^2 + 
                1344*\[Alpha]^2*(1 - 4*\[Nu] + 3*\[Nu]^2) + \[Alpha]*
                 (5204 + 22203*\[Nu] + 9520*\[Nu]^2))*\[Chi]S) + 
            540*LN^2*r^9*(\[Delta]*(-2*(73446 + 32551*\[Nu]) + \[Alpha]^2*
                 (-65668 + 41678*\[Nu]) - \[Alpha]*(326618 + 108985*\[Nu]))*
               \[Chi]A - 2*(73446 + 57096*\[Nu] - 30090*\[Nu]^2 + 
                \[Alpha]*(163309 + 96592*\[Nu] - 49641*\[Nu]^2) + 
                \[Alpha]^2*(32834 - 37452*\[Nu] + 21406*\[Nu]^2))*\[Chi]S)) + 
          rd^4*(92160*LN^3*r^(15/2)*(-29 + \[Nu] + 21*\[Alpha]*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            1680*LN^10*r^4*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            1080*LN^(26/3)*r^(14/3)*(231 + 65*\[Nu] + 28*\[Alpha]^2*(1 + 
                \[Nu]) + 4*\[Alpha]*(61 + 17*\[Nu]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 90*LN^(20/3)*r^(17/3)*
             (-2642 - 6924*\[Nu] + \[Alpha]^2*(-6630 + 6328*\[Nu]) - 
              \[Alpha]*(3959 + 9164*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 30*LN^(8/3)*r^(23/3)*(2761 + 2828*\[Nu])*
             ((-438 - 845*\[Alpha] + 62*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (-438 + \[Alpha]^2*(62 - 148*\[Nu]) + 60*\[Nu] + 13*\[Alpha]*
                 (-65 + 2*\[Nu]))*\[Chi]S) + 840*LN^(16/3)*r^(19/3)*
             (-1 + 4*\[Nu])*((358 + 525*\[Alpha] - 382*\[Alpha]^2)*\[Delta]*
               \[Chi]A + (358 - 20*\[Nu] + \[Alpha]*(525 + 134*\[Nu]) + 
                \[Alpha]^2*(-382 + 308*\[Nu]))*\[Chi]S) - 120*LN^(14/3)*
             r^(20/3)*((1 + 2*\[Alpha])*\[Delta]*(-80707 - 15482*\[Nu] + 
                2*\[Alpha]*(-54703 + 11125*\[Nu]))*\[Chi]A + 
              (-80707 + 35816*\[Nu] - 12304*\[Nu]^2 + \[Alpha]*(-270820 + 
                  212087*\[Nu] - 33004*\[Nu]^2) + 4*\[Alpha]^2*(-54703 + 
                  74369*\[Nu] + 44*\[Nu]^2))*\[Chi]S) + 
            2520*r^9*(\[Delta]*(482 + \[Alpha]*(7615 - 2909*\[Nu]) - 
                4870*\[Nu] + \[Alpha]^2*(-303 + 57*\[Nu]))*\[Chi]A + 
              (482 - 4994*\[Nu] + 644*\[Nu]^2 + \[Alpha]*(7615 - 3799*\[Nu] - 
                  386*\[Nu]^2) - 3*\[Alpha]^2*(101 - 401*\[Nu] + 
                  146*\[Nu]^2))*\[Chi]S) + 60*LN^(22/3)*r^(16/3)*
             ((1 + 2*\[Alpha])*\[Delta]*(-1409 + 8180*\[Nu] + 2*\[Alpha]*
                 (-905 + 6164*\[Nu]))*\[Chi]A - (1409 - 5144*\[Nu] + 
                1872*\[Nu]^2 + 4*\[Alpha]*(1157 - 4262*\[Nu] + 
                  2376*\[Nu]^2) + 4*\[Alpha]^2*(905 - 3464*\[Nu] + 
                  3216*\[Nu]^2))*\[Chi]S) - 180*LN^4*r^7*
             (\[Delta]*(9*\[Alpha]^2*(9850 + 5313*\[Nu]) + \[Alpha]*
                 (255392 + 70222*\[Nu]) - 4*(125226 + 83459*\[Nu]))*\[Chi]A - 
              2*(250452 + 379026*\[Nu] - 144008*\[Nu]^2 + 2*\[Alpha]*
                 (-63848 + 15225*\[Nu] + 9213*\[Nu]^2) + 3*\[Alpha]^2*
                 (-14775 + 9394*\[Nu] + 9331*\[Nu]^2))*\[Chi]S) + 
            2160*LN^6*r^6*(\[Delta]*(448*\[Alpha]^2*(1 + \[Nu]) - 
                67*\[Alpha]*(30 + 53*\[Nu]) - 4*(38 + 249*\[Nu]))*\[Chi]A + 
              (-448*\[Alpha]^2*(-1 + \[Nu]^2) + 2*(-76 + 7483*\[Nu] + 
                  4410*\[Nu]^2) + \[Alpha]*(-2010 + 15961*\[Nu] + 
                  14684*\[Nu]^2))*\[Chi]S) + 180*LN^2*r^8*
             (\[Delta]*(770932 - 53316*\[Nu] + 3*\[Alpha]^2*(-67972 + 
                  85855*\[Nu]) - \[Alpha]*(460078 + 1051251*\[Nu]))*\[Chi]A - 
              2*(-385466 - 27593*\[Nu] + 61768*\[Nu]^2 + \[Alpha]*
                 (230039 + 809429*\[Nu] - 334167*\[Nu]^2) + 3*\[Alpha]^2*
                 (33986 - 76815*\[Nu] + 44891*\[Nu]^2))*\[Chi]S)) + 
          rd^2*(26880*LN^(19/3)*r^(29/6)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            960*LN^(11/3)*r^(37/6)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            23040*LN^5*r^(11/2)*(-1 + 116*\[Nu] + 21*\[Alpha]*(1 + 3*\[Nu]))*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            3360*LN^10*r^3*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            3360*LN^12*r^2*(2 + 5*\[Alpha] + 2*\[Alpha]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            1080*LN^(32/3)*r^(8/3)*(17 + 140*\[Nu] + 8*\[Alpha]*(-13 + 
                20*\[Nu]) + \[Alpha]^2*(-91 + 77*\[Nu]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 30*LN^(26/3)*r^(11/3)*
             (-14*(515 + 2628*\[Nu]) + 3*\[Alpha]^2*(-8465 + 7672*\[Nu]) + 
              \[Alpha]*(-40499 + 22548*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 10*LN^(8/3)*r^(20/3)*(2761 + 2828*\[Nu])*
             ((2098 - 2497*\[Alpha] + 219*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (2098 + \[Alpha]^2*(219 - 402*\[Nu]) - 212*\[Nu] + 
                \[Alpha]*(-2497 + 710*\[Nu]))*\[Chi]S) - 280*LN^(16/3)*
             r^(16/3)*(-1 + 4*\[Nu])*((1138 - 3937*\[Alpha] + 
                1179*\[Alpha]^2)*\[Delta]*\[Chi]A + (1138 + 268*\[Nu] - 
                9*\[Alpha]^2*(-131 + 98*\[Nu]) + \[Alpha]*(-3937 + 
                  1430*\[Nu]))*\[Chi]S) + 2880*LN^3*r^(13/2)*
             (\[Delta]*(7892 - 13521*\[Nu] + 22*\[Alpha]*(111 + 217*\[Nu]))*
               \[Chi]A + (7892 - 17845*\[Nu] + 7422*\[Nu]^2 + \[Alpha]*
                 (2442 + 2797*\[Nu] - 1064*\[Nu]^2))*\[Chi]S) + 
            2520*r^8*(\[Delta]*(\[Alpha]*(5266 - 4146*\[Nu]) + 3*\[Alpha]^2*
                 (-95 + 69*\[Nu]) + 8*(-669 + 428*\[Nu]))*\[Chi]A + 
              (-8*(669 - 512*\[Nu] + 46*\[Nu]^2) - 3*\[Alpha]^2*
                 (95 - 331*\[Nu] + 210*\[Nu]^2) + 2*\[Alpha]*(2633 - 
                  2827*\[Nu] + 522*\[Nu]^2))*\[Chi]S) - 2160*LN^8*r^4*
             (\[Delta]*(-3418 - 3455*\[Nu] + 112*\[Alpha]^2*(-5 + 7*\[Nu]) - 
                20*\[Alpha]*(98 + 57*\[Nu]))*\[Chi]A + (-3418 + 13555*\[Nu] + 
                13772*\[Nu]^2 - 112*\[Alpha]^2*(5 - 12*\[Nu] + 7*\[Nu]^2) + 
                2*\[Alpha]*(-980 + 4405*\[Nu] + 3666*\[Nu]^2))*\[Chi]S) - 
            120*LN^(28/3)*r^(10/3)*(\[Delta]*(-2062 + 13336*\[Nu] + 
                2*\[Alpha]^2*(-905 + 6164*\[Nu]) + \[Alpha]*(-4273 + 
                  29812*\[Nu]))*\[Chi]A - (2062 - 7264*\[Nu] + 3744*\[Nu]^2 + 
                2*\[Alpha]^2*(905 - 3464*\[Nu] + 3216*\[Nu]^2) + 
                \[Alpha]*(4273 - 15640*\[Nu] + 13392*\[Nu]^2))*\[Chi]S) + 
            180*LN^2*r^7*(\[Delta]*(\[Alpha]*(125918 - 574298*\[Nu]) + 
                3*\[Alpha]^2*(-10204 + 38213*\[Nu]) + 4*(29763 + 
                  267340*\[Nu]))*\[Chi]A - 2*(-59526 - 736004*\[Nu] + 
                247152*\[Nu]^2 + \[Alpha]*(-62959 + 465234*\[Nu] - 
                  233558*\[Nu]^2) + 3*\[Alpha]^2*(5102 - 33008*\[Nu] + 
                  17241*\[Nu]^2))*\[Chi]S) + 40*LN^(22/3)*r^(13/3)*
             (\[Delta]*(18296 - 88448*\[Nu] - 8*\[Alpha]*(325 + 1562*\[Nu]) + 
                3*\[Alpha]^2*(-4561 + 23332*\[Nu]))*\[Chi]A - 
              (4*(-4574 + 16767*\[Nu] + 356*\[Nu]^2) + 3*\[Alpha]^2*
                 (4561 - 19990*\[Nu] + 14664*\[Nu]^2) + \[Alpha]*
                 (2600 - 27498*\[Nu] + 33832*\[Nu]^2))*\[Chi]S) + 
            30*LN^(20/3)*r^(14/3)*(\[Delta]*(-985050 + 38488*\[Nu] + 
                \[Alpha]^2*(-855901 + 154984*\[Nu]) + \[Alpha]*(-2124485 + 
                  592012*\[Nu]))*\[Chi]A + (-985050 + 826960*\[Nu] - 
                119968*\[Nu]^2 + \[Alpha]*(-2124485 + 2999760*\[Nu] - 
                  450544*\[Nu]^2) + \[Alpha]^2*(-855901 + 1089500*\[Nu] + 
                  92768*\[Nu]^2))*\[Chi]S) - 60*LN^6*r^5*
             (\[Delta]*(-3156740 - 450858*\[Nu] + 17*\[Alpha]*(-179954 + 
                  1587*\[Nu]) + 12*\[Alpha]^2*(-37873 + 5418*\[Nu]))*
               \[Chi]A - 2*(6*\[Alpha]^2*(37873 - 35575*\[Nu] + 
                  4494*\[Nu]^2) + \[Alpha]*(1529609 - 234929*\[Nu] + 
                  155583*\[Nu]^2) - 2*(-789185 + 92504*\[Nu] + 162897*
                   \[Nu]^2))*\[Chi]S) - 60*LN^4*r^6*(\[Delta]*(-2090056 - 
                2590554*\[Nu] + 3*\[Alpha]^2*(123610 + 86457*\[Nu]) + 
                \[Alpha]*(1710208 + 88599*\[Nu]))*\[Chi]A + 
              2*(\[Alpha]*(855104 + 302959*\[Nu] - 167631*\[Nu]^2) + 
                \[Alpha]^2*(185415 + 80283*\[Nu] - 127323*\[Nu]^2) + 
                2*(-522514 - 858293*\[Nu] + 363483*\[Nu]^2))*\[Chi]S) + 
            10*LN^(14/3)*r^(17/3)*(\[Delta]*(\[Alpha]^2*(3238719 + 
                  93648*\[Nu]) - \[Alpha]*(6332425 + 1650764*\[Nu]) - 
                2*(5186599 + 3700460*\[Nu]))*\[Chi]A - (10373198 + 
                4994364*\[Nu] + 644464*\[Nu]^2 + 3*\[Alpha]^2*(-1079573 + 
                  1361750*\[Nu] + 390744*\[Nu]^2) + \[Alpha]*(6332425 - 
                  48018*\[Nu] + 2921432*\[Nu]^2))*\[Chi]S)))))/
      (362880*LN^3*r^6*(LN^2*(2 + \[Alpha]) - 
         r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^2) + 
     (\[Epsilon]^4*(2352*LN^12*(2 + \[Alpha])^2*(1 - 4*\[Nu])^2 - 
        4704*LN^10*r*(-4 + \[Alpha]^2)*(1 - 4*\[Nu])^2 + 
        1008*LN^(32/3)*r^(2/3)*(2 + \[Alpha])*
         (-85 + 56*\[Alpha]*(-2 + \[Nu]) - 16*\[Nu])*(-1 + 4*\[Nu]) + 
        1008*r^6*(-2 + \[Alpha])^2*(-2761 - 67*\[Nu] + 2828*\[Nu]^2) + 
        3*LN^(8/3)*r^(14/3)*(-2 + \[Alpha])^2*(16523313 - 426440*\[Nu] + 
          5081104*\[Nu]^2) + 24192*LN^(4/3)*r^(28/3)*rd^8*(1 + 2*\[Alpha])*
         (-76 + (-370 + 189*\[Alpha])*\[Nu] + 4*(2 + 63*\[Alpha])*\[Nu]^2) - 
        3*LN^2*r^5*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*(-8254 - 4392*\[Nu] + 
          27*\[Alpha]*(-17 + 140*\[Nu])) + 6*LN^4*r^4*(2761 + 2828*\[Nu])*
         (2*\[Alpha]*(-977 + 24*\[Nu]) - 72*(147 + 142*\[Nu]) + 
          3*\[Alpha]^2*(-97 + 1148*\[Nu])) - 3*LN^6*r^3*(2761 + 2828*\[Nu])*
         (5356 + 12048*\[Nu] + 3*\[Alpha]^2*(-377 + 1260*\[Nu]) + 
          8*\[Alpha]*(469 + 1314*\[Nu])) - 84*LN^(26/3)*r^(5/3)*
         (-1 + 4*\[Nu])*(9*\[Alpha]^2*(-947 + 644*\[Nu]) + 
          8*\[Alpha]*(-2555 + 1986*\[Nu]) + 4*(-3365 + 3684*\[Nu])) + 
        168*LN^(28/3)*r^(4/3)*(-8*\[Alpha]*(-46 + 2027*\[Nu] + 
            2096*\[Nu]^2) + \[Alpha]^2*(191 + 1004*\[Nu] + 2828*\[Nu]^2) - 
          4*(7 + 9112*\[Nu] + 11212*\[Nu]^2)) - 168*LN^(22/3)*r^(7/3)*
         (118244 + 545396*\[Nu] - 619792*\[Nu]^2 - 36*\[Alpha]*
           (-3047 - 3267*\[Nu] + 8468*\[Nu]^2) + \[Alpha]^2*
           (25681 - 57311*\[Nu] + 30604*\[Nu]^2)) + 224*LN^(4/3)*r^(16/3)*
         (\[Alpha]*(388430 - 529866*\[Nu] - 375624*\[Nu]^2) + 
          3*\[Alpha]^2*(-36571 + 21069*\[Nu] + 15876*\[Nu]^2) + 
          8*(-42251 + 130041*\[Nu] + 67932*\[Nu]^2)) + 
        12*LN^8*r^2*(448066 - 740888*\[Nu] - 1209152*\[Nu]^2 + 
          28*\[Alpha]^2*(-16559 - 8741*\[Nu] + 8596*\[Nu]^2) - 
          \[Alpha]*(704839 + 847396*\[Nu] + 148288*\[Nu]^2)) - 
        56*LN^(10/3)*r^(13/3)*(12*(288113 - 647241*\[Nu] + 66708*\[Nu]^2) - 
          8*\[Alpha]*(66055 - 115380*\[Nu] + 345654*\[Nu]^2) + 
          \[Alpha]^2*(-801807 + 327699*\[Nu] + 455868*\[Nu]^2)) + 
        56*LN^(16/3)*r^(10/3)*(3*\[Alpha]^2*(-95495 - 33358*\[Nu] + 
            116228*\[Nu]^2) - 4*(614993 - 648708*\[Nu] + 193260*\[Nu]^2) - 
          4*\[Alpha]*(438547 - 860997*\[Nu] + 531744*\[Nu]^2)) - 
        6*LN^(14/3)*r^(11/3)*(-2 + \[Alpha])*(32974022 - 444528*\[Nu] + 
          9690464*\[Nu]^2 + \[Alpha]*(16605003 - 815528*\[Nu] + 
            5330416*\[Nu]^2)) + 3*LN^(20/3)*r^(8/3)*
         (4*(16342209 + 516376*\[Nu] + 4207504*\[Nu]^2) + 
          4*\[Alpha]*(16522445 - 404824*\[Nu] + 5008528*\[Nu]^2) + 
          \[Alpha]^2*(16887705 - 2152136*\[Nu] + 6153616*\[Nu]^2)) + 
        rd^6*(-70560*LN^(8/3)*r^(23/3)*(1 + 2*\[Alpha])^2*
           (-1 + 3*\[Nu] + 4*\[Nu]^2) - 504*r^9*(1 + 2*\[Alpha])^2*
           (2761 + 5589*\[Nu] + 2828*\[Nu]^2) + 72*LN^2*r^8*(1 + 2*\[Alpha])*
           (2761 + 2828*\[Nu])*(-3*(41 + \[Nu]) + 14*\[Alpha]*
             (-1 + 5*\[Nu])) + 2016*LN^(14/3)*r^(20/3)*(1 + 2*\[Alpha])*
           (-1 + 4*\[Nu])*(-151 + 11*\[Nu] + 14*\[Alpha]*(-5 + 7*\[Nu])) + 
          6048*LN^(10/3)*r^(22/3)*(-2344 + 5444*\[Nu] + 482*\[Nu]^2 + 
            126*\[Alpha]^2*(1 + 13*\[Nu] + 13*\[Nu]^2) + 
            \[Alpha]*(-5537 + 6133*\[Nu] + 367*\[Nu]^2)) - 
          3024*LN^(4/3)*r^(25/3)*(\[Alpha]*(11510 + 12541*\[Nu] - 
              16830*\[Nu]^2) + 18*\[Alpha]^2*(14 - 251*\[Nu] + 
              1162*\[Nu]^2) - 2*(-2086 + 945*\[Nu] + 8002*\[Nu]^2))) + 
        rd^4*(2352*LN^8*r^4*(1 + 2*\[Alpha])^2*(1 - 4*\[Nu])^2 + 
          1008*r^8*(1 + 2*\[Alpha])*(1 + \[Alpha]*(-3 + \[Nu]) + 3*\[Nu])*
           (2761 + 2828*\[Nu]) + 6048*LN^(20/3)*r^(14/3)*(-1 + 4*\[Nu])*
           (112 + 29*\[Nu] + 14*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(115 + 27*\[Nu])) + 216*LN^4*r^6*(2761 + 2828*\[Nu])*
           (84 + 43*\[Nu] + 14*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(59 + 55*\[Nu])) - 9*LN^2*r^7*(2761 + 2828*\[Nu])*
           (1474 + \[Alpha]*(8473 - 8828*\[Nu]) - 6672*\[Nu] + 
            2*\[Alpha]^2*(885 + 2996*\[Nu])) - 252*LN^(14/3)*r^(17/3)*
           (-1 + 4*\[Nu])*(-6*(389 + 1112*\[Nu]) + \[Alpha]^2*
             (-6294 + 6440*\[Nu]) - \[Alpha]*(3175 + 8604*\[Nu])) - 
          1512*LN^(10/3)*r^(19/3)*(28230 + 28610*\[Nu] + 82872*\[Nu]^2 + 
            6*\[Alpha]^2*(-1021 + 1486*\[Nu] + 252*\[Nu]^2) + 
            \[Alpha]*(145017 + 52657*\[Nu] + 37620*\[Nu]^2)) - 
          168*LN^(16/3)*r^(16/3)*(-307559 + 385096*\[Nu] + 188224*\[Nu]^2 + 
            4*\[Alpha]^2*(2644 - 8375*\[Nu] + 6811*\[Nu]^2) + 
            4*\[Alpha]*(-71903 + 137452*\[Nu] + 100636*\[Nu]^2)) + 
          56*LN^(4/3)*r^(22/3)*(4565270 + 365994*\[Nu] - 7355880*\[Nu]^2 + 
            \[Alpha]*(5422627 + 1468413*\[Nu] - 7841340*\[Nu]^2) + 
            6*\[Alpha]^2*(-756721 + 408546*\[Nu] + 234738*\[Nu]^2)) + 
          3*LN^(8/3)*r^(20/3)*(1 + 2*\[Alpha])*(16429233 - 144200*\[Nu] + 
            5457424*\[Nu]^2 + \[Alpha]*(33093666 - 994000*\[Nu] + 
              9974048*\[Nu]^2))) + rd^2*(4704*LN^8*r^3*(-2 - 3*\[Alpha] + 
            2*\[Alpha]^2)*(1 - 4*\[Nu])^2 - 4704*LN^10*r^2*
           (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(1 - 4*\[Nu])^2 + 
          504*r^7*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*(-2 + 6*\[Nu] + 
            \[Alpha]*(-9 + 7*\[Nu])) - 3024*LN^(26/3)*r^(8/3)*(-1 + 4*\[Nu])*
           (17 + 84*\[Alpha]^2*(-1 + \[Nu]) + 140*\[Nu] + 
            6*\[Alpha]*(-15 + 29*\[Nu])) - 108*LN^6*r^4*(2761 + 2828*\[Nu])*
           (17 + 140*\[Nu] + 28*\[Alpha]^2*(-1 + 2*\[Nu]) + 
            2*\[Alpha]*(11 + 59*\[Nu])) + 3*LN^4*r^5*(2761 + 2828*\[Nu])*
           (24038 - 39816*\[Nu] + 3*\[Alpha]^2*(691 + 6076*\[Nu]) + 
            \[Alpha]*(20989 + 14484*\[Nu])) + 84*LN^(20/3)*r^(11/3)*
           (-1 + 4*\[Nu])*(-14*(395 + 2556*\[Nu]) + 3*\[Alpha]^2*
             (-8045 + 7868*\[Nu]) + \[Alpha]*(-38147 + 23220*\[Nu])) - 
          3*LN^2*r^6*(2761 + 2828*\[Nu])*(-28906 + 35352*\[Nu] + 
            3*\[Alpha]^2*(523 + 5796*\[Nu]) - \[Alpha]*(11615 + 
              44532*\[Nu])) - 336*LN^(22/3)*r^(10/3)*
           (\[Alpha]*(43435 - 82550*\[Nu] - 85274*\[Nu]^2) + 
            2*\[Alpha]^2*(-943 + 10076*\[Nu] + 3962*\[Nu]^2) - 
            4*(-23752 + 53840*\[Nu] + 40031*\[Nu]^2)) + 
          168*LN^(16/3)*r^(13/3)*(\[Alpha]*(857013 + 487797*\[Nu] - 
              412752*\[Nu]^2) + 2*(595121 + 557207*\[Nu] + 108536*\[Nu]^2) + 
            \[Alpha]^2*(21527 - 30193*\[Nu] + 199556*\[Nu]^2)) - 
          168*LN^(10/3)*r^(16/3)*(983526 + 477594*\[Nu] - 4610664*\[Nu]^2 + 
            6*\[Alpha]^2*(-170476 + 82179*\[Nu] + 108108*\[Nu]^2) - 
            5*\[Alpha]*(58993 - 486873*\[Nu] + 454716*\[Nu]^2)) + 
          56*LN^(4/3)*r^(19/3)*(9*\[Alpha]^2*(-349385 + 187857*\[Nu] + 
              154980*\[Nu]^2) - 12*\[Alpha]*(-785839 + 444519*\[Nu] + 
              854316*\[Nu]^2) + 4*(-1822679 - 969633*\[Nu] + 3324348*\[Nu]^
                2)) + 6*LN^(8/3)*r^(17/3)*(-2 + \[Alpha])*
           (16499793 - 355880*\[Nu] + 5175184*\[Nu]^2 + 2*\[Alpha]*
             (16529193 - 444080*\[Nu] + 5057584*\[Nu]^2)) - 
          6*LN^(14/3)*r^(14/3)*(4*\[Alpha]^2*(8338485 - 589624*\[Nu] + 
              2816912*\[Nu]^2) + 2*(16490455 - 523656*\[Nu] + 
              5995696*\[Nu]^2) + \[Alpha]*(82261735 + 51688*\[Nu] + 
              22347248*\[Nu]^2))) + SO^2*(6096384*LN^(8/3)*r^(14/3)*
           (-2 + \[Alpha])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) + 6096384*LN^(20/3)*r^(8/3)*
           (2 + \[Alpha])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) - 12192768*LN^(14/3)*r^(11/3)*
           (-4 + \[Alpha]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) - 190512*LN^(28/3)*r^(4/3)*(2 + \[Alpha])^2*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) + 381024*LN^(22/3)*r^(7/3)*(-4 + \[Alpha]^2)*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) - 63504*LN^(4/3)*r^(16/3)*(-2 + \[Alpha])*
           ((290 - 1248*\[Nu] + \[Alpha]*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(290 - 99*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
            (290 + 88*\[Nu] + 3*\[Alpha]*(-33 + 4*\[Nu]))*\[Chi]S^2) + 
          127008*LN^(10/3)*r^(13/3)*((396 + \[Alpha]*(92 - 480*\[Nu]) - 
              1536*\[Nu] + \[Alpha]^2*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(396 + 92*\[Alpha] - 99*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
            (396 - 48*\[Nu] + 3*\[Alpha]^2*(-33 + 4*\[Nu]) + 4*\[Alpha]*(23 + 
                28*\[Nu]))*\[Chi]S^2) - 254016*LN^(16/3)*r^(10/3)*
           ((-50 + 144*\[Nu] + 24*\[Alpha]^2*(-1 + 4*\[Nu]) + 
              \[Alpha]*(-79 + 264*\[Nu]))*\[Chi]A^2 - 
            2*(50 + 79*\[Alpha] + 24*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
            (-50 - 24*\[Alpha]^2 + 56*\[Nu] + \[Alpha]*(-79 + 52*\[Nu]))*
             \[Chi]S^2) + rd^4*(6096384*LN^(8/3)*r^(20/3)*(1 + 2*\[Alpha])^2*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 190512*LN^(16/3)*r^(16/3)*(1 + 2*\[Alpha])^2*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 254016*LN^(4/3)*r^(22/3)*(1 + 2*\[Alpha])*
             ((26 - 240*\[Nu] + 3*\[Alpha]*(-17 + 64*\[Nu]))*\[Chi]A^2 + 
              2*(26 - 51*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
              (26 + 136*\[Nu] + 3*\[Alpha]*(-17 + 4*\[Nu]))*\[Chi]S^2)) + 
          rd^2*(12192768*LN^(8/3)*r^(17/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 12192768*LN^(14/3)*r^(14/3)*(2 + 5*\[Alpha] + 
              2*\[Alpha]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) - 381024*LN^(16/3)*r^(13/3)*
             (-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 381024*LN^(22/3)*r^(10/3)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 190512*LN^(10/3)*r^(16/3)*
             ((34 - 544*\[Nu] + 2*\[Alpha]^2*(-67 + 256*\[Nu]) + 
                \[Alpha]*(-205 + 512*\[Nu]))*\[Chi]A^2 - 2*(-34 + 
                205*\[Alpha] + 134*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
              (34 + 408*\[Nu] + 2*\[Alpha]^2*(-67 + 12*\[Nu]) + 
                \[Alpha]*(-205 + 308*\[Nu]))*\[Chi]S^2) - 63504*LN^(4/3)*
             r^(19/3)*((82 + \[Alpha]*(993 - 4608*\[Nu]) + 672*\[Nu] + 
                6*\[Alpha]^2*(-67 + 256*\[Nu]))*\[Chi]A^2 + 
              2*(82 + 993*\[Alpha] - 402*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (82 - 1000*\[Nu] + 6*\[Alpha]^2*(-67 + 12*\[Nu]) + 
                \[Alpha]*(993 + 636*\[Nu]))*\[Chi]S^2)))))/
      (3048192*LN^(4/3)*r^(16/3)*(LN^2*(2 + \[Alpha]) - 
         r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^2) + 
     (\[Epsilon]^6*(-54331200*LN^(52/3)*r*(-2 + \[Alpha])*(2 + \[Alpha])^2*
         (-1 + 4*\[Nu])^3 + 18110400*LN^(58/3)*(2 + \[Alpha])^3*
         (-1 + 4*\[Nu])^3 + 93139200*r^(29/3)*(-2 + \[Alpha])^3*
         (-1 + \[Nu])^2*(2761 + 2828*\[Nu]) + 7761600*LN^18*r^(2/3)*
         (2 + \[Alpha])^2*(1 - 4*\[Nu])^2*(-225 - 182*\[Alpha] + 12*\[Nu] + 
          70*\[Alpha]*\[Nu]) - 554400*LN^(8/3)*r^(25/3)*(-2 + \[Alpha])^3*
         (-16499793 + 16808633*\[Nu] - 5295864*\[Nu]^2 + 4987024*\[Nu]^3) - 
        304819200*LN^(10/3)*r^14*rd^12*(1 + 2*\[Alpha])^2*
         (-744 + (-9703 + 3465*\[Alpha])*\[Nu] + 2*(-4166 + 6237*\[Alpha])*
           \[Nu]^2 + 8*(16 + 693*\[Alpha])*\[Nu]^3) - 646800*LN^16*r^(5/3)*
         (2 + \[Alpha])*(1 - 4*\[Nu])^2*(3*\[Alpha]^2*(-6313 + 2716*\[Nu]) + 
          4*(-6887 + 4452*\[Nu]) + 4*\[Alpha]*(-11245 + 4764*\[Nu])) - 
        1940400*LN^(50/3)*r^(4/3)*(2 + \[Alpha])^2*(-1 + 4*\[Nu])*
         (-862 + 13048*\[Nu] + 22464*\[Nu]^2 + \[Alpha]*(-8903 + 9128*\[Nu] + 
            336*\[Nu]^2)) + 277200*LN^2*r^(26/3)*(-2 + \[Alpha])^2*
         (2761 + 2828*\[Nu])*(3886 + 1850*\[Nu] - 4728*\[Nu]^2 + 
          \[Alpha]*(-717 - 375*\[Nu] + 588*\[Nu]^2)) - 
        1940400*LN^(44/3)*r^(7/3)*(2 + \[Alpha])*(-1 + 4*\[Nu])*
         (4*(69275 + 62204*\[Nu] - 84792*\[Nu]^2) + 3*\[Alpha]^2*
           (57999 - 62376*\[Nu] + 9352*\[Nu]^2) - 8*\[Alpha]*
           (-52346 + 28627*\[Nu] + 25080*\[Nu]^2)) - 15400*LN^4*r^(23/3)*
         (-2 + \[Alpha])*(2761 + 2828*\[Nu])*
         (3*\[Alpha]^2*(-131371 - 2493*\[Nu] + 76356*\[Nu]^2) - 
          16*\[Alpha]*(-104924 + 92538*\[Nu] + 90693*\[Nu]^2) + 
          4*(-284431 + 875655*\[Nu] + 423900*\[Nu]^2)) + 
        15400*LN^6*r^(20/3)*(2761 + 2828*\[Nu])*
         (9*\[Alpha]^3*(-116479 - 7395*\[Nu] + 67536*\[Nu]^2) + 
          8*(-1220779 + 2566773*\[Nu] + 194184*\[Nu]^2) - 
          6*\[Alpha]^2*(-272305 + 37767*\[Nu] + 724392*\[Nu]^2) + 
          \[Alpha]*(6548860 - 8296020*\[Nu] + 5222016*\[Nu]^2)) + 
        50400*LN^(46/3)*r^2*(154*\[Alpha]^3*(18686 - 69615*\[Nu] + 
            4440*\[Nu]^2 + 2128*\[Nu]^3) + 4*(-2947561 + 7924532*\[Nu] - 
            12392656*\[Nu]^2 + 3894912*\[Nu]^3) + 4*\[Alpha]*
           (-65605 - 2847922*\[Nu] - 11501920*\[Nu]^2 + 3946656*\[Nu]^3) + 
          \[Alpha]^2*(8571639 - 35061796*\[Nu] - 9243664*\[Nu]^2 + 
            4653824*\[Nu]^3)) + 4620*LN^14*r^(8/3)*
         (\[Alpha]^3*(-1248299 + 346975412*\[Nu] - 298117680*\[Nu]^2 + 
            13360704*\[Nu]^3) - 6*\[Alpha]^2*(21460779 - 187419272*\[Nu] + 
            412459920*\[Nu]^2 + 130691456*\[Nu]^3) - 
          8*(65899819 + 98061648*\[Nu] + 717519440*\[Nu]^2 + 
            394496256*\[Nu]^3) - 4*\[Alpha]*(129500897 - 121387156*\[Nu] + 
            1667694800*\[Nu]^2 + 793050048*\[Nu]^3)) - 
        4200*LN^(40/3)*r^3*(11*\[Alpha]^3*(9353203 - 45241992*\[Nu] - 
            4378836*\[Nu]^2 + 7271600*\[Nu]^3) + 
          8*(-527838163 + 276187336*\[Nu] - 1080586892*\[Nu]^2 + 
            742701008*\[Nu]^3) + 2*\[Alpha]^2*(-530918825 - 14560616*\[Nu] - 
            1506337604*\[Nu]^2 + 979320048*\[Nu]^3) + 
          4*\[Alpha]*(-1161676717 + 759702584*\[Nu] - 2540413108*\[Nu]^2 + 
            1644241200*\[Nu]^3)) + 1100*LN^(38/3)*r^(10/3)*
         (42*\[Alpha]^3*(-276495221 + 208244567*\[Nu] - 235547256*\[Nu]^2 + 
            44314032*\[Nu]^3) - 4*(-175405583 + 15500235500*\[Nu] + 
            2595677616*\[Nu]^2 + 3451936320*\[Nu]^3) - 
          \[Alpha]^2*(44935758361 - 10872015916*\[Nu] + 27199187568*\[Nu]^2 + 
            3837645504*\[Nu]^3) - 4*\[Alpha]*(10827155539 + 
            10802894054*\[Nu] + 5154825312*\[Nu]^2 + 5198451552*\[Nu]^3)) + 
        825*LN^(14/3)*r^(22/3)*(-2 + \[Alpha])^2*
         (-2*(81739381431 + 10914514292*\[Nu] + 23286587408*\[Nu]^2 + 
            3665140416*\[Nu]^3) + 3*\[Alpha]*(-12785454897 + 
            28011678716*\[Nu] - 4880540336*\[Nu]^2 + 8330762048*\[Nu]^3)) - 
        4620*LN^12*r^(11/3)*(8*(1072519417 + 4207693924*\[Nu] + 
            433800520*\[Nu]^2 - 4034110752*\[Nu]^3) + 3*\[Alpha]^3*
           (362186301 + 48014832*\[Nu] - 723599240*\[Nu]^2 + 
            123285344*\[Nu]^3) - 6*\[Alpha]^2*(-989222301 - 959916092*\[Nu] + 
            1989609080*\[Nu]^2 + 1592877216*\[Nu]^3) - 
          4*\[Alpha]*(-2950836377 - 6966774344*\[Nu] + 3417272200*\[Nu]^2 + 
            9165825312*\[Nu]^3)) - 1540*LN^8*r^(17/3)*
         (-4*\[Alpha]*(-22689538079 + 30766261622*\[Nu] + 
            62384434200*\[Nu]^2 + 3123598464*\[Nu]^3) + 
          3*\[Alpha]^3*(-7528931129 - 11136992878*\[Nu] + 
            1957587240*\[Nu]^2 + 6055977984*\[Nu]^3) + 
          8*(41965755407 - 20705331806*\[Nu] - 51110661240*\[Nu]^2 + 
            13095266688*\[Nu]^3) - 6*\[Alpha]^2*(14535348593 - 
            4757739194*\[Nu] - 837879240*\[Nu]^2 + 21124438272*\[Nu]^3)) + 
        1540*LN^10*r^(14/3)*(\[Alpha]^2*(-48400384798 + 25976409244*\[Nu] + 
            9063248880*\[Nu]^2 - 79299747072*\[Nu]^3) + 
          3*\[Alpha]^3*(-359550907 - 4371438374*\[Nu] - 2865151800*\[Nu]^2 + 
            2701652352*\[Nu]^3) + 8*(-20262203801 - 13150826062*\[Nu] + 
            11429101320*\[Nu]^2 + 7688854656*\[Nu]^3) - 
          4*\[Alpha]*(42525353239 - 17593097122*\[Nu] - 31217876520*\[Nu]^2 + 
            35787136896*\[Nu]^3)) + 275*LN^(26/3)*r^(16/3)*
         (9*\[Alpha]^3*(-23285858107 + 60562900412*\[Nu] - 
            13896874320*\[Nu]^2 + 17817450560*\[Nu]^3) + 
          6*\[Alpha]^2*(-24830437145 + 150961884020*\[Nu] + 
            42273168*\[Nu]^2 + 41093400768*\[Nu]^3) - 
          4*\[Alpha]*(331989670517 + 275015008828*\[Nu] + 
            73982388144*\[Nu]^2 + 75205247040*\[Nu]^3) - 
          8*(292877925541 + 388401768380*\[Nu] + 82405413552*\[Nu]^2 + 
            113584468032*\[Nu]^3)) - 275*LN^(32/3)*r^(13/3)*
         (9*\[Alpha]^3*(-16432644009 + 24574557028*\[Nu] - 
            11143010032*\[Nu]^2 + 6922629056*\[Nu]^3) + 
          6*\[Alpha]^2*(-19877877557 + 133901095092*\[Nu] - 
            14677093424*\[Nu]^2 + 34559808192*\[Nu]^3) + 
          8*(57552468203 + 187164353236*\[Nu] + 20654621904*\[Nu]^2 + 
            57337930944*\[Nu]^3) + 4*\[Alpha]*(143383843517 + 
            383753710444*\[Nu] + 47531280048*\[Nu]^2 + 114759376704*
             \[Nu]^3)) - 275*LN^(20/3)*r^(19/3)*
         (3*\[Alpha]^3*(-62923577377 + 190394500324*\[Nu] - 
            30793637616*\[Nu]^2 + 56539944384*\[Nu]^3) + 
          8*(447421053313 + 297293129084*\[Nu] + 123876389616*\[Nu]^2 + 
            86909852736*\[Nu]^3) - 2*\[Alpha]^2*(217023443633 + 
            374628068956*\[Nu] + 16891613424*\[Nu]^2 + 117158529600*
             \[Nu]^3) - 4*\[Alpha]*(41626877549 + 493848561100*\[Nu] + 
            14603863344*\[Nu]^2 + 139371156288*\[Nu]^3)) + 
        SO*(-11735539200*LN^(40/3)*Pi*r^3*(2 + \[Alpha])^2*
           (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
            (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) - 
          9012894105600*LN^(25/3)*Pi*r^(11/2)*(2 + \[Alpha])^2*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 35206617600*LN^(4/3)*
           Pi*r^9*(-2 + \[Alpha])^2*(89 + 48*\[Alpha])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 187768627200*LN^(7/3)*Pi*r^(17/2)*
           (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 375537254400*LN^(13/3)*Pi*r^(15/2)*
           (-96 + 89*\[Alpha] + 72*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 187768627200*LN^(19/3)*Pi*r^(13/2)*
           (178 + 377*\[Alpha] + 144*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 422479411200*LN^14*Pi*r^(8/3)*
           (2 + \[Alpha])^3*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          5867769600*LN^6*Pi*r^(20/3)*(-2 + \[Alpha])^2*(89 + 48*\[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          5867769600*LN^12*Pi*r^(11/3)*(2 + \[Alpha])^2*(-151 + 264*\[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          5867769600*LN^8*Pi*r^(17/3)*(-164 - 452*\[Alpha] - 165*\[Alpha]^2 + 
            216*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          5867769600*LN^10*Pi*r^(14/3)*(-164 - 700*\[Alpha] + 
            411*\[Alpha]^2 + 360*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) - 2414168064000*LN^(7/3)*r^13*rd^9*
           (1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            2*\[Nu]*\[Chi]S) + 11735539200*LN^(34/3)*Pi*r^4*(2 + \[Alpha])*
           (2*(-3286 + 1941*\[Alpha] + 930*\[Alpha]^2)*\[Delta]*\[Chi]A + 
            (-6572 + \[Alpha]*(3882 - 15633*\[Nu]) + \[Alpha]^2*(1860 - 
                1824*\[Nu]) + 14646*\[Nu])*\[Chi]S) + 11735539200*LN^(28/3)*
           Pi*r^5*(2*(9580 + 15220*\[Alpha] + 4535*\[Alpha]^2 + 
              522*\[Alpha]^3)*\[Delta]*\[Chi]A + 
            (19160 + \[Alpha]*(30440 - 57132*\[Nu]) + \[Alpha]^2*(9070 - 
                639*\[Nu]) - 44460*\[Nu] - 12*\[Alpha]^3*(-87 + 104*\[Nu]))*
             \[Chi]S) - 11735539200*LN^(10/3)*Pi*r^8*(-2 + \[Alpha])*
           (2*(-3334 - 1057*\[Alpha] + 252*\[Alpha]^2)*\[Delta]*\[Chi]A - 
            (6668 - 10806*\[Nu] + 24*\[Alpha]^2*(-21 + 46*\[Nu]) + 
              \[Alpha]*(2114 + 975*\[Nu]))*\[Chi]S) - 23471078400*LN^(22/3)*
           Pi*r^6*(2*(-6716 + 908*\[Alpha] + 3029*\[Alpha]^2 + 
              1311*\[Alpha]^3)*\[Delta]*\[Chi]A + 
            (\[Alpha]^2*(6058 - 8613*\[Nu]) + 92*(-146 + 285*\[Nu]) - 
              6*\[Alpha]^3*(-437 + 492*\[Nu]) - 8*\[Alpha]*(-227 + 
                1836*\[Nu]))*\[Chi]S) + 11735539200*LN^(16/3)*Pi*r^7*
           (2*(-3092 - 8732*\[Alpha] - 1089*\[Alpha]^2 + 2004*\[Alpha]^3)*
             \[Delta]*\[Chi]A - (6184 - 15636*\[Nu] + 33*\[Alpha]^2*(66 + 
                175*\[Nu]) + 24*\[Alpha]^3*(-167 + 206*\[Nu]) - 
              4*\[Alpha]*(-4366 + 6987*\[Nu]))*\[Chi]S) + 
          rd*(-1267438233600*LN^(7/3)*r^9*(-2 + \[Alpha])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            17200947456000*LN^(31/3)*r^5*(2 + \[Alpha])^2*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S) - 1448500838400*LN^(13/3)*r^8*
             (54 - 47*\[Alpha] + 10*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) + 1448500838400*LN^(25/3)*r^6*
             (-142 - 47*\[Alpha] + 12*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S) + 362125209600*LN^(19/3)*r^7*
             (-580 + 176*\[Alpha] + 43*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^7*(-482833612800*LN^(7/3)*r^12*(-11 + 6*\[Alpha] + 
              56*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            301771008000*LN^(13/3)*r^11*(65 + 212*\[Alpha] + 164*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^3*(-362125209600*LN^(7/3)*r^10*(34 - 69*\[Alpha] + 
              26*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            2715939072000*LN^(25/3)*r^7*(40 + 78*\[Alpha] + 29*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            362125209600*LN^(19/3)*r^8*(-550 - 707*\[Alpha] + 69*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            181062604800*LN^(13/3)*r^9*(-432 - 414*\[Alpha] + 245*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^5*(-120708403200*LN^(13/3)*r^10*(487 + 699*\[Alpha] + 
              50*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            301771008000*LN^(19/3)*r^9*(221 + 590*\[Alpha] + 368*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            60354201600*LN^(7/3)*r^11*(-107 - 508*\[Alpha] + 412*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^10*(-57504142080*LN^(4/3)*Pi*r^14*(1 + 2*\[Alpha])^2*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 9584023680*LN^6*Pi*
             r^(35/3)*(1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 782369280*LN^(10/3)*Pi*r^13*
             (1 + 2*\[Alpha])^2*(54*(2231 + 730*\[Alpha])*\[Delta]*\[Chi]A + 
              (120474 - 296551*\[Nu] - 540*\[Alpha]*(-73 + 72*\[Nu]))*
               \[Chi]S)) + rd^8*(306688757760*LN^(7/3)*Pi*r^(25/2)*
             (1 + 2*\[Alpha])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            115008284160*LN^(4/3)*Pi*r^13*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 19168047360*LN^6*
             Pi*r^(32/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 19168047360*LN^8*Pi*r^(29/3)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 782369280*LN^(10/3)*Pi*r^12*(1 + 2*\[Alpha])*
             (6*(-47533 + 90247*\[Alpha] + 35040*\[Alpha]^2)*\[Delta]*
               \[Chi]A + (-285198 + \[Alpha]*(541482 - 1483379*\[Nu]) + 
                695485*\[Nu] - 2880*\[Alpha]^2*(-73 + 72*\[Nu]))*\[Chi]S) + 
            782369280*LN^(16/3)*Pi*r^11*(1 + 2*\[Alpha])*
             (6*(-47641 + 9862*\[Alpha] + 8760*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (-285846 + \[Alpha]*(59172 - 299428*\[Nu]) + 694579*\[Nu] - 
                720*\[Alpha]^2*(-73 + 72*\[Nu]))*\[Chi]S)) + 
          rd^4*(-35206617600*LN^(28/3)*Pi*r^7*(-5 - 2*\[Alpha] + \[Alpha]^2)*
             (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + (2614 + 
                \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) - 
            9012894105600*LN^(13/3)*Pi*r^(19/2)*(1 + 2*\[Alpha])^2*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            563305881600*LN^(7/3)*Pi*r^(21/2)*(85 + 218*\[Alpha] + 
              96*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            35206617600*LN^(4/3)*Pi*r^11*(-931 - 1702*\[Alpha] + 
              704*\[Alpha]^2 + 768*\[Alpha]^3)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 1267438233600*LN^10*Pi*r^(20/3)*
             (2 + \[Alpha])*(1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 5867769600*LN^6*Pi*r^(26/3)*
             (-931 - 1702*\[Alpha] + 704*\[Alpha]^2 + 768*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            5867769600*LN^8*Pi*r^(23/3)*(869 + 2786*\[Alpha] + 
              2912*\[Alpha]^2 + 1632*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 11735539200*LN^(22/3)*Pi*r^8*
             (2*(-39539 + 53392*\[Alpha] + 59665*\[Alpha]^2 + 
                13806*\[Alpha]^3)*\[Delta]*\[Chi]A + (-79078 + \[Alpha]*
                 (106784 - 257102*\[Nu]) + \[Alpha]^2*(119330 - 195527*
                   \[Nu]) + 215227*\[Nu] - 36*\[Alpha]^3*(-767 + 760*\[Nu]))*
               \[Chi]S) - 11735539200*LN^(10/3)*Pi*r^10*
             (2*(-52555 - 30118*\[Alpha] + 16295*\[Alpha]^2 + 
                4722*\[Alpha]^3)*\[Delta]*\[Chi]A + (-105110 + \[Alpha]^2*
                 (32590 - 58409*\[Nu]) + \[Alpha]^3*(9444 - 16224*\[Nu]) + 
                210187*\[Nu] + 2*\[Alpha]*(-30118 + 6769*\[Nu]))*\[Chi]S) + 
            11735539200*LN^(16/3)*Pi*r^9*(2*(70044 + 10396*\[Alpha] + 
                50949*\[Alpha]^2 + 22146*\[Alpha]^3)*\[Delta]*\[Chi]A + 
              (140088 + \[Alpha]^2*(101898 - 223681*\[Nu]) + \[Alpha]^3*
                 (44292 - 48480*\[Nu]) - 322652*\[Nu] + 8*\[Alpha]*
                 (2599 + 11961*\[Nu]))*\[Chi]S)) + 
          rd^2*(46942156800*LN^(28/3)*Pi*r^6*(2*(11608 + 12847*\[Alpha] + 
                3151*\[Alpha]^2 + 138*\[Alpha]^3)*\[Delta]*\[Chi]A + 
              (23216 + \[Alpha]*(25694 - 43911*\[Nu]) + \[Alpha]^2*
                 (6302 - 1989*\[Nu]) + \[Alpha]^3*(276 - 288*\[Nu]) - 
                53208*\[Nu])*\[Chi]S) + 11735539200*LN^(34/3)*Pi*r^5*
             (8 + 14*\[Alpha] + 5*\[Alpha]^2)*(2*(1307 + 438*\[Alpha])*
               \[Delta]*\[Chi]A + (2614 + \[Alpha]*(876 - 864*\[Nu]) - 
                6555*\[Nu])*\[Chi]S) + 18025788211200*LN^(19/3)*Pi*r^(15/2)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 187768627200*LN^(7/3)*Pi*r^(19/2)*
             (-421 + 193*\[Alpha] + 240*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 187768627200*LN^(13/3)*Pi*r^(17/2)*
             (599 + 865*\[Alpha] + 432*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 35206617600*LN^(4/3)*Pi*r^10*
             (664 - 1170*\[Alpha] - 253*\[Alpha]^2 + 336*\[Alpha]^3)*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            1267438233600*LN^12*Pi*r^(14/3)*(2 + \[Alpha])^2*(1 + 2*\[Alpha])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            5867769600*LN^6*Pi*r^(23/3)*(664 - 1170*\[Alpha] - 
              253*\[Alpha]^2 + 336*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 11735539200*LN^8*Pi*r^(20/3)*
             (-972 - 542*\[Alpha] + 335*\[Alpha]^2 + 552*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            5867769600*LN^10*Pi*r^(17/3)*(416 + 1142*\[Alpha] + 
              2867*\[Alpha]^2 + 1200*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 11735539200*LN^(22/3)*Pi*r^7*
             (2*(-39088 + 35182*\[Alpha] + 44521*\[Alpha]^2 + 
                12030*\[Alpha]^3)*\[Delta]*\[Chi]A + (-78176 + \[Alpha]*
                 (70364 - 172206*\[Nu]) + \[Alpha]^2*(89042 - 137421*\[Nu]) + 
                \[Alpha]^3*(24060 - 25584*\[Nu]) + 212112*\[Nu])*\[Chi]S) - 
            23471078400*LN^(10/3)*Pi*r^9*(2*(12500 - 13374*\[Alpha] - 
                1553*\[Alpha]^2 + 1170*\[Alpha]^3)*\[Delta]*\[Chi]A - 
              (12*\[Alpha]^3*(-195 + 346*\[Nu]) + \[Alpha]^2*(3106 + 
                  5343*\[Nu]) - 6*\[Alpha]*(-4458 + 8257*\[Nu]) + 
                4*(-6250 + 8349*\[Nu]))*\[Chi]S) + 11735539200*LN^(16/3)*Pi*
             r^8*(2*(-19896 - 40138*\[Alpha] + 15385*\[Alpha]^2 + 
                12636*\[Alpha]^3)*\[Delta]*\[Chi]A + (\[Alpha]^2*
                 (30770 - 94521*\[Nu]) + \[Alpha]^3*(25272 - 29424*\[Nu]) + 
                24*(-1658 + 545*\[Nu]) + 2*\[Alpha]*(-40138 + 80085*\[Nu]))*
               \[Chi]S)) + rd^6*(306688757760*LN^(7/3)*Pi*r^(23/2)*
             (-2 + \[Alpha])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            306688757760*LN^(13/3)*Pi*r^(21/2)*(2 + \[Alpha])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            1173553920*LN^(4/3)*Pi*r^12*(7846 + 34724*\[Alpha] + 
              47929*\[Alpha]^2 + 17280*\[Alpha]^3)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 9584023680*LN^10*Pi*r^(23/3)*
             (2 + \[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 391184640*LN^8*Pi*r^(26/3)*
             (884 + 6480*\[Alpha] + 13009*\[Alpha]^2 + 8640*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            195592320*LN^6*Pi*r^(29/3)*(7846 + 34724*\[Alpha] + 
              47929*\[Alpha]^2 + 17280*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 782369280*LN^(22/3)*Pi*r^9*
             (6*(43849 + 235624*\[Alpha] + 158941*\[Alpha]^2 + 
                28470*\[Alpha]^3)*\[Delta]*\[Chi]A + (263094 + \[Alpha]*
                 (1413744 - 3427466*\[Nu]) + \[Alpha]^2*(953646 - 
                  1717289*\[Nu]) - 681971*\[Nu] - 2340*\[Alpha]^3*
                 (-73 + 72*\[Nu]))*\[Chi]S) + 1564738560*LN^(10/3)*Pi*r^11*
             (6*(-40610 - 212223*\[Alpha] - 47956*\[Alpha]^2 + 
                8985*\[Alpha]^3)*\[Delta]*\[Chi]A - (243660 - 540322*\[Nu] + 
                90*\[Alpha]^3*(-599 + 264*\[Nu]) - 59*\[Alpha]*(-21582 + 
                  46723*\[Nu]) + \[Alpha]^2*(287736 + 122639*\[Nu]))*
               \[Chi]S) + 391184640*LN^(16/3)*Pi*r^10*
             (6*(-115232 - 735796*\[Alpha] + 51315*\[Alpha]^2 + 
                109560*\[Alpha]^3)*\[Delta]*\[Chi]A + (-691392 + 
                \[Alpha]^2*(307890 - 2275649*\[Nu]) + 1932272*\[Nu] - 
                720*\[Alpha]^3*(-913 + 904*\[Nu]) + 12*\[Alpha]*(-367898 + 
                  933509*\[Nu]))*\[Chi]S))) + 
        SO^2*(-1126611763200*LN^(8/3)*r^(25/3)*(-2 + \[Alpha])^3*(-1 + \[Nu])*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) + 1676505600*LN^(14/3)*r^(22/3)*(-2 + \[Alpha])^2*
           (-9934 - 2307*\[Alpha] - 1368*\[Nu] + 4956*\[Alpha]*\[Nu])*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) - 628689600*LN^(46/3)*r^2*(2 + \[Alpha])^2*
           (-113 + 42*\[Alpha]*(-3 + \[Nu]) - 44*\[Nu])*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
          26404963200*LN^(44/3)*r^(7/3)*(-2 + \[Alpha])*(2 + \[Alpha])^2*
           (-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
            (1 - 4*\[Nu])*\[Chi]S^2) - 8801654400*LN^(50/3)*r^(4/3)*
           (2 + \[Alpha])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
             \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 52390800*LN^(40/3)*r^3*
           (2 + \[Alpha])*(3*\[Alpha]^2*(-3625 + 1932*\[Nu]) + 
            4*\[Alpha]*(-5197 + 3420*\[Nu]) + 4*(-2855 + 4116*\[Nu]))*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) - 751074508800*LN^(25/3)*r^(11/2)*(2 + \[Alpha])*
           (2*(7 + 8*\[Alpha])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-28 + 23*\[Nu] + 8*\[Alpha]*(-4 + 3*\[Nu]))*\[Chi]A*
             \[Chi]S - (-2 + \[Nu])*(-7 + 8*\[Alpha]*(-1 + \[Nu]) + 8*\[Nu])*
             \[Chi]S^2) - 187768627200*LN^7*r^(37/6)*(-2 + \[Alpha])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
          187768627200*LN^11*r^(25/6)*(2 + \[Alpha])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
          375537254400*LN^9*r^(31/6)*(-4 + \[Alpha]^2)*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
          62589542400*LN^(7/3)*r^(17/2)*(-2 + \[Alpha])*
           (2*(-482 + 39*\[Alpha])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(1928 - 634*\[Nu] + 39*\[Alpha]*(-4 + 5*\[Nu]))*\[Chi]A*
             \[Chi]S - (-2 + \[Nu])*(482 - 76*\[Nu] + 39*\[Alpha]*(-1 + 
                2*\[Nu]))*\[Chi]S^2) - 11735539200*LN^(4/3)*r^9*
           (-2 + \[Alpha])^2*(2*(-482 + 39*\[Alpha])*(-1 + 4*\[Nu])*
             \[Chi]A^2 + \[Delta]*(1928 - 634*\[Nu] + 39*\[Alpha]*(-4 + 
                5*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(482 - 76*\[Nu] + 
              39*\[Alpha]*(-1 + 2*\[Nu]))*\[Chi]S^2) + 17463600*LN^4*r^(23/3)*
           (-2 + \[Alpha])^2*(2761 + 2828*\[Nu])*
           ((290 - 1248*\[Nu] + \[Alpha]*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(290 - 99*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
            (290 + 88*\[Nu] + 3*\[Alpha]*(-33 + 4*\[Nu]))*\[Chi]S^2) - 
          125179084800*LN^(13/3)*r^(15/2)*(2*(-288 - 434*\[Alpha] + 
              87*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(\[Alpha]*(1736 - 538*\[Nu]) + 384*(3 - 2*\[Nu]) + 
              \[Alpha]^2*(-348 + 339*\[Nu]))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(\[Alpha]*(434 - 52*\[Nu]) + 48*(6 - 5*\[Nu]) + 
              3*\[Alpha]^2*(-29 + 42*\[Nu]))*\[Chi]S^2) + 
          62589542400*LN^(19/3)*r^(13/2)*(2*(-556 - 32*\[Alpha] + 
              231*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(2224 - 284*\[Nu] + 32*\[Alpha]*(4 + 25*\[Nu]) + 
              \[Alpha]^2*(-924 + 771*\[Nu]))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(556 + 136*\[Nu] + 32*\[Alpha]*(1 + 13*\[Nu]) + 
              3*\[Alpha]^2*(-77 + 90*\[Nu]))*\[Chi]S^2) - 
          69854400*LN^(20/3)*r^(19/3)*(-2 + \[Alpha])*
           ((-1 + 4*\[Nu])*(-865220 - 600768*\[Nu] + 8*\[Alpha]*(-50083 + 
                27012*\[Nu]) + 3*\[Alpha]^2*(-29377 + 86240*\[Nu]))*
             \[Chi]A^2 + 2*\[Delta]*(865220 + \[Alpha]^2*(88131 - 
                258636*\[Nu]) + 599536*\[Nu] - 8*\[Alpha]*(-50083 + 
                26956*\[Nu]))*\[Chi]A*\[Chi]S + (865220 + 598304*\[Nu] + 
              4928*\[Nu]^2 - 3*\[Alpha]^2*(-29377 + 86184*\[Nu] + 
                112*\[Nu]^2) - 8*\[Alpha]*(-50083 + 26900*\[Nu] + 
                224*\[Nu]^2))*\[Chi]S^2) - 69854400*LN^(32/3)*r^(13/3)*
           ((9*\[Alpha]^3*(7055 - 35612*\[Nu] + 29568*\[Nu]^2) + 
              6*\[Alpha]^2*(7703 - 87884*\[Nu] + 228288*\[Nu]^2) + 
              8*(-24601 - 6764*\[Nu] + 420672*\[Nu]^2) + 4*\[Alpha]*(-63979 + 
                46060*\[Nu] + 839424*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(196808 + 842464*\[Nu] + 45*\[Alpha]^3*(-1411 + 
                1484*\[Nu]) + 6*\[Alpha]^2*(-7703 + 56092*\[Nu]) + 
              4*\[Alpha]*(63979 + 210836*\[Nu]))*\[Chi]A*\[Chi]S + 
            (9*\[Alpha]^3*(7055 - 7448*\[Nu] + 112*\[Nu]^2) + 
              8*(-24601 - 105448*\[Nu] + 560*\[Nu]^2) + 4*\[Alpha]*(-63979 - 
                211816*\[Nu] + 3920*\[Nu]^2) - 6*\[Alpha]^2*(-7703 + 
                55112*\[Nu] + 3920*\[Nu]^2))*\[Chi]S^2) - 
          69854400*LN^(38/3)*r^(10/3)*(2 + \[Alpha])*
           ((-1 + 4*\[Nu])*(-2084 + 72384*\[Nu] + 21*\[Alpha]^2*(913 + 
                64*\[Nu]) + 40*\[Alpha]*(857 + 972*\[Nu]))*\[Chi]A^2 + 
            2*\[Delta]*(2084 - 68240*\[Nu] + 21*\[Alpha]^2*(-913 + 4*\[Nu]) - 
              8*\[Alpha]*(4285 + 5756*\[Nu]))*\[Chi]A*\[Chi]S - 
            (21*\[Alpha]^2*(913 - 72*\[Nu] + 272*\[Nu]^2) - 8*\[Alpha]*(
                -4285 - 6652*\[Nu] + 3584*\[Nu]^2) + 4*(-521 + 16024*\[Nu] + 
                4144*\[Nu]^2))*\[Chi]S^2) + 69854400*LN^(26/3)*r^(16/3)*
           ((9*\[Alpha]^3*(10385 - 66404*\[Nu] + 99456*\[Nu]^2) + 
              6*\[Alpha]^2*(14047 - 138604*\[Nu] + 329664*\[Nu]^2) - 
              4*\[Alpha]*(-166051 + 549964*\[Nu] + 456960*\[Nu]^2) - 
              8*(-138599 + 349676*\[Nu] + 818880*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(\[Alpha]^2*(84282 - 492648*\[Nu]) + \[Alpha]^3*(
                93465 - 223524*\[Nu]) + 8*(138599 + 204580*\[Nu]) + 
              \[Alpha]*(664204 + 452816*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-9*\[Alpha]^3*(-10385 + 24808*\[Nu] + 112*\[Nu]^2) + 
              8*(138599 + 204440*\[Nu] + 560*\[Nu]^2) - 6*\[Alpha]^2*(
                -14047 + 81800*\[Nu] + 1232*\[Nu]^2) + 4*\[Alpha]*(166051 + 
                112168*\[Nu] + 4144*\[Nu]^2))*\[Chi]S^2) - 
          139708800*LN^(10/3)*r^8*(-2 + \[Alpha])*
           ((3*\[Alpha]^2*(16871 - 87497*\[Nu] + 82656*\[Nu]^2) - 
              4*\[Alpha]*(86623 - 422383*\[Nu] + 299448*\[Nu]^2) + 
              4*(29897 - 219059*\[Nu] + 391248*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(-119588 + \[Alpha]*(346492 - 617892*\[Nu]) + 
              817884*\[Nu] + 3*\[Alpha]^2*(-16871 + 37737*\[Nu]))*\[Chi]A*
             \[Chi]S + (4*(29897 - 309471*\[Nu] + 8092*\[Nu]^2) + 
              3*\[Alpha]^2*(16871 - 55461*\[Nu] + 10276*\[Nu]^2) - 
              4*\[Alpha]*(86623 - 233055*\[Nu] + 12068*\[Nu]^2))*\[Chi]S^2) + 
          104781600*LN^14*r^(8/3)*(2 + \[Alpha])^2*
           ((10942 - 47464*\[Nu] + 21504*\[Nu]^2 + \[Alpha]*(6479 - 
                27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(10942 + \[Alpha]*(6479 - 16884*\[Nu]) - 28840*\[Nu])*
             \[Chi]A*\[Chi]S + (10942 - 53984*\[Nu] + 20384*\[Nu]^2 + 
              \[Alpha]*(6479 - 31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) - 
          34927200*LN^12*r^(11/3)*(2 + \[Alpha])*
           ((-53984*\[Alpha]*(-1 + 4*\[Nu]) + 27*\[Alpha]^2*(2813 - 
                11868*\[Nu] + 3584*\[Nu]^2) - 4*(36863 - 164084*\[Nu] + 
                96768*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(147452 - 
              390096*\[Nu] + 224*\[Alpha]*(-241 + 591*\[Nu]) + 
              9*\[Alpha]^2*(-8439 + 21476*\[Nu]))*\[Chi]A*\[Chi]S + 
            (224*\[Alpha]*(241 - 1182*\[Nu] + 872*\[Nu]^2) + 9*\[Alpha]^2*(
                8439 - 41104*\[Nu] + 19152*\[Nu]^2) - 4*(36863 - 
                178416*\[Nu] + 31696*\[Nu]^2))*\[Chi]S^2) + 
          139708800*LN^(16/3)*r^7*((3*\[Alpha]^3*(53081 - 273445*\[Nu] + 
                249536*\[Nu]^2) - 4*\[Alpha]*(-180361 + 648901*\[Nu] + 
                251424*\[Nu]^2) - 6*\[Alpha]^2*(141007 - 662179*\[Nu] + 
                387600*\[Nu]^2) + 8*(33689 - 333845*\[Nu] + 746256*\[Nu]^2))*
             \[Chi]A^2 - 2*\[Delta]*(\[Alpha]^2*(846042 - 1312914*\[Nu]) + 
              \[Alpha]*(-721444 + 5364*\[Nu]) + 21*\[Alpha]^3*(-7583 + 
                14931*\[Nu]) + 8*(-33689 + 379533*\[Nu]))*\[Chi]A*\[Chi]S + 
            (6*\[Alpha]^2*(-141007 + 339487*\[Nu] + 3220*\[Nu]^2) + 
              3*\[Alpha]^3*(53081 - 147913*\[Nu] + 17220*\[Nu]^2) + 
              8*(33689 - 559977*\[Nu] + 79156*\[Nu]^2) - 4*\[Alpha]*(
                -180361 + 75225*\[Nu] + 124348*\[Nu]^2))*\[Chi]S^2) + 
          52390800*LN^(34/3)*r^4*((\[Alpha]^3*(-101023 + 492596*\[Nu] - 
                12544*\[Nu]^2) + 6*\[Alpha]^2*(-123069 + 496796*\[Nu] + 
                79872*\[Nu]^2) + 8*(-146553 + 498380*\[Nu] + 264704*
                 \[Nu]^2) + 4*\[Alpha]*(-411401 + 1493100*\[Nu] + 
                516864*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (\[Alpha]^3*(-101023 + 47124*\[Nu]) + 8*(-146553 + 
                69292*\[Nu]) + 4*\[Alpha]*(-411401 + 189452*\[Nu]) + 
              \[Alpha]^2*(-738414 + 340712*\[Nu]))*\[Chi]A*\[Chi]S + 
            (\[Alpha]^2*(-738414 + 654304*\[Nu] - 44704*\[Nu]^2) + 
              \[Alpha]^3*(-101023 + 5744*\[Nu] + 61488*\[Nu]^2) - 
              8*(146553 - 226416*\[Nu] + 118064*\[Nu]^2) - 4*\[Alpha]*(
                411401 - 531408*\[Nu] + 189616*\[Nu]^2))*\[Chi]S^2) - 
          17463600*LN^6*r^(20/3)*(-2 + \[Alpha])*
           ((9*\[Alpha]^2*(-95033 + 275764*\[Nu] + 361984*\[Nu]^2) - 
              4*\[Alpha]*(-237101 + 985196*\[Nu] + 1018080*\[Nu]^2) - 
              12*(-296373 + 880564*\[Nu] + 1312192*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(3556476 + 4382672*\[Nu] + 76*\[Alpha]*(12479 + 
                4788*\[Nu]) - 9*\[Alpha]^2*(95033 + 84140*\[Nu]))*\[Chi]A*
             \[Chi]S + (3556476 + 5106208*\[Nu] - 89152*\[Nu]^2 + 
              9*\[Alpha]^2*(-95033 - 63912*\[Nu] + 560*\[Nu]^2) + 
              4*\[Alpha]*(237101 + 218736*\[Nu] + 325360*\[Nu]^2))*
             \[Chi]S^2) + 17463600*LN^8*r^(17/3)*
           ((6*\[Alpha]^2*(-55603 - 126308*\[Nu] + 471744*\[Nu]^2) + 
              3*\[Alpha]^3*(-321577 + 976900*\[Nu] + 1064448*\[Nu]^2) - 
              12*\[Alpha]*(-351429 + 1097876*\[Nu] + 1602944*\[Nu]^2) - 
              8*(-585277 + 1388356*\[Nu] + 2514624*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(-56*(83611 + 134164*\[Nu]) + 6*\[Alpha]^2*(55603 + 
                363636*\[Nu]) + \[Alpha]^3*(964731 + 490644*\[Nu]) - 
              4*\[Alpha]*(1054287 + 1162756*\[Nu]))*\[Chi]A*\[Chi]S + 
            (8*(585277 + 925544*\[Nu] - 476784*\[Nu]^2) - 3*\[Alpha]^3*(
                321577 + 17688*\[Nu] + 90384*\[Nu]^2) + 6*\[Alpha]^2*(
                -55603 - 378552*\[Nu] + 344848*\[Nu]^2) + 4*\[Alpha]*(
                1054287 + 1401992*\[Nu] + 346864*\[Nu]^2))*\[Chi]S^2) - 
          17463600*LN^10*r^(14/3)*((24*(-45801 + 81748*\[Nu] + 
                71232*\[Nu]^2) + 3*\[Alpha]^3*(-165267 + 567788*\[Nu] + 
                297472*\[Nu]^2) + 4*\[Alpha]*(-310391 + 219932*\[Nu] + 
                2093952*\[Nu]^2) + 2*\[Alpha]^2*(-644597 + 1581284*\[Nu] + 
                2772672*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (-56*(19629 + 20716*\[Nu]) + 9*\[Alpha]^3*(-55089 + 
                30212*\[Nu]) - 2*\[Alpha]^2*(644597 + 830284*\[Nu]) - 
              4*\[Alpha]*(310391 + 1188068*\[Nu]))*\[Chi]A*\[Chi]S - 
            (\[Alpha]*(1241564 + 5418016*\[Nu] - 3511872*\[Nu]^2) + 
              \[Alpha]^2*(1289194 + 1326928*\[Nu] - 263648*\[Nu]^2) - 
              8*(-137403 + 14344*\[Nu] + 327824*\[Nu]^2) + \[Alpha]^3*(
                495801 - 823656*\[Nu] + 504336*\[Nu]^2))*\[Chi]S^2) - 
          17463600*LN^(22/3)*r^6*((6*\[Alpha]^2*(-636249 + 2509972*\[Nu] + 
                333696*\[Nu]^2) + 9*\[Alpha]^3*(210839 - 1019140*\[Nu] + 
                673792*\[Nu]^2) - 8*(-1546483 + 5071276*\[Nu] + 
                3989376*\[Nu]^2) - 4*\[Alpha]*(2506679 - 11490068*\[Nu] + 
                5725440*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (18*\[Alpha]^2*(-212083 + 82396*\[Nu]) - 9*\[Alpha]^3*(-210839 + 
                303716*\[Nu]) + 8*(1546483 + 849300*\[Nu]) + 
              4*\[Alpha]*(-2506679 + 4380084*\[Nu]))*\[Chi]A*\[Chi]S + 
            (8*(1546483 + 583944*\[Nu] - 640720*\[Nu]^2) + 9*\[Alpha]^3*(
                210839 - 431648*\[Nu] + 25872*\[Nu]^2) + 6*\[Alpha]^2*(
                -636249 + 529400*\[Nu] + 431920*\[Nu]^2) - 4*\[Alpha]*(
                2506679 - 7296816*\[Nu] + 891472*\[Nu]^2))*\[Chi]S^2) + 
          17463600*LN^(28/3)*r^5*((3*\[Alpha]^3*(435751 - 1997836*\[Nu] + 
                698880*\[Nu]^2) + 8*(-1681975 + 6177532*\[Nu] + 
                1943424*\[Nu]^2) + 4*\[Alpha]*(-1759301 + 6459332*\[Nu] + 
                2656512*\[Nu]^2) + 2*\[Alpha]^2*(1273607 - 5726108*\[Nu] + 
                2809728*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(13455800 - 
              5128032*\[Nu] + 4*\[Alpha]*(1759301 + 39276*\[Nu]) + 
              3*\[Alpha]^3*(-435751 + 407484*\[Nu]) + \[Alpha]^2*(-2547214 + 
                3834264*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-3*\[Alpha]^3*(-435751 + 560136*\[Nu] + 35728*\[Nu]^2) - 
              8*(1681975 - 1832376*\[Nu] + 210224*\[Nu]^2) + 
              4*\[Alpha]*(-1759301 + 499320*\[Nu] + 958256*\[Nu]^2) + 
              \[Alpha]^2*(2547214 - 6405168*\[Nu] + 2237792*\[Nu]^2))*
             \[Chi]S^2) + rd^8*(140826470400*LN^(4/3)*r^13*(1 + 2*\[Alpha])^2*
             \[Nu]*\[Chi]S*(-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) - 
            23471078400*LN^6*r^(32/3)*(1 + 2*\[Alpha])^2*\[Nu]*\[Chi]S*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            563305881600*LN^(8/3)*r^(37/3)*(1 + 2*\[Alpha])^3*(1 + \[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 279417600*LN^2*r^(38/3)*(1 + 2*\[Alpha])^3*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 1117670400*LN^(14/3)*
             r^(34/3)*(1 + 2*\[Alpha])^2*(-5*(943 + 44*\[Nu]) + 
              14*\[Alpha]*(-77 + 164*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 52809926400*LN^(16/3)*
             r^11*(1 + 2*\[Alpha])^3*(1 + \[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            2514758400*LN^(22/3)*r^10*(1 + 2*\[Alpha])^2*
             (-79 + 42*\[Alpha]*(-1 + \[Nu]) + 2*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            1676505600*LN^(10/3)*r^12*(1 + 2*\[Alpha])^2*
             ((63*\[Alpha]*(-15 + 51*\[Nu] + 64*\[Nu]^2) + 
                6*(-861 - 849*\[Nu] + 8504*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(5166 + 5710*\[Nu] + 63*\[Alpha]*(15 + 13*\[Nu]))*
               \[Chi]A*\[Chi]S - (5166 - 14338*\[Nu] + 7756*\[Nu]^2 + 
                63*\[Alpha]*(15 + 17*\[Nu] + 12*\[Nu]^2))*\[Chi]S^2)) + 
          rd^6*(751074508800*LN^(7/3)*r^(23/2)*(1 + 2*\[Alpha])*\[Nu]*\[Chi]S*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            563305881600*LN^(8/3)*r^(34/3)*(1 + 2*\[Alpha])^2*
             (4 + \[Alpha]*(-7 + \[Nu]) + 8*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 
            838252800*LN^2*r^(35/3)*(-2 + \[Alpha])*(1 + 2*\[Alpha])^2*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 1676505600*LN^(14/3)*
             r^(31/3)*(1 + 2*\[Alpha])*(-4478 - 22120*\[Nu] - 
              27*\[Alpha]*(-763 + 1028*\[Nu]) + 2*\[Alpha]^2*(1717 + 
                7364*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 8801654400*LN^(32/3)*r^(22/3)*
             (1 + 2*\[Alpha])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            1257379200*LN^(28/3)*r^8*(1 + 2*\[Alpha])*
             (-673 + 42*\[Alpha]^2*(-3 + \[Nu]) - 100*\[Nu] + 
              \[Alpha]*(-713 + 49*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 157172400*LN^(22/3)*r^9*
             (1 + 2*\[Alpha])*(-6150 - 7784*\[Nu] + 6*\[Alpha]^2*(-1161 + 
                812*\[Nu]) - \[Alpha]*(6503 + 10092*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 69854400*LN^4*r^(32/3)*(1 + 2*\[Alpha])^2*
             (2761 + 2828*\[Nu])*((2 - 144*\[Nu] + 3*\[Alpha]*(-21 + 
                  80*\[Nu]))*\[Chi]A^2 + 2*(2 - 63*\[Alpha])*\[Delta]*\[Chi]A*
               \[Chi]S + (2 + 136*\[Nu] + 3*\[Alpha]*(-21 + 4*\[Nu]))*\[Chi]S^
                2) - 35206617600*LN^(4/3)*r^12*(1 + 2*\[Alpha])*
             (2*(-446 - 877*\[Alpha] + 30*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^
                2 + \[Delta]*(1784 + \[Alpha]*(3508 - 953*\[Nu]) - 
                590*\[Nu] + 6*\[Alpha]^2*(-20 + 49*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(446 + \[Alpha]*(877 - 38*\[Nu]) - 72*\[Nu] + 
                6*\[Alpha]^2*(-5 + 22*\[Nu]))*\[Chi]S^2) - 
            5867769600*LN^6*r^(29/3)*(1 + 2*\[Alpha])*
             ((-354 - 509*\[Alpha] + 398*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 2*\[Delta]*(354 + \[Alpha]*(509 - 945*\[Nu]) - 
                721*\[Nu] + \[Alpha]^2*(-398 + 954*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-1 + 4*\[Nu])*(354 - 26*\[Nu] + \[Alpha]*(509 + 146*\[Nu]) + 
                \[Alpha]^2*(-398 + 316*\[Nu]))*\[Chi]S^2) + 
            279417600*LN^(20/3)*r^(28/3)*(1 + 2*\[Alpha])*
             ((-1 + 4*\[Nu])*(-77578 - 22128*\[Nu] + 42*\[Alpha]^2*
                 (-293 + 256*\[Nu]) - \[Alpha]*(61085 + 6048*\[Nu]))*\[Chi]A^
                2 + 2*\[Delta]*(77578 + 21176*\[Nu] - 42*\[Alpha]^2*
                 (-293 + 260*\[Nu]) + 5*\[Alpha]*(12217 + 812*\[Nu]))*\[Chi]A*
               \[Chi]S + (77578 + 20224*\[Nu] + 3808*\[Nu]^2 + 42*\[Alpha]^2*
                 (293 - 264*\[Nu] + 16*\[Nu]^2) + \[Alpha]*(61085 + 
                  2072*\[Nu] + 7952*\[Nu]^2))*\[Chi]S^2) - 
            104781600*LN^8*r^(26/3)*(1 + 2*\[Alpha])*((1 + 2*\[Alpha])*(
                8495 - 35828*\[Nu] + 10752*\[Nu]^2 + 2*\[Alpha]*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(
                -8495 + 20468*\[Nu] + 4*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                4*\[Alpha]*(-7487 + 18508*\[Nu]))*\[Chi]A*\[Chi]S + 
              (8495 - 39088*\[Nu] + 10192*\[Nu]^2 + 4*\[Alpha]*(7487 - 
                  35168*\[Nu] + 10640*\[Nu]^2) + 4*\[Alpha]^2*(6479 - 
                  31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) + 
            838252800*LN^(16/3)*r^10*(1 + 2*\[Alpha])*
             ((-52700 - 25166*\[Nu] + 389104*\[Nu]^2 + \[Alpha]^2*
                 (21694 - 99524*\[Nu] + 39424*\[Nu]^2) + \[Alpha]*
                 (-38231 - 19688*\[Nu] + 209824*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(52700 + 66676*\[Nu] + \[Alpha]^2*(-21694 + 
                  24444*\[Nu]) + \[Alpha]*(38231 + 81968*\[Nu]))*\[Chi]A*
               \[Chi]S + (-52700 + 102614*\[Nu] - 27496*\[Nu]^2 - 
                2*\[Alpha]^2*(-10847 + 18070*\[Nu] + 504*\[Nu]^2) + 
                \[Alpha]*(-38231 + 8676*\[Nu] + 33040*\[Nu]^2))*\[Chi]S^2) - 
            419126400*LN^(10/3)*r^11*(1 + 2*\[Alpha])*
             ((\[Alpha]*(-568267 + 2368865*\[Nu] - 1432320*\[Nu]^2) + 
                42*\[Alpha]^2*(3841 - 19643*\[Nu] + 18240*\[Nu]^2) - 
                2*(115297 - 762347*\[Nu] + 943920*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(230594 + \[Alpha]*(568267 - 726679*\[Nu]) - 
                569026*\[Nu] + 42*\[Alpha]^2*(-3841 + 9589*\[Nu]))*\[Chi]A*
               \[Chi]S + (-230594 + 535734*\[Nu] + 218680*\[Nu]^2 + 
                42*\[Alpha]^2*(3841 - 14899*\[Nu] + 3092*\[Nu]^2) + 
                \[Alpha]*(-568267 + 1357561*\[Nu] + 205156*\[Nu]^2))*\[Chi]S^
                2)) + rd^4*(-838252800*LN^2*r^(32/3)*(-2 + \[Alpha])^2*
             (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 1689917644800*
             LN^(8/3)*r^(31/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             (4*\[Nu] + \[Alpha]*(-5 + 3*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 1676505600*LN^(14/3)*
             r^(28/3)*(-29742 + 85352*\[Nu] - 32*\[Alpha]^2*(697 + 
                3715*\[Nu]) + \[Alpha]^3*(-4516 + 53872*\[Nu]) + 
              \[Alpha]*(-104307 + 86396*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 26404963200*LN^(32/3)*
             r^(19/3)*(-2 + \[Alpha])*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 26404963200*LN^(38/3)*r^(16/3)*(2 + \[Alpha])*
             (1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            1886068800*LN^(34/3)*r^6*(493 + 168*\[Alpha]^3*(-1 + \[Nu]) + 
              284*\[Nu] + 20*\[Alpha]^2*(-1 + 25*\[Nu]) + \[Alpha]*(670 + 
                662*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 52390800*LN^(28/3)*r^7*
             (-43726 - 86040*\[Nu] + 48*\[Alpha]^3*(-1525 + 1344*\[Nu]) + 
              10*\[Alpha]^2*(-16111 + 7524*\[Nu]) - \[Alpha]*(107947 + 
                136908*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 187768627200*LN^7*r^(49/6)*
             (1 + 2*\[Alpha])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 
                9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^
                2) - 751074508800*LN^(13/3)*r^(19/2)*(2*(17 + 50*\[Alpha] + 
                32*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-68 + 
                21*\[Nu] + 32*\[Alpha]^2*(-4 + 3*\[Nu]) + 4*\[Alpha]*
                 (-50 + 21*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(-17 + 
                32*\[Alpha]^2*(-1 + \[Nu]) + 2*\[Nu] + \[Alpha]*
                 (-50 + 17*\[Nu]))*\[Chi]S^2) + 187768627200*LN^(7/3)*
             r^(21/2)*(2*(-446 - 877*\[Alpha] + 30*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(1784 + \[Alpha]*(3508 - 961*\[Nu]) - 
                574*\[Nu] + 6*\[Alpha]^2*(-20 + 49*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(446 + \[Alpha]*(877 - 42*\[Nu]) - 64*\[Nu] + 
                6*\[Alpha]^2*(-5 + 22*\[Nu]))*\[Chi]S^2) + 
            17463600*LN^4*r^(29/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
             ((\[Alpha]*(1505 - 7104*\[Nu]) + 6*(43 + 176*\[Nu]) + 
                6*\[Alpha]^2*(-117 + 448*\[Nu]))*\[Chi]A^2 + 
              2*(258 + 1505*\[Alpha] - 702*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (258 - 2088*\[Nu] + 6*\[Alpha]^2*(-117 + 20*\[Nu]) + 
                \[Alpha]*(1505 + 1084*\[Nu]))*\[Chi]S^2) - 
            11735539200*LN^(4/3)*r^11*(2*(4870 + 5959*\[Alpha] - 
                7394*\[Alpha]^2 + 336*\[Alpha]^3)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              \[Delta]*(-19480 + \[Alpha]^2*(29576 - 11074*\[Nu]) + 
                6158*\[Nu] + 48*\[Alpha]^3*(-28 + 53*\[Nu]) + \[Alpha]*
                 (-23836 + 5843*\[Nu]))*\[Chi]A*\[Chi]S + (-9740 + 
                6158*\[Nu] - 644*\[Nu]^2 - 48*\[Alpha]^3*(14 - 53*\[Nu] + 
                  23*\[Nu]^2) + \[Alpha]*(-11918 + 5843*\[Nu] + 58*\[Nu]^2) + 
                2*\[Alpha]^2*(7394 - 5537*\[Nu] + 920*\[Nu]^2))*\[Chi]S^2) + 
            314344800*LN^10*r^(20/3)*((1 + 2*\[Alpha])*(14974 - 63592*\[Nu] + 
                21504*\[Nu]^2 + 5*\[Alpha]*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + 2*\[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-14974 + 
                36456*\[Nu] + 12*\[Alpha]^2*(-6479 + 16688*\[Nu]) + 
                4*\[Alpha]^3*(-6479 + 16884*\[Nu]) + 9*\[Alpha]*(-6927 + 
                  17332*\[Nu]))*\[Chi]A*\[Chi]S + (2*(7487 - 34608*\[Nu] + 
                  8400*\[Nu]^2) + 9*\[Alpha]*(6927 - 32816*\[Nu] + 
                  10192*\[Nu]^2) + 12*\[Alpha]^2*(6479 - 31528*\[Nu] + 
                  12208*\[Nu]^2) + 4*\[Alpha]^3*(6479 - 31920*\[Nu] + 
                  13776*\[Nu]^2))*\[Chi]S^2) - 69854400*LN^(20/3)*r^(25/3)*
             ((\[Alpha]*(-2294677 + 12795124*\[Nu] - 14465664*\[Nu]^2) + 
                12*\[Alpha]^3*(-8755 - 62196*\[Nu] + 388864*\[Nu]^2) + 
                4*\[Alpha]^2*(-370613 + 1150628*\[Nu] + 1327296*\[Nu]^2) - 
                6*(48123 - 552220*\[Nu] + 1438912*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(288738 + \[Alpha]*(2294677 - 3594772*\[Nu]) - 
                2143752*\[Nu] + 12*\[Alpha]^3*(8755 + 97076*\[Nu]) + 
                4*\[Alpha]^2*(370613 + 327820*\[Nu]))*\[Chi]A*\[Chi]S - 
              (\[Alpha]*(2294677 - 3573128*\[Nu] - 86576*\[Nu]^2) + 
                12*\[Alpha]^3*(8755 + 96936*\[Nu] + 560*\[Nu]^2) - 
                6*(-48123 + 354856*\[Nu] + 9744*\[Nu]^2) + 4*\[Alpha]^2*
                 (370613 + 323816*\[Nu] + 16016*\[Nu]^2))*\[Chi]S^2) + 
            69854400*LN^(26/3)*r^(22/3)*((84*\[Alpha]^3*(339 - 1580*\[Nu] + 
                  896*\[Nu]^2) + 22*(-15353 + 48884*\[Nu] + 50112*\[Nu]^2) + 
                4*\[Alpha]^2*(-46073 + 145172*\[Nu] + 156480*\[Nu]^2) + 
                \[Alpha]*(-474125 + 1370228*\[Nu] + 2105088*\[Nu]^2))*\[Chi]A^
                2 - 2*\[Delta]*(337766 + 259432*\[Nu] + 252*\[Alpha]^3*
                 (-113 + 68*\[Nu]) + 4*\[Alpha]^2*(46073 + 33436*\[Nu]) + 
                \[Alpha]*(474125 + 482956*\[Nu]))*\[Chi]A*\[Chi]S - 
              (337766 + 243248*\[Nu] + 64736*\[Nu]^2 + 84*\[Alpha]^3*
                 (-339 + 184*\[Nu] + 80*\[Nu]^2) + 4*\[Alpha]^2*(46073 + 
                  27752*\[Nu] + 22736*\[Nu]^2) + \[Alpha]*(474125 + 
                  439640*\[Nu] + 173264*\[Nu]^2))*\[Chi]S^2) - 
            34927200*LN^8*r^(23/3)*((1 + 2*\[Alpha])*(\[Alpha]*(-68813 + 
                  325148*\[Nu] - 290304*\[Nu]^2) + 6*\[Alpha]^2*(36461 - 
                  151388*\[Nu] + 32256*\[Nu]^2) - 2*(173951 - 712436*\[Nu] + 
                  96768*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(347902 + 
                \[Alpha]*(764617 - 1638924*\[Nu]) - 744072*\[Nu] + 
                20*\[Alpha]^2*(-4057 + 11760*\[Nu]) + 12*\[Alpha]^3*
                 (-36461 + 91140*\[Nu]))*\[Chi]A*\[Chi]S + (-347902 + 
                1454880*\[Nu] - 68768*\[Nu]^2 + 7*\[Alpha]*(-109231 + 
                  451632*\[Nu] + 33328*\[Nu]^2) + 12*\[Alpha]^3*(36461 - 
                  176736*\[Nu] + 92848*\[Nu]^2) + 4*\[Alpha]^2*(20285 - 
                  134232*\[Nu] + 304528*\[Nu]^2))*\[Chi]S^2) + 
            52390800*LN^(22/3)*r^8*((1107334 + 566040*\[Nu] - 4780032*
                 \[Nu]^2 + \[Alpha]*(543787 + 5724180*\[Nu] - 2633472*
                   \[Nu]^2) - 48*\[Alpha]^3*(25461 - 113678*\[Nu] + 
                  19264*\[Nu]^2) - 2*\[Alpha]^2*(1335349 - 6909708*\[Nu] + 
                  361728*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*(1107334 + 
                2127960*\[Nu] + 144*\[Alpha]^3*(-8487 + 6146*\[Nu]) + 
                \[Alpha]^2*(-2670698 + 4185240*\[Nu]) + \[Alpha]*(543787 + 
                  5375412*\[Nu]))*\[Chi]A*\[Chi]S + (\[Alpha]*(543787 + 
                  2851496*\[Nu] - 4992336*\[Nu]^2) + \[Alpha]^2*(-2670698 + 
                  5233856*\[Nu] - 3196896*\[Nu]^2) + 48*\[Alpha]^3*
                 (-25461 + 25042*\[Nu] + 4872*\[Nu]^2) - 2*(-553667 + 
                  369728*\[Nu] + 556848*\[Nu]^2))*\[Chi]S^2) + 
            139708800*LN^(10/3)*r^10*(-((\[Alpha]^2*(-6511990 + 30122818*
                    \[Nu] - 20858688*\[Nu]^2) + 12*\[Alpha]^3*(98519 - 
                   502247*\[Nu] + 453600*\[Nu]^2) + 5*\[Alpha]*(420961 - 
                   1808575*\[Nu] + 2194272*\[Nu]^2) + 2*(1238083 - 
                   6654025*\[Nu] + 7528176*\[Nu]^2))*\[Chi]A^2) + 
              2*\[Delta]*(-2476166 + \[Alpha]^2*(6511990 - 10610226*\[Nu]) + 
                5397378*\[Nu] + 12*\[Alpha]^3*(-98519 + 237363*\[Nu]) + 
                \[Alpha]*(-2104805 + 3997599*\[Nu]))*\[Chi]A*\[Chi]S + 
              (2*\[Alpha]^2*(3255995 - 8572797*\[Nu] + 49756*\[Nu]^2) - 
                12*\[Alpha]^3*(98519 - 366555*\[Nu] + 78652*\[Nu]^2) + 
                14*(-176869 + 527955*\[Nu] + 125764*\[Nu]^2) + \[Alpha]*
                 (-2104805 + 7371543*\[Nu] + 2685284*\[Nu]^2))*\[Chi]S^2) - 
            17463600*LN^6*r^(26/3)*(3*(1 + 2*\[Alpha])*(2*\[Alpha]^2*
                 (-334997 + 976516*\[Nu] + 1176448*\[Nu]^2) - 
                2*(5695 + 985508*\[Nu] + 1312192*\[Nu]^2) + \[Alpha]*
                 (-788597 + 667684*\[Nu] + 2714880*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(34170 - 1043336*\[Nu] + 12*\[Alpha]^3*(334997 + 
                  227276*\[Nu]) + 7*\[Alpha]*(347733 + 371932*\[Nu]) + 
                4*\[Alpha]^2*(1685391 + 2681812*\[Nu]))*\[Chi]A*\[Chi]S - 
              (34170 - 8136400*\[Nu] - 6620768*\[Nu]^2 + \[Alpha]^2*
                 (6741564 + 4353440*\[Nu] - 10751552*\[Nu]^2) + 12*\[Alpha]^3*
                 (334997 + 91080*\[Nu] + 46480*\[Nu]^2) - 7*\[Alpha]*
                 (-347733 + 2050360*\[Nu] + 2689136*\[Nu]^2))*\[Chi]S^2) - 
            139708800*LN^(16/3)*r^9*((4*\[Alpha]^2*(653737 - 2137372*\[Nu] + 
                  34272*\[Nu]^2) - 12*\[Alpha]^3*(134105 - 655775*\[Nu] + 
                  482496*\[Nu]^2) + 2*(1597361 - 9121529*\[Nu] + 8604432*
                   \[Nu]^2) + \[Alpha]*(8944063 - 41522095*\[Nu] + 
                  27112320*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*(3194722 + 
                \[Alpha]*(8944063 - 13229613*\[Nu]) - 6865470*\[Nu] + 
                4*\[Alpha]^2*(653737 + 162801*\[Nu]) + 12*\[Alpha]^3*
                 (-134105 + 257943*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-3194722 + 8266770*\[Nu] + 1110760*\[Nu]^2 + 12*\[Alpha]^3*
                 (134105 - 396531*\[Nu] + 70924*\[Nu]^2) + 4*\[Alpha]^2*
                 (-653737 + 151974*\[Nu] + 1049608*\[Nu]^2) + \[Alpha]*
                 (-8944063 + 20713383*\[Nu] + 2775388*\[Nu]^2))*\[Chi]S^2)) + 
          rd^2*(-279417600*LN^2*r^(29/3)*(-2 + \[Alpha])^3*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 563305881600*LN^(8/3)*
             r^(28/3)*(-2 + \[Alpha])^2*(-4 + 8*\[Nu] + \[Alpha]*(-13 + 
                11*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 558835200*LN^(14/3)*r^(25/3)*
             (-2 + \[Alpha])*(16*(-6761 + 7562*\[Nu]) + 7*\[Alpha]^2*(-3527 + 
                12308*\[Nu]) - 2*\[Alpha]*(57377 + 52324*\[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 26404963200*LN^(44/3)*r^(10/3)*(2 + \[Alpha])^2*
             (1 + 2*\[Alpha])*(-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 52809926400*LN^(38/3)*
             r^(13/3)*(-4 - 8*\[Alpha] + \[Alpha]^2 + 2*\[Alpha]^3)*
             (-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 1257379200*LN^(40/3)*r^4*
             (2 + \[Alpha])*(-31 + 188*\[Nu] + 21*\[Alpha]^2*(-13 + 
                7*\[Nu]) + \[Alpha]*(-353 + 196*\[Nu]))*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            52390800*LN^(34/3)*r^5*(68*\[Alpha]*(-2003 + 684*\[Nu]) + 
              21*\[Alpha]^3*(-2329 + 1692*\[Nu]) - 16*(2071 + 4392*\[Nu]) + 
              4*\[Alpha]^2*(-36907 + 25668*\[Nu]))*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            375537254400*LN^7*r^(43/6)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
            375537254400*LN^9*r^(37/6)*(2 + 5*\[Alpha] + 2*\[Alpha]^2)*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
            751074508800*LN^(19/3)*r^(15/2)*(2*(41 + 71*\[Alpha] + 
                32*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-164 + 
                57*\[Nu] + 32*\[Alpha]^2*(-4 + 3*\[Nu]) + \[Alpha]*
                 (-284 + 183*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(-41 + 
                32*\[Alpha]^2*(-1 + \[Nu]) + 8*\[Nu] + \[Alpha]*
                 (-71 + 56*\[Nu]))*\[Chi]S^2) + 62589542400*LN^(7/3)*r^(19/2)*
             (2*(2194 - 2353*\[Alpha] + 123*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(-8776 + \[Alpha]*(9412 - 3629*\[Nu]) + 
                2714*\[Nu] + \[Alpha]^2*(-492 + 831*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(-2194 + \[Alpha]*(2353 - 638*\[Nu]) + 260*\[Nu] + 
                3*\[Alpha]^2*(-41 + 118*\[Nu]))*\[Chi]S^2) - 
            11735539200*LN^(4/3)*r^10*(-2 + \[Alpha])*
             (2*(1712 - 3278*\[Alpha] + 201*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(\[Alpha]*(13112 - 4702*\[Nu]) + 
                32*(-214 + 65*\[Nu]) + 3*\[Alpha]^2*(-268 + 407*\[Nu]))*
               \[Chi]A*\[Chi]S - (-2 + \[Nu])*(\[Alpha]*(3278 - 712*\[Nu]) + 
                8*(-214 + 23*\[Nu]) + 3*\[Alpha]^2*(-67 + 170*\[Nu]))*\[Chi]S^
                2) + 34927200*LN^4*r^(26/3)*(-2 + \[Alpha])*
             (2761 + 2828*\[Nu])*((282 + \[Alpha]*(737 - 3360*\[Nu]) - 
                672*\[Nu] + 12*\[Alpha]^2*(-27 + 104*\[Nu]))*\[Chi]A^2 + 
              2*(282 + 737*\[Alpha] - 324*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (282 - 456*\[Nu] + 12*\[Alpha]^2*(-27 + 4*\[Nu]) + 
                \[Alpha]*(737 + 412*\[Nu]))*\[Chi]S^2) - 62589542400*
             LN^(13/3)*r^(17/2)*(2*(-3278 - 1681*\[Alpha] + 507*\[Alpha]^2)*(
                -1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(13112 + \[Alpha]*
                 (6724 - 989*\[Nu]) - 3622*\[Nu] + 3*\[Alpha]^2*(-676 + 
                  661*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(3278 - 
                172*\[Nu] + \[Alpha]*(1681 + 346*\[Nu]) + \[Alpha]^2*
                 (-507 + 738*\[Nu]))*\[Chi]S^2) - 139708800*LN^(20/3)*
             r^(22/3)*((\[Alpha]^2*(145487 - 475676*\[Nu] - 425088*\[Nu]^2) + 
                84*\[Alpha]^3*(883 - 10212*\[Nu] + 26720*\[Nu]^2) + 
                12*(111831 - 587404*\[Nu] + 560320*\[Nu]^2) - 8*\[Alpha]*
                 (-158149 + 408904*\[Nu] + 894768*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(36*(37277 - 46516*\[Nu]) - 84*\[Alpha]^3*
                 (-883 + 6676*\[Nu]) + \[Alpha]^2*(145487 + 108484*\[Nu]) + 
                8*\[Alpha]*(158149 + 222572*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(145487 + 110696*\[Nu] - 8848*\[Nu]^2) - 
                84*\[Alpha]^3*(-883 + 6672*\[Nu] + 16*\[Nu]^2) - 
                12*(-111831 + 139016*\[Nu] + 2128*\[Nu]^2) + 8*\[Alpha]*
                 (158149 + 221452*\[Nu] + 4480*\[Nu]^2))*\[Chi]S^2) - 
            279417600*LN^(32/3)*r^(16/3)*((7*\[Alpha]^3*(2449 - 10148*\[Nu] + 
                  1408*\[Nu]^2) - 2*\[Alpha]*(619 - 3556*\[Nu] + 
                  4320*\[Nu]^2) - 2*\[Alpha]^2*(-17513 + 67196*\[Nu] + 
                  11424*\[Nu]^2) + 4*(-2493 + 412*\[Nu] + 38240*\[Nu]^2))*
               \[Chi]A^2 - 2*\[Delta]*(\[Alpha]*(1238 - 7256*\[Nu]) + 
                7*\[Alpha]^3*(-2449 + 436*\[Nu]) + 36*(277 + 972*\[Nu]) - 
                2*\[Alpha]^2*(17513 + 5404*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(35026 + 15904*\[Nu] - 20384*\[Nu]^2) + 
                7*\[Alpha]^3*(2449 - 520*\[Nu] + 336*\[Nu]^2) - 
                4*(2493 + 7936*\[Nu] + 3248*\[Nu]^2) - 2*\[Alpha]*
                 (619 - 6176*\[Nu] + 10192*\[Nu]^2))*\[Chi]S^2) + 
            279417600*LN^(26/3)*r^(19/3)*((294*\[Alpha]^3*(105 - 872*\[Nu] + 
                  1808*\[Nu]^2) + 4*\[Alpha]*(-93397 + 327508*\[Nu] + 
                  184320*\[Nu]^2) - 4*(65047 - 375004*\[Nu] + 459264*
                   \[Nu]^2) + \[Alpha]^2*(-119089 + 53860*\[Nu] + 
                  1689984*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(260188 - 
                451312*\[Nu] + 126*\[Alpha]^3*(-245 + 1052*\[Nu]) + 
                4*\[Alpha]*(93397 + 46220*\[Nu]) + \[Alpha]^2*(119089 + 
                  418940*\[Nu]))*\[Chi]A*\[Chi]S - (42*\[Alpha]^3*
                 (-735 + 3148*\[Nu] + 32*\[Nu]^2) - 4*\[Alpha]*(-93397 - 
                  46360*\[Nu] + 560*\[Nu]^2) - 4*(-65047 + 110840*\[Nu] + 
                  7952*\[Nu]^2) + \[Alpha]^2*(119089 + 415384*\[Nu] + 
                  14224*\[Nu]^2))*\[Chi]S^2) + 139708800*LN^(10/3)*r^9*
             ((16*(98105 - 495785*\[Nu] + 674496*\[Nu]^2) - 3*\[Alpha]^3*
                 (148229 - 760559*\[Nu] + 697536*\[Nu]^2) + 8*\[Alpha]^2*
                 (428621 - 2054216*\[Nu] + 1489068*\[Nu]^2) - 12*\[Alpha]*
                 (411389 - 2006239*\[Nu] + 1771152*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(80*(19621 - 46209*\[Nu]) + 3*\[Alpha]^3*
                 (-148229 + 350469*\[Nu]) - 8*\[Alpha]^2*(-428621 + 
                  772164*\[Nu]) + 12*\[Alpha]*(-411389 + 840393*\[Nu]))*
               \[Chi]A*\[Chi]S + (12*\[Alpha]*(-411389 + 1320103*\[Nu] + 
                  44940*\[Nu]^2) + 8*\[Alpha]^2*(428621 - 1204596*\[Nu] + 
                  92932*\[Nu]^2) - 16*(-98105 + 358725*\[Nu] + 104636*
                   \[Nu]^2) - 3*\[Alpha]^3*(148229 - 533295*\[Nu] + 
                  111412*\[Nu]^2))*\[Chi]S^2) - 104781600*LN^(28/3)*r^6*
             ((-3*\[Alpha]^3*(104325 - 477392*\[Nu] + 39424*\[Nu]^2) + 
                24*(-8295 + 58460*\[Nu] + 69568*\[Nu]^2) + 32*\[Alpha]*
                 (-54500 + 228033*\[Nu] + 89376*\[Nu]^2) + 4*\[Alpha]^2*
                 (-368501 + 1542450*\[Nu] + 194016*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(-199080 + 857312*\[Nu] + 225*\[Alpha]^3*
                 (-1391 + 784*\[Nu]) + 32*\[Alpha]*(-54500 + 57079*\[Nu]) + 
                4*\[Alpha]^2*(-368501 + 264854*\[Nu]))*\[Chi]A*\[Chi]S + 
              (3*\[Alpha]^3*(-104325 + 57508*\[Nu] + 41664*\[Nu]^2) - 
                32*\[Alpha]*(54500 - 104125*\[Nu] + 72212*\[Nu]^2) - 
                8*(24885 - 138488*\[Nu] + 151376*\[Nu]^2) - 4*\[Alpha]^2*
                 (368501 - 461262*\[Nu] + 158344*\[Nu]^2))*\[Chi]S^2) - 
            104781600*LN^12*r^(14/3)*(2 + \[Alpha])*(3*(12958 - 55528*\[Nu] + 
                21504*\[Nu]^2 + 2*\[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + \[Alpha]*(30379 - 130756*\[Nu] + 
                  53760*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-38874 + 
                97720*\[Nu] + 6*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                \[Alpha]*(-91137 + 236684*\[Nu]))*\[Chi]A*\[Chi]S + 
              (38874 - 184352*\[Nu] + 53984*\[Nu]^2 + 6*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + \[Alpha]*
                 (91137 - 445648*\[Nu] + 170800*\[Nu]^2))*\[Chi]S^2) + 
            69854400*LN^8*r^(20/3)*((-16*(17692 + 50505*\[Nu] + 108248*
                   \[Nu]^2) + 6*\[Alpha]*(-167085 - 1836*\[Nu] + 
                  488096*\[Nu]^2) + \[Alpha]^3*(-587497 + 1864844*\[Nu] + 
                  1577408*\[Nu]^2) + \[Alpha]^2*(-1254271 + 2421568*\[Nu] + 
                  5632704*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(283072 - 
                295792*\[Nu] + \[Alpha]^3*(587497 + 38108*\[Nu]) + 
                2*\[Alpha]*(501255 + 1174796*\[Nu]) + \[Alpha]^2*(1254271 + 
                  2227960*\[Nu]))*\[Chi]A*\[Chi]S - (\[Alpha]*(1002510 + 
                  678128*\[Nu] - 3622304*\[Nu]^2) + \[Alpha]^2*(1254271 + 
                  1860404*\[Nu] - 1219008*\[Nu]^2) - 16*(-17692 + 
                  158247*\[Nu] + 133252*\[Nu]^2) + \[Alpha]^3*(587497 - 
                  408928*\[Nu] + 355824*\[Nu]^2))*\[Chi]S^2) - 
            279417600*LN^(16/3)*r^8*((-24*(138197 - 649059*\[Nu] + 
                  482472*\[Nu]^2) - 3*\[Alpha]^3*(175352 - 875825*\[Nu] + 
                  712320*\[Nu]^2) + 4*\[Alpha]^2*(490357 - 2143336*\[Nu] + 
                  1038924*\[Nu]^2) + 4*\[Alpha]*(321377 - 1866572*\[Nu] + 
                  1858032*\[Nu]^2))*\[Chi]A^2 + 4*\[Delta]*(-1658364 + 
                \[Alpha]*(642754 - 2200614*\[Nu]) + \[Alpha]^2*(980714 - 
                  1142937*\[Nu]) + 2634120*\[Nu] + 69*\[Alpha]^3*
                 (-3812 + 7623*\[Nu]))*\[Chi]A*\[Chi]S + 
              (24*(-138197 + 342749*\[Nu] + 47992*\[Nu]^2) - 3*\[Alpha]^3*
                 (175352 - 526899*\[Nu] + 89488*\[Nu]^2) - 4*\[Alpha]^2*
                 (-490357 + 961029*\[Nu] + 147742*\[Nu]^2) + 4*\[Alpha]*
                 (321377 - 1619550*\[Nu] + 438340*\[Nu]^2))*\[Chi]S^2) + 
            69854400*LN^10*r^(17/3)*((6*\[Alpha]^3*(28103 - 117956*\[Nu] + 
                  32256*\[Nu]^2) + \[Alpha]^2*(239191 - 973396*\[Nu] + 
                  96768*\[Nu]^2) - 4*(75671 - 319316*\[Nu] + 96768*\[Nu]^2) - 
                8*\[Alpha]*(38893 - 172204*\[Nu] + 96768*\[Nu]^2))*\[Chi]A^
                2 - 2*\[Delta]*(302684 - 696864*\[Nu] + 6*\[Alpha]^3*
                 (-28103 + 71106*\[Nu]) - 8*\[Alpha]*(-38893 + 96432*\[Nu]) + 
                \[Alpha]^2*(-239191 + 597408*\[Nu]))*\[Chi]A*\[Chi]S + 
              (8*\[Alpha]*(-38893 + 176232*\[Nu] + 9520*\[Nu]^2) - 
                4*(75671 - 331800*\[Nu] + 24304*\[Nu]^2) + 6*\[Alpha]^3*
                 (28103 - 136668*\[Nu] + 66304*\[Nu]^2) + \[Alpha]^2*
                 (239191 - 1178184*\[Nu] + 793520*\[Nu]^2))*\[Chi]S^2) - 
            69854400*LN^6*r^(23/3)*((787260 + 790608*\[Nu] + \[Alpha]^2*
                 (577321 - 3392308*\[Nu] - 2714880*\[Nu]^2) + 12*\[Alpha]^3*
                 (-76119 + 219904*\[Nu] + 282800*\[Nu]^2) - 20*\[Alpha]*
                 (-168775 + 474580*\[Nu] + 746592*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(-787260 - 814912*\[Nu] - 172*\[Alpha]*(19625 + 
                  26068*\[Nu]) + 12*\[Alpha]^3*(76119 + 63301*\[Nu]) + 
                \[Alpha]^2*(-577321 + 275912*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]*(3375500 + 4956992*\[Nu] - 591808*\[Nu]^2) - 
                36*\[Alpha]^3*(25373 + 14010*\[Nu] + 392*\[Nu]^2) - 
                4*(-196815 + 577456*\[Nu] + 839216*\[Nu]^2) + \[Alpha]^2*
                 (577321 + 531200*\[Nu] + 1955184*\[Nu]^2))*\[Chi]S^2) - 
            17463600*LN^(22/3)*r^7*((-16*(2226419 - 10623320*\[Nu] + 
                  5395968*\[Nu]^2) + 4*\[Alpha]^2*(81289 - 2951044*\[Nu] + 
                  6038208*\[Nu]^2) + 3*\[Alpha]^3*(2378155 - 11185276*\[Nu] + 
                  6053376*\[Nu]^2) - 4*\[Alpha]*(11924909 - 48943436*\[Nu] + 
                  11885184*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(35622704 + 
                \[Alpha]*(47699636 - 35877744*\[Nu]) - 57465216*\[Nu] + 
                4*\[Alpha]^2*(-81289 + 4268340*\[Nu]) + \[Alpha]^3*
                 (-7134465 + 9984996*\[Nu]))*\[Chi]A*\[Chi]S + 
              (-16*(2226419 - 5465508*\[Nu] + 186016*\[Nu]^2) + 3*\[Alpha]^3*
                 (2378155 - 4984008*\[Nu] + 532784*\[Nu]^2) + 4*\[Alpha]*
                 (-11924909 + 16695072*\[Nu] + 4607120*\[Nu]^2) + 
                4*\[Alpha]^2*(81289 - 5910792*\[Nu] + 4782608*\[Nu]^2))*
               \[Chi]S^2))) + 3*LN^(34/3)*r^4*(142634708588440 + 
          110332038954148*\[Alpha] + 9259505426418*\[Alpha]^2 - 
          4831502725373*\[Alpha]^3 + 4592284139520*EulerGamma*
           (2 + \[Alpha])^3 + 271203271800160*\[Nu] + 310932938567440*
           \[Alpha]*\[Nu] + 103198216390920*\[Alpha]^2*\[Nu] + 
          6779586541420*\[Alpha]^3*\[Nu] + 11738023472000*\[Nu]^2 - 
          35435599774400*\[Alpha]*\[Nu]^2 - 32549181890400*\[Alpha]^2*
           \[Nu]^2 - 5486096154000*\[Alpha]^3*\[Nu]^2 - 29710242849280*
           \[Nu]^3 - 5551306494720*\[Alpha]*\[Nu]^3 + 9779676493440*
           \[Alpha]^2*\[Nu]^3 + 2455037717440*\[Alpha]^3*\[Nu]^3 - 
          1466942400*Pi^2*(2 + \[Alpha])^2*(-4096 + 1435*\[Nu] + 
            4*\[Alpha]*(-512 + 41*\[Nu])) + 73476546232320*Log[2] + 
          110214819348480*\[Alpha]*Log[2] + 55107409674240*\[Alpha]^2*
           Log[2] + 9184568279040*\[Alpha]^3*Log[2]) + 
        1344*LN^(10/3)*r^8*(-1479314114016 + 1299175606932*\[Alpha] - 
          189690021420*\[Alpha]^2 - 45034626771*\[Alpha]^3 + 
          1281329280*EulerGamma*(-2 + \[Alpha])^2*(43 + 8*\[Alpha]) - 
          945371614600*\[Nu] + 890891411900*\[Alpha]*\[Nu] - 
          205189050150*\[Alpha]^2*\[Nu] - 1956876075*\[Alpha]^3*\[Nu] - 
          114541912800*\[Nu]^2 + 48604903200*\[Alpha]*\[Nu]^2 + 
          4657905000*\[Alpha]^2*\[Nu]^2 - 3757168800*\[Alpha]^3*\[Nu]^2 - 
          151835241600*\[Nu]^3 + 133636507200*\[Alpha]*\[Nu]^3 - 
          29898943200*\[Alpha]^2*\[Nu]^3 + 785862000*\[Alpha]^3*\[Nu]^3 + 
          3274425*Pi^2*(-2 + \[Alpha])^2*(192 + 2048*\[Alpha] + 6191*\[Nu]) - 
          955017423360*Log[2] + 1037022497280*\[Alpha]*Log[2] - 
          320759429760*\[Alpha]^2*Log[2] + 20501268480*\[Alpha]^3*Log[2] + 
          1401133567680*Log[3] - 1401133567680*\[Alpha]*Log[3] + 
          350283391920*\[Alpha]^2*Log[3]) - 3*LN^(28/3)*r^5*
         (-1099560826064968 - 887121520365028*\[Alpha] - 
          245458149951726*\[Alpha]^2 - 35050667851527*\[Alpha]^3 + 
          574035517440*EulerGamma*(2 + \[Alpha])^2*(27 + 32*\[Alpha]) - 
          804972707637280*\[Nu] - 285061308570640*\[Alpha]*\[Nu] + 
          109220019277320*\[Alpha]^2*\[Nu] + 21839621325060*\[Alpha]^3*
           \[Nu] + 76743873852800*\[Nu]^2 + 98297103396800*\[Alpha]*\[Nu]^2 - 
          19126761141600*\[Alpha]^2*\[Nu]^2 - 17615069564400*\[Alpha]^3*
           \[Nu]^2 - 33023315458560*\[Nu]^3 - 98646481946880*\[Alpha]*
           \[Nu]^3 - 20044609253760*\[Alpha]^2*\[Nu]^3 + 
          7091066579520*\[Alpha]^3*\[Nu]^3 - 2933884800*Pi^2*(2 + \[Alpha])*
           (3904 - 7626*\[Nu] + \[Alpha]^2*(-4096 + 246*\[Nu]) - 
            3*\[Alpha]*(2080 + 369*\[Nu])) - 501324351897600*Log[2] - 
          354371259432960*\[Alpha]*Log[2] + 21622004490240*\[Alpha]^2*
           Log[2] + 36738273116160*\[Alpha]^3*Log[2] + 627707838320640*
           Log[3] + 627707838320640*\[Alpha]*Log[3] + 156926959580160*
           \[Alpha]^2*Log[3]) - 3*LN^(16/3)*r^7*(492646805246248 + 
          893626837538628*\[Alpha] - 438975116046882*\[Alpha]^2 - 
          65500002016997*\[Alpha]^3 + 574035517440*EulerGamma*
           (-108 - 236*\[Alpha] + 81*\[Alpha]^2 + 32*\[Alpha]^3) + 
          570361133537440*\[Nu] + 293573074401040*\[Alpha]*\[Nu] - 
          278792393571720*\[Alpha]^2*\[Nu] + 5157990935020*\[Alpha]^3*\[Nu] + 
          171526076937600*\[Nu]^2 - 99881107099200*\[Alpha]*\[Nu]^2 + 
          38114762464800*\[Alpha]^2*\[Nu]^2 - 10260159294000*\[Alpha]^3*
           \[Nu]^2 - 29042811230720*\[Nu]^3 + 139324252327680*\[Alpha]*
           \[Nu]^3 - 58482182048640*\[Alpha]^2*\[Nu]^3 + 
          3202526367040*\[Alpha]^3*\[Nu]^3 - 2933884800*Pi^2*(-2 + \[Alpha])*
           (3904 - 7626*\[Nu] + \[Alpha]^2*(-4096 + 82*\[Nu]) - 
            \[Alpha]*(2336 + 8733*\[Nu])) + 501324351897600*Log[2] + 
          354371259432960*\[Alpha]*Log[2] - 375993263923200*\[Alpha]^2*
           Log[2] + 36738273116160*\[Alpha]^3*Log[2] - 627707838320640*
           Log[3] - 627707838320640*\[Alpha]*Log[3] + 470780878740480*
           \[Alpha]^2*Log[3]) + 3*LN^(22/3)*r^6*(1133121802245448 - 
          692358229762084*\[Alpha] - 610342218074066*\[Alpha]^2 - 
          75447971516343*\[Alpha]^3 + 574035517440*EulerGamma*
           (-236 + 44*\[Alpha] + 177*\[Alpha]^2 + 48*\[Alpha]^3) + 
          383310117992480*\[Nu] - 697096549037840*\[Alpha]*\[Nu] - 
          180297627770120*\[Alpha]^2*\[Nu] + 20578232334660*\[Alpha]^3*
           \[Nu] - 202883772963200*\[Nu]^2 - 1369830548800*\[Alpha]*\[Nu]^2 + 
          45387990037600*\[Alpha]^2*\[Nu]^2 - 20785421857200*\[Alpha]^3*
           \[Nu]^2 + 148363513858560*\[Nu]^3 - 4706815438080*\[Alpha]*
           \[Nu]^3 - 72247829351040*\[Alpha]^2*\[Nu]^3 + 
          7593738841920*\[Alpha]^3*\[Nu]^3 - 5867769600*Pi^2*
           (4288 + \[Alpha]*(8000 - 7790*\[Nu]) + 4756*\[Nu] + 
            3*\[Alpha]^3*(-1024 + 41*\[Nu]) - \[Alpha]^2*
             (3216 + 3731*\[Nu])) + 354371259432960*Log[2] - 
          574800898129920*\[Alpha]*Log[2] - 265778444574720*\[Alpha]^2*
           Log[2] + 55107409674240*\[Alpha]^3*Log[2] - 627707838320640*
           Log[3] + 627707838320640*\[Alpha]*Log[3] + 470780878740480*
           \[Alpha]^2*Log[3]) + rd^2*(-54331200*LN^(52/3)*r^2*
           (2 + \[Alpha])^2*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])^3 + 
          108662400*LN^(46/3)*r^3*(-4 - 8*\[Alpha] + \[Alpha]^2 + 
            2*\[Alpha]^3)*(-1 + 4*\[Nu])^3 + 93139200*r^(32/3)*
           (-2 + \[Alpha])^2*(-2761 - 67*\[Nu] + 2828*\[Nu]^2)*
           (-1 + 5*\[Nu] + \[Alpha]*(-7 + 5*\[Nu])) - 15523200*LN^16*r^(8/3)*
           (2 + \[Alpha])*(1 - 4*\[Nu])^2*(-87 + 216*\[Nu] + 
            7*\[Alpha]^2*(-59 + 31*\[Nu]) + \[Alpha]*(-661 + 350*\[Nu])) + 
          646800*LN^14*r^(11/3)*(1 - 4*\[Nu])^2*
           (21*\[Alpha]^3*(-4377 + 2188*\[Nu]) - 16*(6943 + 3720*\[Nu]) + 
            4*\[Alpha]*(-84451 + 18684*\[Nu]) + 4*\[Alpha]^2*
             (-78739 + 33732*\[Nu])) + 138600*LN^2*r^(29/3)*(-2 + \[Alpha])*
           (2761 + 2828*\[Nu])*(63860 - 136668*\[Nu] + 48432*\[Nu]^2 + 
            \[Alpha]*(9732 + 115292*\[Nu] - 97536*\[Nu]^2) + 
            3*\[Alpha]^2*(-2857 - 5993*\[Nu] + 6300*\[Nu]^2)) + 
          11642400*LN^(38/3)*r^(13/3)*(-1 + 4*\[Nu])*(186156 + 400120*\[Nu] + 
            51280*\[Nu]^2 + \[Alpha]*(535692 + 64468*\[Nu] - 196000*\[Nu]^
                2) + \[Alpha]^2*(423717 - 335382*\[Nu] - 57516*\[Nu]^2) + 
            \[Alpha]^3*(109677 - 136397*\[Nu] + 37548*\[Nu]^2)) + 
          5821200*LN^(44/3)*r^(10/3)*(2 + \[Alpha])*(-1 + 4*\[Nu])*
           (-45374 + 103904*\[Nu] + 80688*\[Nu]^2 + 2*\[Alpha]^2*
             (-4479 + 1680*\[Nu] + 56*\[Nu]^2) + \[Alpha]*
             (-23659 + 53464*\[Nu] + 62360*\[Nu]^2)) - 30800*LN^4*r^(26/3)*
           (2761 + 2828*\[Nu])*(\[Alpha]^2*(9001985 - 3598137*\[Nu] - 
              7868340*\[Nu]^2) + 12*(580985 + 251331*\[Nu] - 918108*\[Nu]^
                2) + 6*\[Alpha]^3*(-321278 + 45387*\[Nu] + 168210*\[Nu]^2) + 
            8*\[Alpha]*(-1621871 + 654795*\[Nu] + 2105676*\[Nu]^2)) + 
          30800*LN^6*r^(23/3)*(2761 + 2828*\[Nu])*
           (\[Alpha]^2*(3001504 + 2530800*\[Nu] - 10874250*\[Nu]^2) - 
            40*\[Alpha]*(-284704 + 412488*\[Nu] + 105597*\[Nu]^2) + 
            3*\[Alpha]^3*(-1210007 + 181593*\[Nu] + 653940*\[Nu]^2) + 
            8*(-1007449 - 937449*\[Nu] + 3379563*\[Nu]^2)) - 
          100800*LN^(40/3)*r^4*(48248558 + 177729128*\[Nu] - 
            724261072*\[Nu]^2 - 386807232*\[Nu]^3 + \[Alpha]*
             (44993303 + 177463940*\[Nu] - 700809856*\[Nu]^2 - 
              371371056*\[Nu]^3) + \[Alpha]^2*(21865470 + 66422*\[Nu] - 
              136766812*\[Nu]^2 - 86400832*\[Nu]^3) + 77*\[Alpha]^3*
             (74185 - 286725*\[Nu] + 209496*\[Nu]^2 + 19460*\[Nu]^3)) - 
          277200*LN^(8/3)*r^(28/3)*(-2 + \[Alpha])^2*
           (4*(-16488033 + 33261386*\[Nu] - 5616464*\[Nu]^2 + 
              10021088*\[Nu]^3) + \[Alpha]*(-214520829 + 185606723*\[Nu] - 
              68205032*\[Nu]^2 + 54763184*\[Nu]^3)) + 9240*LN^10*r^(17/3)*
           (\[Alpha]^2*(18674621513 + 21151281386*\[Nu] - 12381184180*\[Nu]^
                2 - 14110196688*\[Nu]^3) + 12*\[Alpha]*(3812456103 + 
              6746899691*\[Nu] + 1501267020*\[Nu]^2 - 2315464928*\[Nu]^3) + 
            3*\[Alpha]^3*(515854617 + 274761109*\[Nu] - 417266640*\[Nu]^2 + 
              817679408*\[Nu]^3) + 4*(6876436807 + 18562248574*\[Nu] + 
              15821525980*\[Nu]^2 + 2782141488*\[Nu]^3)) - 
          2200*LN^(32/3)*r^(16/3)*(7282331354 + 45787936816*\[Nu] + 
            16608503520*\[Nu]^2 - 12047922432*\[Nu]^3 + 
            \[Alpha]*(-11922089089 + 44783590876*\[Nu] + 5024749968*\[Nu]^2 - 
              12178514880*\[Nu]^3) + 21*\[Alpha]^3*(-1027175389 + 
              1076548273*\[Nu] - 1012452504*\[Nu]^2 + 353333904*\[Nu]^3) + 
            \[Alpha]^2*(-50310931585 + 52059004396*\[Nu] - 35725783968*\[Nu]^
                2 + 4456230912*\[Nu]^3)) - 4620*LN^12*r^(14/3)*
           (\[Alpha]^2*(1158830147 + 5294351564*\[Nu] - 15129218680*\[Nu]^2 - 
              7392175392*\[Nu]^3) + 6*\[Alpha]^3*(-42828859 + 
              450288972*\[Nu] - 51624440*\[Nu]^2 + 23874144*\[Nu]^3) - 
            12*(-854121881 + 907555668*\[Nu] + 3914199080*\[Nu]^2 + 
              1724327136*\[Nu]^3) - 4*\[Alpha]*(-2112262249 + 
              1371499232*\[Nu] + 13226477480*\[Nu]^2 + 6395072544*\[Nu]^3)) + 
          4200*LN^(34/3)*r^5*(231*\[Alpha]^3*(2044453 - 16636940*\[Nu] + 
              11420896*\[Nu]^2 + 3941280*\[Nu]^3) - 
            16*(1718640517 - 4672182482*\[Nu] + 1926925078*\[Nu]^2 + 
              1414694232*\[Nu]^3) - 4*\[Alpha]^2*(2049062977 - 
              3574005734*\[Nu] + 6169204270*\[Nu]^2 + 1803673368*\[Nu]^3) - 
            4*\[Alpha]*(7694373067 - 19278335300*\[Nu] + 18335119336*\[Nu]^
                2 + 7463792448*\[Nu]^3)) - 550*LN^(20/3)*r^(22/3)*
           (-128*\[Alpha]*(20289310361 + 28618737154*\[Nu] + 6222088992*\[Nu]^
                2 + 7522726176*\[Nu]^3) + 21*\[Alpha]^3*(-8179763239 + 
              59522822488*\[Nu] - 6468108528*\[Nu]^2 + 17912530944*\[Nu]^3) + 
            24*(-116622434291 + 150397611248*\[Nu] - 33619738992*\[Nu]^2 + 
              41545671552*\[Nu]^3) - 4*\[Alpha]^2*(65791094533 + 
              98657631092*\[Nu] - 14442028944*\[Nu]^2 + 45554410944*\[Nu]^
                3)) + 825*LN^(14/3)*r^(25/3)*(21*\[Alpha]^3*
             (-6574708569 + 23226822276*\[Nu] - 2828170352*\[Nu]^2 + 
              6915203008*\[Nu]^3) - 16*(-74485971687 + 84971086184*\[Nu] - 
              23877619696*\[Nu]^2 + 25559692032*\[Nu]^3) + 
            12*\[Alpha]*(54821987971 + 154015001084*\[Nu] + 11579661968*\[Nu]^
                2 + 46940767552*\[Nu]^3) - 4*\[Alpha]^2*(87684513669 + 
              389933049340*\[Nu] + 11551323952*\[Nu]^2 + 117461090880*\[Nu]^
                3)) - 1540*LN^8*r^(20/3)*(\[Alpha]^2*(-220723297043 + 
              157883890784*\[Nu] + 159045360840*\[Nu]^2 - 268729931232*\[Nu]^
                3) + 6*\[Alpha]^3*(-14157163837 - 15260419664*\[Nu] + 
              9940655760*\[Nu]^2 + 12350779392*\[Nu]^3) - 
            4*\[Alpha]*(54934587251 - 101543130548*\[Nu] + 32082460920*\[Nu]^
                2 + 194307077664*\[Nu]^3) - 4*(25815651611 + 
              32141694712*\[Nu] + 223781920920*\[Nu]^2 + 219118251744*\[Nu]^
                3)) + 275*LN^(26/3)*r^(19/3)*
           (16*(140000787779 - 254418324080*\[Nu] + 23552526480*\[Nu]^2 - 
              51642694656*\[Nu]^3) + 21*\[Alpha]^3*(-14937724507 + 
              65766780892*\[Nu] - 14663000016*\[Nu]^2 + 20231518272*\[Nu]^
                3) + 4*\[Alpha]*(805308221735 + 217111343644*\[Nu] + 
              285721363536*\[Nu]^2 + 45056934720*\[Nu]^3) + 
            4*\[Alpha]^2*(234731152967 + 902748182260*\[Nu] + 
              67822940976*\[Nu]^2 + 226197099072*\[Nu]^3)) - 
          3*LN^(28/3)*r^6*(1479365044826820 + 1552926505907404*\[Alpha] + 
            339410560064921*\[Alpha]^2 - 29506527869838*\[Alpha]^3 + 
            13776852418560*EulerGamma*(2 + \[Alpha])^2*(1 + 2*\[Alpha]) + 
            1411076863514640*\[Nu] + 2096384658153520*\[Alpha]*\[Nu] + 
            753385383135140*\[Alpha]^2*\[Nu] + 21049983320520*\[Alpha]^3*
             \[Nu] + 48476620113600*\[Nu]^2 - 152429057547200*\[Alpha]*
             \[Nu]^2 - 176891256043600*\[Alpha]^2*\[Nu]^2 - 
            20468233077600*\[Alpha]^3*\[Nu]^2 + 68048548135680*\[Nu]^3 - 
            40520026632960*\[Alpha]*\[Nu]^3 - 3702902387520*\[Alpha]^2*
             \[Nu]^3 + 17967713850240*\[Alpha]^3*\[Nu]^3 - 
            8801654400*Pi^2*(2 + \[Alpha])*(-2048 + 3485*\[Nu] + 
              4*\[Alpha]^2*(-512 + 41*\[Nu]) + 64*\[Alpha]*(-80 + 
                41*\[Nu])) + 110214819348480*Log[2] + 330644458045440*
             \[Alpha]*Log[2] + 247983343534080*\[Alpha]^2*Log[2] + 
            55107409674240*\[Alpha]^3*Log[2]) + 1344*LN^(10/3)*r^9*
           (-4692927502584 + 7766432371068*\[Alpha] - 1947247833900*
             \[Alpha]^2 - 381368237994*\[Alpha]^3 + 1281329280*EulerGamma*
             (776 - 1078*\[Alpha] + 201*\[Alpha]^2 + 72*\[Alpha]^3) - 
            97078007600*\[Nu] + 2362645511100*\[Alpha]*\[Nu] - 
            1002988238700*\[Alpha]^2*\[Nu] - 47874570975*\[Alpha]^3*\[Nu] - 
            450829045800*\[Nu]^2 + 541714792500*\[Alpha]*\[Nu]^2 - 
            39975304950*\[Alpha]^2*\[Nu]^2 - 36606356325*\[Alpha]^3*\[Nu]^2 - 
            679844440800*\[Nu]^3 + 849737120400*\[Alpha]*\[Nu]^3 - 
            265831763400*\[Alpha]^2*\[Nu]^3 + 12141567900*\[Alpha]^3*
             \[Nu]^3 + 3274425*Pi^2*(-2 + \[Alpha])*(28416 - 17344*\[Alpha] + 
              12288*\[Alpha]^2 - 23780*\[Nu] + 42845*\[Alpha]*\[Nu]) + 
            2033042457600*Log[2] + 682521396480*\[Alpha]*Log[2] - 
            1218544145280*\[Alpha]^2*Log[2] + 184511416320*\[Alpha]^3*
             Log[2] - 3502833919200*\[Alpha]*Log[3] + 1751416959600*
             \[Alpha]^2*Log[3]) + 6*LN^(22/3)*r^7*(-3161996806944644 - 
            2685545091143832*\[Alpha] - 671345433992575*\[Alpha]^2 - 
            115540842025194*\[Alpha]^3 + 861053276160*EulerGamma*
             (352 + 502*\[Alpha] + 275*\[Alpha]^2 + 56*\[Alpha]^3) - 
            1907967928484240*\[Nu] - 941420162467680*\[Alpha]*\[Nu] + 
            276608637482660*\[Alpha]^2*\[Nu] + 16912159876920*\[Alpha]^3*
             \[Nu] + 16442593720000*\[Nu]^2 + 75578760633600*\[Alpha]*
             \[Nu]^2 - 65822843086000*\[Alpha]^2*\[Nu]^2 - 
            33120840244800*\[Alpha]^3*\[Nu]^2 - 127370509620480*\[Nu]^3 - 
            175616777602560*\[Alpha]*\[Nu]^3 - 88006910066880*\[Alpha]^2*
             \[Nu]^3 + 18871567693440*\[Alpha]^3*\[Nu]^3 - 
            733471200*Pi^2*(71680 + \[Alpha]*(45952 - 131118*\[Nu]) - 
              169248*\[Nu] + 48*\[Alpha]^3*(-768 + 41*\[Nu]) - 
              \[Alpha]^2*(68672 + 12669*\[Nu])) - 9184568279040*Log[2] - 
            219855603179520*\[Alpha]*Log[2] + 85244274339840*\[Alpha]^2*
             Log[2] + 96437966929920*\[Alpha]^3*Log[2] + 627707838320640*
             Log[3] + 1098488717061120*\[Alpha]*Log[3] + 392317398950400*
             \[Alpha]^2*Log[3]) - 9*LN^(16/3)*r^8*(2327978804603500 - 
            330487044654740*\[Alpha] - 855559254442557*\[Alpha]^2 - 
            123986306118154*\[Alpha]^3 + 382690344960*EulerGamma*
             (-964 - 122*\[Alpha] + 405*\[Alpha]^2 + 96*\[Alpha]^3) + 
            783495818287280*\[Nu] - 648980154506320*\[Alpha]*\[Nu] - 
            209832053349940*\[Alpha]^2*\[Nu] - 4437202729960*\[Alpha]^3*
             \[Nu] + 65116138651200*\[Nu]^2 + 2054360750400*\[Alpha]*
             \[Nu]^2 - 869820226800*\[Alpha]^2*\[Nu]^2 - 19674441309600*
             \[Alpha]^3*\[Nu]^2 + 182235590037760*\[Nu]^3 + 
            54125766472960*\[Alpha]*\[Nu]^3 - 99536388038080*\[Alpha]^2*
             \[Nu]^3 + 8813808375680*\[Alpha]^3*\[Nu]^3 - 977961600*Pi^2*
             (-51968 + \[Alpha]^2*(14272 - 36613*\[Nu]) + \[Alpha]*(28288 - 
                34399*\[Nu]) + 87494*\[Nu] + 12*\[Alpha]^3*(-1536 + 
                41*\[Nu])) - 334216234598400*Log[2] - 301815118725120*
             \[Alpha]*Log[2] - 207800857313280*\[Alpha]^2*Log[2] + 
            73476546232320*\[Alpha]^3*Log[2] - 418471892213760*Log[3] + 
            209235946106880*\[Alpha]*Log[3] + 523089865267200*\[Alpha]^2*
             Log[3])) + rd^4*(-54331200*LN^(40/3)*r^5*(-2 + \[Alpha])*
           (1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])^3 + 54331200*LN^(46/3)*r^4*
           (2 + \[Alpha])*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])^3 + 
          23284800*LN^14*r^(14/3)*(1 - 4*\[Nu])^2*(605 + 228*\[Nu] + 
            56*\[Alpha]^3*(-5 + 4*\[Nu]) + 4*\[Alpha]^2*(-47 + 146*\[Nu]) + 
            \[Alpha]*(838 + 578*\[Nu])) - 646800*LN^12*r^(17/3)*
           (1 - 4*\[Nu])^2*(48*\[Alpha]^3*(-3121 + 1596*\[Nu]) - 
            2*(50087 + 39996*\[Nu]) + \[Alpha]^2*(-384886 + 99432*\[Nu]) - 
            \[Alpha]*(313579 + 115740*\[Nu])) + 23284800*r^(35/3)*
           (-2 + \[Alpha])*(2761 + 2828*\[Nu])*
           (8*(-1 - 2*\[Nu] + 5*\[Nu]^2) + 8*\[Alpha]*(1 - 13*\[Nu] + 
              10*\[Nu]^2) + \[Alpha]^2*(73 - 94*\[Nu] + 25*\[Nu]^2)) + 
          138600*LN^2*r^(32/3)*(2761 + 2828*\[Nu])*
           (-2*\[Alpha]*(-128353 + 213361*\[Nu] + 6900*\[Nu]^2) - 
            16*\[Alpha]^2*(4929 - 26687*\[Nu] + 11694*\[Nu]^2) + 
            3*\[Alpha]^3*(-4925 - 23201*\[Nu] + 16576*\[Nu]^2) + 
            4*(10711 - 60675*\[Nu] + 50148*\[Nu]^2)) - 5821200*LN^(32/3)*
           r^(19/3)*(-1 + 4*\[Nu])*(-132046 + 357176*\[Nu] + 473712*\[Nu]^2 - 
            4*\[Alpha]^2*(-159967 + 54226*\[Nu] + 34768*\[Nu]^2) + 
            2*\[Alpha]^3*(80159 - 135023*\[Nu] + 45136*\[Nu]^2) + 
            \[Alpha]*(491903 + 953568*\[Nu] + 407912*\[Nu]^2)) - 
          5821200*LN^(38/3)*r^(16/3)*(-1 + 4*\[Nu])*
           (4*\[Alpha]^3*(281 - 8120*\[Nu] + 3136*\[Nu]^2) + 
            6*(-23365 + 38956*\[Nu] + 27120*\[Nu]^2) + 4*\[Alpha]^2*
             (-20173 + 25996*\[Nu] + 54544*\[Nu]^2) + 
            \[Alpha]*(-261391 + 462568*\[Nu] + 434848*\[Nu]^2)) + 
          15400*LN^6*r^(26/3)*(2761 + 2828*\[Nu])*(9392746 + 2049642*\[Nu] - 
            31126464*\[Nu]^2 + \[Alpha]*(11907889 + 10115829*\[Nu] - 
              57948696*\[Nu]^2) + 3*\[Alpha]^3*(-3513623 + 990297*\[Nu] + 
              1570464*\[Nu]^2) - 4*\[Alpha]^2*(1327913 - 4560705*\[Nu] + 
              3965436*\[Nu]^2)) - 15400*LN^4*r^(29/3)*(2761 + 2828*\[Nu])*
           (18*(-838765 - 191355*\[Nu] + 1345332*\[Nu]^2) + 
            3*\[Alpha]^3*(-3553961 + 900405*\[Nu] + 1428336*\[Nu]^2) - 
            4*\[Alpha]^2*(-7167220 + 1958319*\[Nu] + 7191180*\[Nu]^2) + 
            \[Alpha]*(-12132673 - 6523623*\[Nu] + 23833980*\[Nu]^2)) - 
          831600*LN^(8/3)*r^(31/3)*(\[Alpha]*(164856810 - 299614274*\[Nu] + 
              55852720*\[Nu]^2 - 89954592*\[Nu]^3) + \[Alpha]^2*
             (247685055 - 21837993*\[Nu] + 74784920*\[Nu]^2 - 
              4422544*\[Nu]^3) - 8*(7840 + 16460593*\[Nu] - 293160*\[Nu]^2 + 
              5049744*\[Nu]^3) + 2*\[Alpha]^3*(-82524445 + 51141579*\[Nu] - 
              25824400*\[Nu]^2 + 14874832*\[Nu]^3)) - 151200*LN^(34/3)*r^6*
           (-266837833 + 99793332*\[Nu] + 1144243920*\[Nu]^2 + 
            625101568*\[Nu]^3 + 1848*\[Alpha]^3*(-1321 + 10452*\[Nu] - 
              3468*\[Nu]^2 + 3220*\[Nu]^3) + 4*\[Alpha]^2*(-22131223 - 
              8511309*\[Nu] + 171841584*\[Nu]^2 + 94323460*\[Nu]^3) + 
            2*\[Alpha]*(-156879071 - 25703031*\[Nu] + 975924912*\[Nu]^2 + 
              524097728*\[Nu]^3)) + 1100*LN^(26/3)*r^(22/3)*
           (163834969327 + 160628110964*\[Nu] + 107222325840*\[Nu]^2 - 
            9138056256*\[Nu]^3 + \[Alpha]*(213239813770 + 356365397030*
               \[Nu] + 140100943248*\[Nu]^2 - 366248736*\[Nu]^3) + 
            168*\[Alpha]^3*(-160029748 + 400961191*\[Nu] - 287407764*\[Nu]^
                2 + 156685536*\[Nu]^3) + 4*\[Alpha]^2*(14494622719 + 
              55445154032*\[Nu] - 86765616*\[Nu]^2 + 7328530944*\[Nu]^3)) - 
          13860*LN^8*r^(23/3)*(9282842158 + 30113670056*\[Nu] + 
            41241973680*\[Nu]^2 + 19711067712*\[Nu]^3 + 4*\[Alpha]^2*
             (7178309189 + 8731557808*\[Nu] + 630702720*\[Nu]^2 - 
              1258307904*\[Nu]^3) + 2*\[Alpha]^3*(-15796723 + 
              373955689*\[Nu] + 777704340*\[Nu]^2 + 1301952288*\[Nu]^3) + 
            \[Alpha]*(49813046513 + 89150381416*\[Nu] + 65233359480*\[Nu]^2 + 
              23614571232*\[Nu]^3)) - 4620*LN^10*r^(20/3)*
           (-21287425966 + 9629507408*\[Nu] + 54327463040*\[Nu]^2 + 
            19948553856*\[Nu]^3 + 12*\[Alpha]^3*(85007359 - 506120832*\[Nu] - 
              49018480*\[Nu]^2 + 52448256*\[Nu]^3) + 4*\[Alpha]^2*
             (-2591280799 - 354927208*\[Nu] + 12205310840*\[Nu]^2 + 
              6225883104*\[Nu]^3) + \[Alpha]*(-36038297287 + 
              22239435716*\[Nu] + 123681231200*\[Nu]^2 + 52931757312*\[Nu]^
                3)) + 4200*LN^(28/3)*r^7*(33103216150 - 121230742064*\[Nu] + 
            18079096120*\[Nu]^2 - 22060634400*\[Nu]^3 + 132*\[Alpha]^3*
             (-8027671 + 67243619*\[Nu] - 40538071*\[Nu]^2 + 5705364*\[Nu]^
                3) + 2*\[Alpha]^2*(7458058271 - 36510482344*\[Nu] + 
              44575762340*\[Nu]^2 + 27241860240*\[Nu]^3) + 
            \[Alpha]*(49173166903 - 224645423336*\[Nu] + 139439058412*\[Nu]^
                2 + 72429353136*\[Nu]^3)) - 275*LN^(20/3)*r^(25/3)*
           (\[Alpha]*(4847962708463 - 7933453476044*\[Nu] + 1433324666256*
               \[Nu]^2 - 2181448680768*\[Nu]^3) + 6*(108421523241 - 
              767052422468*\[Nu] + 5517641584*\[Nu]^2 - 203825345472*\[Nu]^
                3) + 48*\[Alpha]^3*(3153210367 + 56332348982*\[Nu] - 
              3765122760*\[Nu]^2 + 17202640896*\[Nu]^3) + 
            2*\[Alpha]^2*(1522379670335 + 1331744220196*\[Nu] + 
              539472492048*\[Nu]^2 + 276239775168*\[Nu]^3)) + 
          825*LN^(14/3)*r^(28/3)*(48*\[Alpha]^3*(-1691883051 + 
              19193642972*\[Nu] - 1191428728*\[Nu]^2 + 5688213216*\[Nu]^3) + 
            2*(-247513070643 + 716820845308*\[Nu] - 87462841424*\[Nu]^2 + 
              221240061504*\[Nu]^3) - 2*\[Alpha]^2*(176598118251 + 
              1010131398380*\[Nu] + 23011672208*\[Nu]^2 + 302251897920*\[Nu]^
                3) + \[Alpha]*(-1723646563611 + 1466538343988*\[Nu] - 
              539941364368*\[Nu]^2 + 428809235904*\[Nu]^3)) + 
          672*LN^(10/3)*r^10*(21990672956088 + 6696286414710*\[Alpha] - 
            10656437988606*\[Alpha]^2 - 1969047866673*\[Alpha]^3 + 
            2562658560*EulerGamma*(-905 - 1402*\[Alpha] + 912*\[Alpha]^2 + 
              192*\[Alpha]^3) + 2613191654500*\[Nu] + 1817306068550*\[Alpha]*
             \[Nu] - 4155640170150*\[Alpha]^2*\[Nu] - 243725587875*\[Alpha]^3*
             \[Nu] + 477366535800*\[Nu]^2 + 1654351139700*\[Alpha]*\[Nu]^2 - 
            576662483250*\[Alpha]^2*\[Nu]^2 - 209620736325*\[Alpha]^3*
             \[Nu]^2 + 1641694572000*\[Nu]^3 + 811479639600*\[Alpha]*
             \[Nu]^3 - 936098843400*\[Alpha]^2*\[Nu]^3 + 48291219900*
             \[Alpha]^3*\[Nu]^3 + 6548850*Pi^2*(56256 + 24576*\[Alpha]^3 + 
              \[Alpha]*(70528 - 71914*\[Nu]) - 77941*\[Nu] + 56*\[Alpha]^2*(
                -1280 + 1681*\[Nu])) - 283200251685120*Log[2] + 
            274643534753280*\[Alpha]*Log[2] - 70961723965440*\[Alpha]^2*
             Log[2] + 984060887040*\[Alpha]^3*Log[2] + 166034327770080*
             Log[3] - 169537161689280*\[Alpha]*Log[3] + 47638541301120*
             \[Alpha]^2*Log[3]) - 9*LN^(16/3)*r^9*(-2966863771078070 - 
            3341728492225725*\[Alpha] - 696706874961068*\[Alpha]^2 - 
            167284856636276*\[Alpha]^3 + 574035517440*EulerGamma*
             (325 + 890*\[Alpha] + 528*\[Alpha]^2 + 96*\[Alpha]^3) - 
            769514961934040*\[Nu] - 1393485371268340*\[Alpha]*\[Nu] + 
            138261426882320*\[Alpha]^2*\[Nu] - 2203140798320*\[Alpha]^3*
             \[Nu] + 28904288834400*\[Nu]^2 - 28383793998000*\[Alpha]*
             \[Nu]^2 - 89774346480000*\[Alpha]^2*\[Nu]^2 - 
            31227463898400*\[Alpha]^3*\[Nu]^2 - 119044338519680*\[Nu]^3 - 
            175126639602880*\[Alpha]*\[Nu]^3 - 78999667048960*\[Alpha]^2*
             \[Nu]^3 + 12249950796160*\[Alpha]^3*\[Nu]^3 - 
            977961600*Pi^2*(29984 - 68388*\[Nu] + 24*\[Alpha]^3*(-1024 + 
                41*\[Nu]) - 41*\[Alpha]*(-1600 + 3111*\[Nu]) - 
              2*\[Alpha]^2*(512 + 12669*\[Nu])) + 42017167516262400*Log[2] + 
            308831108382720*\[Alpha]*Log[2] - 10278552411832320*\[Alpha]^2*
             Log[2] + 110214819348480*\[Alpha]^3*Log[2] - 24846768600192000*
             Log[3] + 732325811374080*\[Alpha]*Log[3] + 6695550275420160*
             \[Alpha]^2*Log[3]) + 3*LN^(22/3)*r^8*(3664616509432594 + 
            5647630729219537*\[Alpha] + 1850132670630844*\[Alpha]^2 - 
            59427371056476*\[Alpha]^3 + 13776852418560*EulerGamma*
             (2 + \[Alpha])*(1 + 2*\[Alpha])^2 + 1350032451638920*\[Nu] + 
            3728159638712740*\[Alpha]*\[Nu] + 1923310459334320*\[Alpha]^2*
             \[Nu] + 36531979416240*\[Alpha]^3*\[Nu] - 39744979080800*
             \[Nu]^2 - 186829529054000*\[Alpha]*\[Nu]^2 - 329187530672000*
             \[Alpha]^2*\[Nu]^2 - 39558917983200*\[Alpha]^3*\[Nu]^2 + 
            22090131047040*\[Nu]^3 + 146893073705280*\[Alpha]*\[Nu]^3 - 
            29409700776960*\[Alpha]^2*\[Nu]^3 + 25178176087680*\[Alpha]^3*
             \[Nu]^3 - 4400827200*Pi^2*(-4096 + 16441*\[Nu] + 
              16*\[Alpha]^3*(-512 + 41*\[Nu]) + 12*\[Alpha]^2*(-2048 + 
                1353*\[Nu]) + 24*\[Alpha]*(-768 + 1517*\[Nu])) - 
            62791831801036800*Log[2] - 62598955867176960*\[Alpha]*Log[2] - 
            15381090344632320*\[Alpha]^2*Log[2] + 110214819348480*\[Alpha]^3*
             Log[2] + 37662470299238400*Log[3] + 37662470299238400*\[Alpha]*
             Log[3] + 9415617574809600*\[Alpha]^2*Log[3])) + 
        rd^10*(-3259872000*LN^(8/3)*r^(40/3)*(1 + 2*\[Alpha])^3*(1 + \[Nu])^2*
           (-1 + 4*\[Nu]) + 23284800*r^(44/3)*(1 + 2*\[Alpha])^3*
           (1 + \[Nu])^2*(2761 + 2828*\[Nu]) + 1663200*LN^2*r^(41/3)*
           (1 + 2*\[Alpha])^2*(2761 + 2828*\[Nu])*
           (3*(-75 - 49*\[Nu] + 5*\[Nu]^2) + 14*\[Alpha]*(1 + 23*\[Nu] + 
              13*\[Nu]^2)) + 232848000*LN^(14/3)*r^(37/3)*(1 + 2*\[Alpha])^2*
           (-1 + 4*\[Nu])*(-281 - 175*\[Nu] + 43*\[Nu]^2 + 
            14*\[Alpha]*(-7 + 19*\[Nu] + 17*\[Nu]^2)) - 1663200*LN^4*r^(38/3)*
           (1 + 2*\[Alpha])^2*(2761 + 2828*\[Nu])*(-107 - 1389*\[Nu] - 
            11*\[Nu]^2 + 14*\[Alpha]*(-5 + 23*\[Nu] + 55*\[Nu]^2)) - 
          46569600*LN^(20/3)*r^(34/3)*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*
           (821 - 2179*\[Nu] + 89*\[Nu]^2 + 14*\[Alpha]*(-5 - 67*\[Nu] + 
              91*\[Nu]^2)) - 228614400*LN^(16/3)*r^12*(1 + 2*\[Alpha])*
           (11615 - 4819*\[Nu] + 18979*\[Nu]^2 - 2112*\[Nu]^3 + 
            462*\[Alpha]^2*(1 + 21*\[Nu] + 68*\[Nu]^2 + 23*\[Nu]^3) - 
            \[Alpha]*(-17509 + 96271*\[Nu] + 62886*\[Nu]^2 + 
              20063*\[Nu]^3)) + 254016*LN^(10/3)*r^13*(1 + 2*\[Alpha])*
           (1811040*Pi^2*(1 + 2*\[Alpha]) + 14850*\[Alpha]^2*
             (28 - 3399*\[Nu] + 648*\[Nu]^2 + 4564*\[Nu]^3) + 
            \[Alpha]*(11913877236 + 63345525*\[Nu] + 59304000*\[Nu]^2 - 
              33038700*\[Nu]^3 + 3931750383616*Log[2] - 1144259080272*Log[
                3] - 919531250000*Log[5]) - 2*(-2976185334 + 12160725*\[Nu] + 
              30083850*\[Nu]^2 + 24663600*\[Nu]^3 - 982937595904*Log[2] + 
              286064770068*Log[3] + 229882812500*Log[5]))) + 
        rd^8*(1086624000*LN^8*r^(29/3)*(1 + 2*\[Alpha])^3*(1 - 4*\[Nu])^2*
           (1 + \[Nu]) - 31046400*LN^10*r^(26/3)*(1 + 2*\[Alpha])^2*
           (1 - 4*\[Nu])^2*(-93 + 9*\[Nu] + 14*\[Alpha]*(-5 + 4*\[Nu])) - 
          23284800*r^(41/3)*(1 + 2*\[Alpha])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2)*(2 + 10*\[Nu] + \[Alpha]*(-11 + 5*\[Nu])) - 
          3326400*LN^6*r^(32/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (-1124 + 4059*\[Nu] + 196*\[Nu]^2 + \[Alpha]*(-2429 + 3622*\[Nu] - 
              677*\[Nu]^2) + 14*\[Alpha]^2*(5 + 22*\[Nu] + 17*\[Nu]^2)) - 
          93139200*LN^(26/3)*r^(28/3)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
           (-2428 + 4967*\[Nu] + 194*\[Nu]^2 + \[Alpha]*(-2169 + 4685*\[Nu] - 
              1053*\[Nu]^2) + 14*\[Alpha]^2*(17 - 17*\[Nu] + 29*\[Nu]^2)) - 
          415800*LN^2*r^(38/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (\[Alpha]*(11517 + 1601*\[Nu] - 5848*\[Nu]^2) - 
            10*(-153 + 583*\[Nu] + 604*\[Nu]^2) + 2*\[Alpha]^2*
             (-823 + 941*\[Nu] + 3192*\[Nu]^2)) + 11642400*LN^(20/3)*r^(31/3)*
           (1 + 2*\[Alpha])*(-1 + 4*\[Nu])*(79894 + 5998*\[Nu] - 
            35816*\[Nu]^2 + \[Alpha]*(126855 - 14825*\[Nu] - 34304*\[Nu]^2) + 
            2*\[Alpha]^2*(29147 - 58261*\[Nu] + 24528*\[Nu]^2)) + 
          415800*LN^4*r^(35/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (12446 - 8838*\[Nu] - 26056*\[Nu]^2 + \[Alpha]*
             (24315 + 26797*\[Nu] - 22808*\[Nu]^2) + \[Alpha]^2*
             (4222 - 20270*\[Nu] + 30576*\[Nu]^2)) + 277200*LN^(8/3)*r^(37/3)*
           (1 + 2*\[Alpha])^2*(1 + \[Nu])*(16452753 - 214760*\[Nu] + 
            5363344*\[Nu]^2 + 2*\[Alpha]*(16540953 - 479360*\[Nu] + 
              5010544*\[Nu]^2)) - 39600*LN^(14/3)*r^(34/3)*(1 + 2*\[Alpha])*
           (6*\[Alpha]*(-395810057 + 58409714*\[Nu] - 128557996*\[Nu]^2 + 
              10923472*\[Nu]^3) - 5*(213587673 + 13440373*\[Nu] + 
              73699976*\[Nu]^2 + 11205712*\[Nu]^3) + 28*\[Alpha]^2*
             (-16095858 + 32029001*\[Nu] - 7308644*\[Nu]^2 + 11408768*\[Nu]^
                3)) + 201600*LN^(22/3)*r^10*(82634995 - 237353374*\[Nu] - 
            191417320*\[Nu]^2 - 75391568*\[Nu]^3 + 1848*\[Alpha]^3*
             (-1510 + 14988*\[Nu] + 14298*\[Nu]^2 + 12481*\[Nu]^3) - 
            4*\[Alpha]^2*(-52096732 + 80818597*\[Nu] + 104580010*\[Nu]^2 + 
              48712685*\[Nu]^3) - 2*\[Alpha]*(-132549449 + 360537770*\[Nu] + 
              348863906*\[Nu]^2 + 135982252*\[Nu]^3)) - 14112*LN^(10/3)*r^12*
           (-6509683850*\[Nu] + 1042871850*\[Nu]^2 - 9049685400*\[Nu]^3 + 
            3300*\[Alpha]^3*(-66123 - 4845307*\[Nu] + 50769*\[Nu]^2 + 
              882252*\[Nu]^3) + 166320*Pi^2*(1 + 2*\[Alpha])*
             (784 + 5535*\[Nu] + 2*\[Alpha]*(-196 + 5535*\[Nu])) + 
            \[Alpha]*(-31273831025*\[Nu] + 15411974625*\[Nu]^2 - 
              22139923500*\[Nu]^3 + 27*(5507630759 + 8358327386112*Log[2] - 
                2585054365344*Log[3] - 1839062500000*Log[5])) - 
            4*\[Alpha]^2*(12669713300*\[Nu] - 4717242675*\[Nu]^2 + 
              2013287400*\[Nu]^3 + 9*(25655244477 + 3560630419456*Log[2] - 
                921856926672*Log[3] - 919531250000*Log[5])) + 
            18*(16951249989 + 8049060749312*Log[2] - 2399719237344*Log[3] - 
              1839062500000*Log[5])) - 42336*LN^(16/3)*r^11*
           (21732480*Pi^2*(2 + 5*\[Alpha] + 2*\[Alpha]^2) + 
            1100*\[Alpha]^3*(87275 + 306583*\[Nu] + 181159*\[Nu]^2 + 
              70364*\[Nu]^3) + 15*\[Alpha]*(23851951607 + 382336945*\[Nu] - 
              176264045*\[Nu]^2 + 68270300*\[Nu]^3 + 7863500767232*Log[2] - 
              2288518160544*Log[3] - 1839062500000*Log[5]) + 
            12*\[Alpha]^2*(11988210461 + 122883400*\[Nu] - 343660475*\[Nu]^
                2 + 244017500*\[Nu]^3 + 3931750383616*Log[2] - 
              1144259080272*Log[3] - 919531250000*Log[5]) - 
            2*(-71448414991 - 961757525*\[Nu] + 526407775*\[Nu]^2 + 
              176563100*\[Nu]^3 - 23590502301696*Log[2] + 6865554481632*Log[
                3] + 5517187500000*Log[5]))) + 
        rd^6*(-18110400*LN^(40/3)*r^6*(1 + 2*\[Alpha])^3*(-1 + 4*\[Nu])^3 + 
          15523200*LN^12*r^(20/3)*(1 + 2*\[Alpha])*(1 - 4*\[Nu])^2*
           (-813 - 30*\[Nu] + 14*\[Alpha]^2*(-13 + 5*\[Nu]) + 
            \[Alpha]*(-1021 + 203*\[Nu])) + 1940400*LN^10*r^(23/3)*
           (1 + 2*\[Alpha])*(1 - 4*\[Nu])^2*(2*\[Alpha]^2*
             (-7515 + 2324*\[Nu]) - 2*(5427 + 4004*\[Nu]) - 
            \[Alpha]*(19943 + 10652*\[Nu])) - 23284800*r^(38/3)*
           (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (-8*\[Alpha]*(-4 - 7*\[Nu] + 5*\[Nu]^2) - 
            8*(-1 + 2*\[Nu] + 5*\[Nu]^2) + \[Alpha]^2*(-43 + 26*\[Nu] + 
              5*\[Nu]^2)) + 138600*LN^2*r^(35/3)*(2761 + 2828*\[Nu])*
           (26602 + 23242*\[Nu] - 108312*\[Nu]^2 + \[Alpha]*
             (-4859 + 259813*\[Nu] - 178476*\[Nu]^2) + 24*\[Alpha]^3*
             (-82 - 3450*\[Nu] + 497*\[Nu]^2) + 2*\[Alpha]^2*
             (-93355 + 146429*\[Nu] + 29730*\[Nu]^2)) - 3880800*LN^(26/3)*
           r^(25/3)*(-1 + 4*\[Nu])*(615938 - 4906*\[Nu] - 479004*\[Nu]^2 + 
            \[Alpha]*(1284563 - 344377*\[Nu] - 879252*\[Nu]^2) + 
            24*\[Alpha]^3*(12841 - 17155*\[Nu] + 9541*\[Nu]^2) + 
            2*\[Alpha]^2*(346453 - 662135*\[Nu] + 57882*\[Nu]^2)) - 
          30800*LN^4*r^(32/3)*(2761 + 2828*\[Nu])*(2248426 + 606330*\[Nu] - 
            3788856*\[Nu]^2 + \[Alpha]*(6693073 + 2057067*\[Nu] - 
              10663704*\[Nu]^2) + \[Alpha]^2*(2380642 + 1014408*\[Nu] - 
              6228522*\[Nu]^2) + 12*\[Alpha]^3*(-381740 + 153189*\[Nu] + 
              59157*\[Nu]^2)) + 1940400*LN^(32/3)*r^(22/3)*(-1 + 4*\[Nu])*
           (-296927 + 468920*\[Nu] + 161448*\[Nu]^2 + 8*\[Alpha]^3*
             (6595 - 24514*\[Nu] + 15834*\[Nu]^2) + 12*\[Alpha]^2*
             (-29785 + 36878*\[Nu] + 61702*\[Nu]^2) + 6*\[Alpha]*
             (-115551 + 170576*\[Nu] + 100376*\[Nu]^2)) - 
          138600*LN^6*r^(29/3)*(2761 + 2828*\[Nu])*(48850 - 192530*\[Nu] - 
            390444*\[Nu]^2 + 24*\[Alpha]^3*(2483 - 3870*\[Nu] + 
              4417*\[Nu]^2) - 2*\[Alpha]^2*(366199 + 160309*\[Nu] + 
              103662*\[Nu]^2) - \[Alpha]*(282965 + 259781*\[Nu] + 
              843876*\[Nu]^2)) - 277200*LN^(8/3)*r^(34/3)*
           (4*\[Alpha]^3*(-115586751 + 18979193*\[Nu] - 35023968*\[Nu]^2 + 
              4775344*\[Nu]^3) + 4*(16499793 + 32620186*\[Nu] + 
              4581024*\[Nu]^2 + 10256288*\[Nu]^3) + 12*\[Alpha]^2*
             (-16455693 + 49672979*\[Nu] - 6081124*\[Nu]^2 + 14972832*\[Nu]^
                3) + 3*\[Alpha]*(49616979 + 180006723*\[Nu] + 
              11728472*\[Nu]^2 + 55703984*\[Nu]^3)) + 100800*LN^(28/3)*r^8*
           (-430496893 + 788256700*\[Nu] + 1416494860*\[Nu]^2 + 
            656653424*\[Nu]^3 + 924*\[Alpha]^3*(7932 + 1148*\[Nu] + 
              76436*\[Nu]^2 + 21539*\[Nu]^3) + 4*\[Alpha]^2*
             (-100450129 + 62156758*\[Nu] + 480694711*\[Nu]^2 + 
              238694288*\[Nu]^3) + \[Alpha]*(-986859847 + 1074894805*\[Nu] + 
              3351863656*\[Nu]^2 + 1706298524*\[Nu]^3)) + 
          2200*LN^(20/3)*r^(28/3)*(-77571866173 - 27742946834*\[Nu] - 
            34254489024*\[Nu]^2 - 1705816224*\[Nu]^3 + 84*\[Alpha]^3*
             (-251783695 + 55620403*\[Nu] - 13100304*\[Nu]^2 + 
              14975184*\[Nu]^3) + 4*\[Alpha]^2*(-32018981272 - 
              9018604637*\[Nu] - 11491646796*\[Nu]^2 + 835091712*\[Nu]^3) - 
            \[Alpha]*(214489058095 + 72348363005*\[Nu] + 91046762856*\[Nu]^
                2 + 2153300688*\[Nu]^3)) + 4620*LN^8*r^(26/3)*
           (-12908877481 + 7785528988*\[Nu] + 27764172600*\[Nu]^2 + 
            5941913376*\[Nu]^3 + 8*\[Alpha]^3*(136375109 - 388280102*\[Nu] + 
              269521350*\[Nu]^2 + 372479016*\[Nu]^3) + 12*\[Alpha]^2*
             (-1667753311 + 903148258*\[Nu] + 5247236010*\[Nu]^2 + 
              2177798616*\[Nu]^3) + 6*\[Alpha]*(-6069844681 + 
              2417296468*\[Nu] + 12933395640*\[Nu]^2 + 3731906976*\[Nu]^3)) + 
          2475*LN^(14/3)*r^(31/3)*(\[Alpha]*(66795256925 - 407492194196*
               \[Nu] + 25629094960*\[Nu]^2 - 125901754048*\[Nu]^3) + 
            4*\[Alpha]^3*(8717416917 + 43412973324*\[Nu] + 1303822576*\[Nu]^
                2 + 12460635712*\[Nu]^3) - 4*\[Alpha]^2*(-61736338079 + 
              58603509676*\[Nu] - 19219471152*\[Nu]^2 + 16596285888*\[Nu]^
                3) - 2*(11921792579 + 61900330380*\[Nu] + 3216370192*\[Nu]^
                2 + 20151512640*\[Nu]^3)) - 3*LN^(16/3)*r^10*
           (-1393929901911269 + 7072839348340194*\[Alpha] + 
            4587358623716292*\[Alpha]^2 - 39213692204584*\[Alpha]^3 + 
            4592284139520*EulerGamma*(1 + 2*\[Alpha])^3 + 398855136824620*
             \[Nu] + 1736187056312520*\[Alpha]*\[Nu] + 1721232490980240*
             \[Alpha]^2*\[Nu] + 83301420577760*\[Alpha]^3*\[Nu] - 
            43663045263600*\[Nu]^2 - 203896812520800*\[Alpha]*\[Nu]^2 - 
            236039334955200*\[Alpha]^2*\[Nu]^2 - 33143703331200*\[Alpha]^3*
             \[Nu]^2 + 80939135986240*\[Nu]^3 + 119589233447040*\[Alpha]*
             \[Nu]^3 + 79913991118080*\[Alpha]^2*\[Nu]^3 - 
            6504523674880*\[Alpha]^3*\[Nu]^3 - 391184640*Pi^2*
             (-4544 + 78105*\[Nu] + 120*\[Alpha]^3*(-512 + 41*\[Nu]) + 
              90*\[Alpha]*(-512 + 2747*\[Nu]) + 4*\[Alpha]^2*(-23236 + 
                46125*\[Nu])) - 1394474428568567808*Log[2] - 
            157062240617103360*\[Alpha]*Log[2] + 270172444090171392*
             \[Alpha]^2*Log[2] + 73476546232320*\[Alpha]^3*Log[2] + 
            425209289678401536*Log[3] + 94156175748096000*\[Alpha]*Log[3] - 
            59224234545552384*\[Alpha]^2*Log[3] + 311434200000000000*Log[5] - 
            77858550000000000*\[Alpha]^2*Log[5]) + 4032*LN^(10/3)*r^11*
           (-744430580630 - 6222508433930*\[Alpha] - 220640764655*
             \[Alpha]^2 - 267581880330*\[Alpha]^3 + 427109760*EulerGamma*
             (1 + 2*\[Alpha])^2*(237 + 40*\[Alpha]) - 215592809250*\[Nu] - 
            710699398325*\[Alpha]*\[Nu] - 507343149775*\[Alpha]^2*\[Nu] + 
            6813200625*\[Alpha]^3*\[Nu] + 24954303150*\[Nu]^2 + 
            11074806225*\[Alpha]*\[Nu]^2 - 161696242575*\[Alpha]^2*\[Nu]^2 - 
            32152046850*\[Alpha]^3*\[Nu]^2 - 132770748600*\[Nu]^3 - 
            218008633500*\[Alpha]*\[Nu]^3 - 23469245100*\[Alpha]^2*\[Nu]^3 - 
            5435545500*\[Alpha]^3*\[Nu]^3 + 72765*Pi^2*(-203968 + 
              245760*\[Alpha]^3 + 448335*\[Nu] + 4*\[Alpha]*(-196448 + 
                337635*\[Nu]) + \[Alpha]^2*(-593632 + 907740*\[Nu])) + 
            542251499239296*Log[2] - 424865364650496*\[Alpha]*Log[2] + 
            77585038401024*\[Alpha]^2*Log[2] + 136675123200*\[Alpha]^3*
             Log[2] - 172082554337232*Log[3] + 102609681606432*\[Alpha]*
             Log[3] - 7554445152408*\[Alpha]^2*Log[3] - 115860937500000*
             Log[5] + 115860937500000*\[Alpha]*Log[5] - 28965234375000*
             \[Alpha]^2*Log[5]) + 504*LN^(22/3)*r^9*
           (912764160*Pi^2*(2 + \[Alpha])^2 - 3300*\[Alpha]^3*
             (-3850065 + 7917746*\[Nu] - 1209124*\[Nu]^2 + 15580040*\[Nu]^
                3) + \[Alpha]*(11878085825413 + 1381394126100*\[Nu] - 
              819348318000*\[Nu]^2 + 302658221600*\[Nu]^3 + 3963204386684928*
               Log[2] - 1153413152914176*Log[3] - 926887500000000*Log[5]) + 
            2*(5960823716469 + 361936619900*\[Nu] - 37840138000*\[Nu]^2 + 
              92692846400*\[Nu]^3 + 1981602193342464*Log[2] - 
              576706576457088*Log[3] - 463443750000000*Log[5]) - 
            4*\[Alpha]^2*(-747281667593 - 209300358350*\[Nu] + 
              225968332150*\[Nu]^2 + 93629789400*\[Nu]^3 - 247700274167808*
               Log[2] + 72088322057136*Log[3] + 57930468750000*Log[5]))) + 
        (-20665278627840*LN^(34/3)*r^4*(2 + \[Alpha])^2 - 
          20665278627840*LN^(10/3)*r^12*rd^8*(1 + 2*\[Alpha])^2 - 
          861053276160*LN^(10/3)*r^8*(-2 + \[Alpha])^2*(67 + 8*\[Alpha]) + 
          861053276160*LN^(28/3)*r^5*(300 + 524*\[Alpha] + 203*\[Alpha]^2 + 
            8*\[Alpha]^3) + 861053276160*LN^(16/3)*r^7*(-44 - 524*\[Alpha] + 
            225*\[Alpha]^2 + 24*\[Alpha]^3) - 861053276160*LN^(22/3)*r^6*
           (-620 + 140*\[Alpha] + 369*\[Alpha]^2 + 24*\[Alpha]^3) + 
          rd^2*(5166319656960*LN^(28/3)*r^6*(124 + 148*\[Alpha] + 
              43*\[Alpha]^2) - 2583159828480*LN^(22/3)*r^7*
             (200 + 926*\[Alpha] + 509*\[Alpha]^2 + 24*\[Alpha]^3) + 
            3444213104640*LN^(16/3)*r^8*(-644 - 259*\[Alpha] + 
              426*\[Alpha]^2 + 36*\[Alpha]^3) - 861053276160*LN^(10/3)*r^9*
             (1232 - 1774*\[Alpha] + 435*\[Alpha]^2 + 72*\[Alpha]^3)) + 
          rd^6*(5166319656960*LN^(16/3)*r^10*(43 + 148*\[Alpha] + 
              124*\[Alpha]^2) - 861053276160*LN^(10/3)*r^11*
             (279 + 1396*\[Alpha] + 1756*\[Alpha]^2 + 160*\[Alpha]^3)) + 
          rd^4*(-10332639313920*LN^(22/3)*r^8*(64 + 151*\[Alpha] + 
              64*\[Alpha]^2) + 2583159828480*LN^(16/3)*r^9*
             (261 + 1146*\[Alpha] + 1040*\[Alpha]^2 + 64*\[Alpha]^3) - 
            861053276160*LN^(10/3)*r^10*(-1337 - 2230*\[Alpha] + 
              1584*\[Alpha]^2 + 192*\[Alpha]^3)))*Log[r] + 
        (-4592284139520*LN^(16/3)*r^7*(-2 + \[Alpha])^3 + 
          13776852418560*LN^(22/3)*r^6*(-2 + \[Alpha])^2*(2 + \[Alpha]) - 
          13776852418560*LN^(28/3)*r^5*(-2 + \[Alpha])*(2 + \[Alpha])^2 + 
          4592284139520*LN^(34/3)*r^4*(2 + \[Alpha])^3 - 
          4592284139520*LN^(16/3)*r^10*rd^6*(1 + 2*\[Alpha])^3 + 
          rd^4*(-13776852418560*LN^(16/3)*r^9*(-2 + \[Alpha])*
             (1 + 2*\[Alpha])^2 + 13776852418560*LN^(22/3)*r^8*(2 + \[Alpha])*
             (1 + 2*\[Alpha])^2) + rd^2*(-13776852418560*LN^(16/3)*r^8*
             (-2 + \[Alpha])^2*(1 + 2*\[Alpha]) - 13776852418560*LN^(28/3)*
             r^6*(2 + \[Alpha])^2*(1 + 2*\[Alpha]) + 27553704837120*LN^(22/3)*
             r^7*(-4 - 8*\[Alpha] + \[Alpha]^2 + 2*\[Alpha]^3)))*
         Log[\[CapitalOmega]]))/(844958822400*LN^(10/3)*r^8*
       (LN^2*(2 + \[Alpha]) - r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^3)


(* ::Subsubsection::Closed:: *)
(*ArgExpFr in terms of (r, rd, LN)*)


ArgExpFr = (\[Epsilon]^2*(-28*LN^(10/3)*r*(17 + 9*\[Alpha] - 9*\[Beta])*
         (-1 + 4*\[Nu]) + 84*LN^(16/3)*(-1 + \[Alpha] - 3*\[Beta])*
         (-1 + 4*\[Nu]) - LN^(2/3)*r^(7/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
         (2761 + 2828*\[Nu]) + 3*LN^(8/3)*r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])*
         (2761 + 2828*\[Nu]) + 72*LN^4*r^(2/3)*
         (-22 + 21*\[Alpha]*(-1 + \[Nu]) + (95 - 126*\[Beta])*\[Nu]) + 
        72*r^(14/3)*rd^4*(-139 - 4*(10 + 21*\[Alpha])*\[Nu] + 
          42*\[Beta]*(1 + 3*\[Nu])) + 3*r^(8/3)*
         (23334 - 6048*\[Beta]*(-4 + \[Nu]) - 1880*\[Nu] + 
          3*\[Alpha]*(-627 + 3052*\[Nu])) - 3*LN^2*r^(5/3)*
         (4586 - 19200*\[Nu] - 3024*\[Beta]*(-8 + 3*\[Nu]) + 
          \[Alpha]*(-7851 + 3780*\[Nu])) + 
        rd^2*(-168*LN^(10/3)*r^2*(2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu]) - 
          6*LN^(2/3)*r^(10/3)*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu]) - 
          36*LN^2*r^(8/3)*(607 - 84*\[Beta] + 70*\[Nu] + 42*\[Alpha]*
             (1 + 3*\[Nu])) + 9*r^(11/3)*(3822 - 1008*\[Beta]*(-8 + \[Nu]) + 
            2848*\[Nu] + 123*\[Alpha]*(-1 + 28*\[Nu])))))/
      (504*r^(8/3)*(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 
          9*\[Beta]) + LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))) + 
     (\[Epsilon]^3*(-5*LN^2*Pi*r^(13/3)*rd^4 - 8*LN^2*Pi*r^(10/3)*rd^2*
         (293 + 144*\[Alpha] - 144*\[Beta]) + 576*LN^4*Pi*r^(4/3)*
         (-1 + \[Alpha] - 3*\[Beta]) - 576*LN^2*Pi*r^(7/3)*
         (-1 + \[Alpha] - 3*\[Beta]) + 
        SO*(-192*LN^4*r^(4/3)*((7 + 2*\[Alpha] - 6*\[Beta])*\[Delta]*
             \[Chi]A + (7 - 2*\[Alpha]*(-1 + \[Nu]) + 6*\[Beta]*(-1 + 
                \[Nu]) - 2*\[Nu])*\[Chi]S) + 64*LN*r^(17/6)*(10 + 3*\[Alpha])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
          48*r^(10/3)*(17 + 9*\[Alpha] - 9*\[Beta])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 4*LN^(14/3)*r*(17 + 9*\[Alpha] - 
            9*\[Beta])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          12*LN^(20/3)*(-1 + \[Alpha] - 3*\[Beta])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) + 8*LN^2*r^(7/3)*
           ((202 + 105*\[Alpha] - 252*\[Beta])*\[Delta]*\[Chi]A + 
            (202 - 252*\[Beta] + \[Alpha]*(105 - 66*\[Nu]) - 30*\[Nu] + 
              198*\[Beta]*\[Nu])*\[Chi]S) + 
          rd^2*(-288*r^(13/3)*(2 + \[Alpha] - \[Beta])*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 24*LN^(14/3)*r^2*(2 + \[Alpha] - 
              \[Beta])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            48*LN^2*r^(10/3)*(4*(-1 + 4*\[Alpha] - 4*\[Beta])*\[Delta]*
               \[Chi]A - (4 + 16*\[Alpha]*(-1 + \[Nu]) - 16*\[Beta]*
                 (-1 + \[Nu]) + \[Nu])*\[Chi]S)))))/
      (24*LN*r^(10/3)*(-(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - 
             \[Beta]) - 9*\[Beta])) + 3*LN^2*(-1 + \[Alpha] - 3*\[Beta]))) + 
     (\[Epsilon]^5*(1451520*LN^2*Pi*r^6*(-17 + 9*\[Alpha]^2 + 
          \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
         (-1 + \[Nu]) + 647212032*LN^3*r^9*rd^7*(2 + \[Alpha] - \[Beta])*
         \[Nu] + 362880*LN^(34/3)*Pi*r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])^2*
         (-1 + 4*\[Nu]) - 80640*LN^(28/3)*Pi*r^(7/3)*(-31 + 21*\[Alpha]^2 + 
          \[Alpha]*(10 - 90*\[Beta]) - 66*\[Beta] + 81*\[Beta]^2)*
         (-1 + 4*\[Nu]) + 13440*LN^(22/3)*Pi*r^(10/3)*(187 + 135*\[Alpha]^2 - 
          558*\[Beta] + 243*\[Beta]^2 - 6*\[Alpha]*(-59 + 63*\[Beta]))*
         (-1 + 4*\[Nu]) + 3240*LN^(26/3)*Pi*r^(8/3)*
         (-1 + \[Alpha] - 3*\[Beta])^2*(9185 + 252*\[Nu]) + 
        rd^5*(373248*LN^5*r^7*(5543 + 1471*\[Alpha] + 263*\[Beta])*\[Nu] + 
          41472*LN^3*r^8*(99953 + 672*\[Alpha]^3 - 47245*\[Beta] - 
            1008*\[Beta]^3 - 672*\[Alpha]^2*(5 + 4*\[Beta]) + 
            \[Alpha]*(41869 + 2688*\[Beta] + 3024*\[Beta]^2))*\[Nu]) + 
        rd^3*(-124416*LN^7*r^5*(10019 + 10270*\[Alpha] - 17284*\[Beta])*
           \[Nu] + 27648*LN^3*r^7*(113937 + 3276*\[Alpha]^3 - 51548*\[Beta] + 
            4116*\[Beta]^2 - 4536*\[Beta]^3 - 84*\[Alpha]^2*
             (100 + 147*\[Beta]) + 28*\[Alpha]*(1145 + 66*\[Beta] + 
              486*\[Beta]^2))*\[Nu] - 41472*LN^5*r^6*(-162793 + 
            672*\[Alpha]^3 + 25309*\[Beta] + 3528*\[Beta]^2 - 
            3024*\[Beta]^3 - 336*\[Alpha]^2*(1 + 13*\[Beta]) + 
            \[Alpha]*(-56537 - 672*\[Beta] + 7056*\[Beta]^2))*\[Nu]) + 
        rd*(420712704*LN^9*r^3*(-1 + \[Alpha] - 3*\[Beta])*\[Nu] + 
          20736*LN^7*r^4*(-70351 + 336*\[Alpha]^3 + 198759*\[Beta] + 
            10584*\[Beta]^2 - 4536*\[Beta]^3 - 336*\[Alpha]^2*
             (-4 + 9*\[Beta]) + \[Alpha]*(-107167 - 7056*\[Beta] + 
              7560*\[Beta]^2))*\[Nu] + 4608*LN^3*r^6*(-38267 + 
            15876*\[Alpha]^3 + 23115*\[Beta] + 37044*\[Beta]^2 - 
            20412*\[Beta]^3 - 252*\[Alpha]^2*(31 + 225*\[Beta]) + 
            \[Alpha]*(-91659 - 37800*\[Beta] + 61236*\[Beta]^2))*\[Nu] - 
          13824*LN^5*r^5*(3276*\[Alpha]^3 - 84*\[Alpha]^2*
             (-53 + 243*\[Beta]) + \[Alpha]*(-184561 - 25536*\[Beta] + 
              31752*\[Beta]^2) + 3*(-125673 + 57701*\[Beta] + 
              9408*\[Beta]^2 - 4536*\[Beta]^3))*\[Nu]) + 
        103680*LN^10*Pi*r^2*(-1 + \[Alpha] - 3*\[Beta])*
         (-23 + 63*\[Alpha]*(-1 + \[Nu]) + 169*\[Nu] - 
          63*\[Beta]*(-1 + 5*\[Nu])) + 
        rd^8*(-37800*LN^2*Pi*r^10*(2 + \[Alpha] - \[Beta])*(1 + \[Nu]) + 
          1512*LN^4*Pi*r^9*(2 + \[Alpha] - \[Beta])*(29 + 129*\[Nu])) + 
        720*LN^(20/3)*Pi*r^(11/3)*(-1 + \[Alpha] - 3*\[Beta])*
         (27*\[Beta]*(9185 + 252*\[Nu]) + 3*\[Alpha]*(-60577 + 20356*\[Nu]) + 
          7*(-35365 + 30484*\[Nu])) - 120*LN^(14/3)*Pi*r^(14/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])*(-26675 + 439628*\[Nu] + 
          27*\[Beta]*(9185 + 252*\[Nu]) + 3*\[Alpha]*(-38489 + 
            42980*\[Nu])) - 8640*LN^8*Pi*r^3*
         (2268*\[Beta]^2*(-37 + 21*\[Nu]) + 38*(-573 + 538*\[Nu]) + 
          6*\[Beta]*(-13789 + 1908*\[Nu]) + 3*\[Alpha]^2*
           (-3373 + 2352*\[Nu]) + \[Alpha]*(22949 - 3372*\[Nu] - 
            9*\[Beta]*(-6145 + 4452*\[Nu]))) + 720*LN^4*Pi*r^5*
         (9*\[Alpha]^2*(25713 + 812*\[Nu]) - 2*(862361 - 1021212*\[Nu] + 
            40824*\[Beta]^2*(-13 + 5*\[Nu]) + 9*\[Beta]*
             (52751 + 14596*\[Nu])) + 3*\[Alpha]*(-167563 + 362060*\[Nu] + 
            9*\[Beta]*(-46987 + 15148*\[Nu]))) + 720*LN^6*Pi*r^4*
         (9*\[Alpha]^2*(-39751 + 19852*\[Nu]) + \[Alpha]*
           (574245 - 301236*\[Nu] - 135*\[Beta]*(-13507 + 5516*\[Nu])) + 
          2*(534425 - 155244*\[Nu] + 13608*\[Beta]^2*(-73 + 29*\[Nu]) + 
            9*\[Beta]*(-7157 + 28468*\[Nu]))) + 
        rd^6*(4200*LN^(22/3)*Pi*r^(19/3)*(2 + \[Alpha] - \[Beta])*
           (-1 + 4*\[Nu]) + 756*LN^6*Pi*r^7*(5 + \[Alpha] + \[Beta])*
           (29 + 129*\[Nu]) + 150*LN^(14/3)*Pi*r^(23/3)*(2 + \[Alpha] - 
            \[Beta])*(2761 + 2828*\[Nu]) + 72*LN^4*Pi*r^8*
           (1405277 + 939759*\[Nu] + 120960*\[Alpha]^2*(-1 + 5*\[Nu]) + 
            120960*\[Beta]^2*(1 + 7*\[Nu]) - 24*\[Beta]*
             (39397 + 90186*\[Nu]) + \[Alpha]*(461163 - 3*(-560033 + 
                483840*\[Beta])*\[Nu])) - 1260*LN^2*Pi*r^9*
           (28333 + 28093*\[Nu] + 6912*\[Alpha]^2*(1 + \[Nu]) + 
            6912*\[Beta]^2*(1 + \[Nu]) - 3*\[Beta]*(9331 + 9291*\[Nu]) - 
            3*\[Alpha]*(-9331 - 9291*\[Nu] + 4608*\[Beta]*(1 + \[Nu])))) + 
        rd^4*(-2100*LN^(28/3)*Pi*r^(13/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (-1 + 4*\[Nu]) + 140*LN^(22/3)*Pi*r^(16/3)*
           (42037 + 10368*\[Alpha]^2 + \[Alpha]*(41757 - 20736*\[Beta]) - 
            41757*\[Beta] + 10368*\[Beta]^2)*(-1 + 4*\[Nu]) - 
          756*LN^8*Pi*r^5*(-1 + \[Alpha] - 3*\[Beta])*(29 + 129*\[Nu]) - 
          75*LN^(20/3)*Pi*r^(17/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (2761 + 2828*\[Nu]) - 2520*LN^2*Pi*r^8*(44681 + 13824*\[Alpha]^2 - 
            11745*\[Nu] + 3456*\[Beta]^2*(5 + \[Nu]) - 3*\[Beta]*
             (18971 + 349*\[Nu]) - 3*\[Alpha]*(-16667 + 1955*\[Nu] + 
              1152*\[Beta]*(9 + \[Nu]))) + 72*LN^6*Pi*r^6*
           (3286199 + 1324362*\[Nu] + 120960*\[Alpha]^2*(1 + \[Nu]) - 
            120960*\[Beta]^2*(-1 + 11*\[Nu]) - 3*\[Beta]*
             (360031 + 49668*\[Nu]) + 9*\[Alpha]*(130800 + 162433*\[Nu] + 
              53760*\[Beta]*(-1 + 2*\[Nu]))) + 5*LN^(14/3)*Pi*r^(20/3)*
           (96790045 + 4210556*\[Nu] + 2592*\[Alpha]^2*(9185 + 252*\[Nu]) + 
            2592*\[Beta]^2*(9185 + 252*\[Nu]) - 3*\[Beta]*(32005655 + 
              1139572*\[Nu]) + \[Alpha]*(96016965 + 3418716*\[Nu] - 
              5184*\[Beta]*(9185 + 252*\[Nu]))) - 12*LN^4*Pi*r^7*
           (87697131 + 178696189*\[Nu] - 4354560*\[Beta]^2*(9 + \[Nu]) + 
            12960*\[Alpha]^2*(-265 + 812*\[Nu]) - 9*\[Beta]*
             (-3868737 + 9022837*\[Nu]) + \[Alpha]*(36484227 + 
              110747073*\[Nu] - 12960*\[Beta]*(-3289 + 476*\[Nu])))) + 
        rd^2*(-3360*LN^(28/3)*Pi*r^(10/3)*(-869 + 432*\[Alpha]^2 + 
            \[Alpha]*(437 - 1728*\[Beta]) - 2175*\[Beta] + 1296*\[Beta]^2)*
           (-1 + 4*\[Nu]) + 1120*LN^(22/3)*Pi*r^(13/3)*
           (9013 + 3024*\[Alpha]^2 - 12285*\[Beta] + 3888*\[Beta]^2 - 
            27*\[Alpha]*(-391 + 256*\[Beta]))*(-1 + 4*\[Nu]) - 
          120*LN^(20/3)*Pi*r^(14/3)*(-1 + \[Alpha] - 3*\[Beta])*
           (108*\[Alpha]*(9185 + 252*\[Nu]) - 108*\[Beta]*
             (9185 + 252*\[Nu]) + 7*(285395 + 9796*\[Nu])) + 
          20160*LN^2*Pi*r^7*(-3505 + 4729*\[Nu] + 324*\[Beta]^2*
             (-11 + 5*\[Nu]) + 108*\[Alpha]^2*(-19 + 13*\[Nu]) - 
            63*\[Beta]*(-139 + 91*\[Nu]) - 9*\[Alpha]*(645 - 581*\[Nu] + 
              48*\[Beta]*(-13 + 7*\[Nu]))) - 4320*LN^8*Pi*r^4*
           (-14431 + 11709*\[Nu] + 4536*\[Beta]^2*(1 + 3*\[Nu]) + 
            504*\[Alpha]^2*(-5 + 13*\[Nu]) - 3*\[Beta]*(8999 + 17467*\[Nu]) + 
            \[Alpha]*(4567 + 15147*\[Nu] - 2016*\[Beta]*(-1 + 14*\[Nu]))) - 
          40*LN^(14/3)*Pi*r^(17/3)*(-18058645 + 15123556*\[Nu] - 
            972*\[Beta]^2*(9185 + 252*\[Nu]) - 945*\[Beta]*
             (-28457 + 7476*\[Nu]) + 108*\[Alpha]^2*(-60577 + 20356*\[Nu]) - 
            27*\[Alpha]*(819291 - 442652*\[Nu] + 136*\[Beta]*(-4213 + 
                532*\[Nu]))) + 360*LN^6*Pi*r^5*(1947257 - 2101188*\[Nu] + 
            18144*\[Beta]^2*(-169 + 43*\[Nu]) + 72*\[Alpha]^2*
             (-5945 + 8736*\[Nu]) - 3*\[Beta]*(685943 + 1811220*\[Nu]) - 
            3*\[Alpha]*(-528029 - 569684*\[Nu] + 24*\[Beta]*(-33323 + 
                25116*\[Nu]))) - 120*LN^4*Pi*r^6*(21468987 + 19028504*\[Nu] + 
            163296*\[Beta]^2*(-61 + 13*\[Nu]) + 108*\[Alpha]^2*
             (-14965 + 23884*\[Nu]) - 9*\[Beta]*(-858109 + 1655992*\[Nu]) + 
            \[Alpha]*(8061291 + 15256392*\[Nu] - 108*\[Beta]*(-106525 + 
                44212*\[Nu])))) + SO*(31360*LN^(16/3)*r^(13/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(-1 + 4*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(25/3)*r^(17/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 
            3*\[Beta])*(-1 + 4*\[Nu])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 320*LN^(8/3)*r^(17/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(2761 + 2828*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(17/3)*r^(25/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 
            3*\[Beta])*(2761 + 2828*\[Nu])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 23040*LN^7*r^(7/2)*(10 + 3*\[Alpha])*
           (-22 + 21*\[Alpha]*(-1 + \[Nu]) + (95 - 126*\[Beta])*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          120960*r^7*(17 + 9*\[Alpha] - 9*\[Beta])^2*(-1 + \[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          8960*LN^(19/3)*r^(23/6)*(10 + 3*\[Alpha])*(17 + 9*\[Alpha] - 
            9*\[Beta])*(-1 + 4*\[Nu])*(-2*\[Delta]*\[Chi]A + 
            (-2 + \[Nu])*\[Chi]S) + 320*LN^(11/3)*r^(31/6)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) - 
          10080*LN^14*(-1 + \[Alpha] - 3*\[Beta])^2*(-1 + 4*\[Nu])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          6720*LN^12*r*(-17 + 9*\[Alpha]^2 + \[Alpha]*(8 - 36*\[Beta]) - 
            42*\[Beta] + 27*\[Beta]^2)*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) - 2160*LN^(38/3)*r^(2/3)*
           (-1 + \[Alpha] - 3*\[Beta])*(33 + 3*\[Beta]*(77 - 91*\[Nu]) + 
            183*\[Nu] + 7*\[Alpha]*(-17 + 7*\[Nu]))*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) + 180*LN^(32/3)*r^(5/3)*
           (-3910 + 32260*\[Nu] + 756*\[Beta]^2*(-199 + 63*\[Nu]) + 
            3*\[Alpha]^2*(-7237 + 2296*\[Nu]) + 6*\[Beta]*
             (-8553 + 7816*\[Nu]) + \[Alpha]*(16677 - 15020*\[Nu] - 
              9*\[Beta]*(-12473 + 4396*\[Nu])))*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) - 720*LN^2*r^6*(17 + 9*\[Alpha] - 9*\[Beta])*
           (\[Delta]*(46556 - 9717*\[Nu] - 63*\[Beta]*(-664 + 37*\[Nu]) + 
              3*\[Alpha]*(286 + 3493*\[Nu]))*\[Chi]A + 
            (46556 - 32841*\[Nu] + 11666*\[Nu]^2 + \[Alpha]*(858 + 
                11562*\[Nu] - 3066*\[Nu]^2) + 63*\[Beta]*(664 - 419*\[Nu] + 
                10*\[Nu]^2))*\[Chi]S) - 960*LN^5*r^(9/2)*(10 + 3*\[Alpha])*
           (\[Delta]*(9172 - 35229*\[Nu] - 63*\[Beta]*(-768 + 137*\[Nu]) + 
              3*\[Alpha]*(-5234 + 1463*\[Nu]))*\[Chi]A + 
            (9172 - 38681*\[Nu] + 15630*\[Nu]^2 - 63*\[Beta]*(-768 + 
                467*\[Nu] + 26*\[Nu]^2) - 6*\[Alpha]*(2617 - 1851*\[Nu] + 
                35*\[Nu]^2))*\[Chi]S) + 960*LN^3*r^(11/2)*(10 + 3*\[Alpha])*
           (\[Delta]*(46668 - 12769*\[Nu] - 63*\[Beta]*(-768 + 41*\[Nu]) + 
              3*\[Alpha]*(-1254 + 3829*\[Nu]))*\[Chi]A + 
            (46668 - 42529*\[Nu] + 17630*\[Nu]^2 + 6*\[Alpha]*(-627 + 
                1661*\[Nu] + 35*\[Nu]^2) - 63*\[Beta]*(-768 + 371*\[Nu] + 
                74*\[Nu]^2))*\[Chi]S) - 360*LN^(34/3)*r^(4/3)*
           (-1 + \[Alpha] - 3*\[Beta])*(\[Delta]*(-1111 + 1900*\[Nu] + 
              \[Alpha]*(-905 + 6164*\[Nu]) - 3*\[Beta]*(-905 + 6164*\[Nu]))*
             \[Chi]A + (-1111 + 5496*\[Nu] - 368*\[Nu]^2 + \[Alpha]*(-905 + 
                3464*\[Nu] - 3216*\[Nu]^2) + 3*\[Beta]*(905 - 3464*\[Nu] + 
                3216*\[Nu]^2))*\[Chi]S) - 40*LN^(22/3)*r^(10/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])*(3*\[Delta]*(-1675 + 21116*\[Nu] - 
              9*\[Beta]*(-1347 + 6236*\[Nu]) + 3*\[Alpha]*(-1717 + 
                9412*\[Nu]))*\[Chi]A + (-5025 + 6472*\[Nu] - 10768*\[Nu]^2 - 
              9*\[Alpha]*(1717 - 6936*\[Nu] + 4112*\[Nu]^2) + 
              9*\[Beta]*(4041 - 17576*\[Nu] + 9488*\[Nu]^2))*\[Chi]S) + 
          40*LN^(14/3)*r^(14/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           (3*\[Delta]*(-502942 + 594660*\[Beta] + 246012*\[Nu] + 
              206124*\[Beta]*\[Nu] + \[Alpha]*(-348931 + 45568*\[Nu]))*
             \[Chi]A - (1508826 - 2168756*\[Nu] + 736304*\[Nu]^2 + 
              36*\[Beta]*(-49555 + 25951*\[Nu] + 11796*\[Nu]^2) + 
              3*\[Alpha]*(348931 - 386400*\[Nu] + 39440*\[Nu]^2))*\[Chi]S) - 
          160*LN^10*r^2*(\[Delta]*(144965 + 173872*\[Nu] + 567*\[Alpha]^2*(
                -49 + 20*\[Nu]) + 567*\[Beta]^2*(-145 + 436*\[Nu]) + 
              90*\[Beta]*(4621 + 6338*\[Nu]) - 18*\[Alpha]*(6773 + 
                9238*\[Nu] + 63*\[Beta]*(-97 + 100*\[Nu])))*\[Chi]A - 
            (-144965 + 315754*\[Nu] + 437908*\[Nu]^2 + 567*\[Alpha]^2*(49 - 
                72*\[Nu] + 32*\[Nu]^2) + 567*\[Beta]^2*(145 - 584*\[Nu] + 
                448*\[Nu]^2) + 18*\[Beta]*(-23105 + 50227*\[Nu] + 
                70222*\[Nu]^2) - 18*\[Alpha]*(-6773 + 17377*\[Nu] + 
                21130*\[Nu]^2 + 63*\[Beta]*(97 - 200*\[Nu] + 112*\[Nu]^2)))*
             \[Chi]S) + 240*LN^(28/3)*r^(7/3)*
           (\[Delta]*(-4579 - 24932*\[Nu] + 81*\[Beta]^2*(-563 + 
                3100*\[Nu]) - 42*\[Beta]*(-751 + 5548*\[Nu]) + 
              \[Alpha]^2*(-9447 + 60684*\[Nu]) + \[Alpha]*(-12182 + 
                \[Beta]*(43542 - 265752*\[Nu]) + 69080*\[Nu]))*\[Chi]A + 
            (-4579 + 32896*\[Nu] + 6960*\[Nu]^2 + 42*\[Beta]*(751 - 
                2552*\[Nu] + 2032*\[Nu]^2) - 27*\[Beta]^2*(1689 - 
                6992*\[Nu] + 4784*\[Nu]^2) - 3*\[Alpha]^2*(3149 - 
                12072*\[Nu] + 9424*\[Nu]^2) + 2*\[Alpha]*(-6091 + 
                23684*\[Nu] - 12640*\[Nu]^2 + 9*\[Beta]*(2419 - 9532*\[Nu] + 
                  7104*\[Nu]^2)))*\[Chi]S) + 240*LN^4*r^5*
           (\[Delta]*(-2905452 - 5211538*\[Nu] + 1701*\[Beta]^2*(-2376 + 
                367*\[Nu]) + 36*\[Alpha]^2*(-29292 + 13279*\[Nu]) + 
              9*\[Beta]*(552228 + 244615*\[Nu]) - 9*\[Alpha]*(319048 + 
                261966*\[Nu] + 3*\[Beta]*(-158940 + 46781*\[Nu])))*\[Chi]A - 
            (2905452 + 10523512*\[Nu] - 6065232*\[Nu]^2 + 1701*\[Beta]^2*(
                2376 - 1945*\[Nu] + 238*\[Nu]^2) + 9*\[Alpha]^2*(117168 - 
                101395*\[Nu] + 55916*\[Nu]^2) + 9*\[Beta]*(-552228 - 
                247651*\[Nu] + 299530*\[Nu]^2) - 3*\[Alpha]*(-957144 - 
                1571889*\[Nu] + 832948*\[Nu]^2 + 18*\[Beta]*(79470 - 
                  73147*\[Nu] + 18487*\[Nu]^2)))*\[Chi]S) + 
          720*LN^8*r^3*(\[Delta]*(231312 - 179360*\[Nu] + 6237*\[Beta]^2*(
                -88 + 31*\[Nu]) + 6*\[Alpha]^2*(-27571 + 16968*\[Nu]) + 
              3*\[Beta]*(401528 + 47403*\[Nu]) - \[Alpha]*(401390 + 
                224256*\[Nu] + 9*\[Beta]*(-72782 + 43785*\[Nu])))*\[Chi]A + 
            (231312 + 373954*\[Nu] + 290636*\[Nu]^2 - 567*\[Beta]^2*(968 - 
                1147*\[Nu] + 338*\[Nu]^2) - 3*\[Alpha]^2*(55142 - 
                77015*\[Nu] + 35028*\[Nu]^2) - 3*\[Beta]*(-401528 + 
                99305*\[Nu] + 291138*\[Nu]^2) + \[Alpha]*(-401390 + 
                104177*\[Nu] + 578016*\[Nu]^2 + 18*\[Beta]*(36391 - 
                  50551*\[Nu] + 22407*\[Nu]^2)))*\[Chi]S) + 
          120*LN^(26/3)*r^(8/3)*(\[Delta]*(191630 + 851110*\[Nu] + 
              3*\[Alpha]^2*(-72581 + 7886*\[Nu]) + 54*\[Beta]^2*(-47269 + 
                9067*\[Nu]) + 36*\[Beta]*(-15697 + 62446*\[Nu]) - 
              6*\[Alpha]*(-28777 + 113962*\[Nu] + 3*\[Beta]*(-84377 + 
                  13472*\[Nu])))*\[Chi]A + (3*\[Alpha]^2*(-72581 - 
                12926*\[Nu] + 57544*\[Nu]^2) + 2*(95815 + 635815*\[Nu] - 
                482636*\[Nu]^2 + 27*\[Beta]^2*(-47269 + 42575*\[Nu] + 
                  8276*\[Nu]^2) - 18*\[Beta]*(15697 - 146370*\[Nu] + 
                  24248*\[Nu]^2)) - 6*\[Alpha]*(-28777 + 271342*\[Nu] - 
                4776*\[Nu]^2 + 3*\[Beta]*(-84377 + 39844*\[Nu] + 
                  35200*\[Nu]^2)))*\[Chi]S) - 240*LN^6*r^4*
           (\[Delta]*(-6641752 + 907317*\[Nu] + 1701*\[Beta]^2*(-2600 + 
                527*\[Nu]) + 36*\[Beta]*(197864 + 66865*\[Nu]) + 
              9*\[Alpha]^2*(-186288 + 111503*\[Nu]) - 12*\[Alpha]*(528133 - 
                36959*\[Nu] + 9*\[Beta]*(-45503 + 17255*\[Nu])))*\[Chi]A + 
            (-6641752 + 3130765*\[Nu] + 2524590*\[Nu]^2 + \[Beta]*(7123104 + 
                2848626*\[Nu] - 4321872*\[Nu]^2) - 1701*\[Beta]^2*(2600 - 
                2473*\[Nu] + 446*\[Nu]^2) - 18*\[Alpha]^2*(93144 - 
                119080*\[Nu] + 59437*\[Nu]^2) + 3*\[Alpha]*(-2112532 + 
                626019*\[Nu] + 470644*\[Nu]^2 + 9*\[Beta]*(182012 - 
                  194989*\[Nu] + 72380*\[Nu]^2)))*\[Chi]S) - 
          60*LN^(20/3)*r^(11/3)*(\[Delta]*(9*\[Alpha]^2*(-400613 + 
                91688*\[Nu]) - \[Alpha]*(6274343 + 2906908*\[Nu] + 
                45*\[Beta]*(-345929 + 57452*\[Nu])) - 2*(-259033 + 
                4470778*\[Nu] + 54*\[Beta]^2*(128239 + 1613*\[Nu]) + 
                3*\[Beta]*(-3164539 + 333976*\[Nu])))*\[Chi]A + 
            (9*\[Alpha]^2*(-400613 + 471684*\[Nu] + 12224*\[Nu]^2) - 
              \[Alpha]*(6274343 + 245608*\[Nu] - 1695888*\[Nu]^2 + 
                9*\[Beta]*(-1729645 + 1984696*\[Nu] + 27504*\[Nu]^2)) + 
              2*(259033 - 7165038*\[Nu] + 2320424*\[Nu]^2 + 54*\[Beta]^2*
                 (-128239 + 122899*\[Nu] + 16356*\[Nu]^2) + \[Beta]*
                 (9493617 - 8533812*\[Nu] + 936000*\[Nu]^2)))*\[Chi]S) + 
          rd^6*(2177280*r^10*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 665280*LN^(14/3)*
             r^(23/3)*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            8640*LN^(20/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])*
             (-15 + 54*\[Nu] - 7*\[Beta]*(-5 + 19*\[Nu]) + \[Alpha]*(-77 + 
                91*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            8640*LN^4*r^8*(2 + \[Alpha] - \[Beta])*
             (-(\[Delta]*(1864 + 2797*\[Nu] - 672*\[Alpha]*(-1 + 3*\[Nu]) + 
                 672*\[Beta]*(1 + 5*\[Nu]))*\[Chi]A) + (-1864 + 8787*\[Nu] + 
                10732*\[Nu]^2 - 672*\[Alpha]*(1 - 4*\[Nu] + 3*\[Nu]^2) + 
                672*\[Beta]*(-1 - 4*\[Nu] + 5*\[Nu]^2))*\[Chi]S) + 
            51840*LN^2*r^9*(2 + \[Alpha] - \[Beta])*(4*\[Delta]*(174 - 
                9*\[Nu] + 7*\[Alpha]*(7 + 13*\[Nu]) - 7*\[Beta]*
                 (13 + 19*\[Nu]))*\[Chi]A + (\[Alpha]*(196 + 210*\[Nu] - 
                  238*\[Nu]^2) - 3*(-232 + 135*\[Nu] + \[Nu]^2) + 
                14*\[Beta]*(-26 - 21*\[Nu] + 23*\[Nu]^2))*\[Chi]S)) + 
          rd^4*(1128960*LN^(16/3)*r^(19/3)*(2 + \[Alpha] - \[Beta])^2*
             (-1 + 4*\[Nu])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            11520*LN^(8/3)*r^(23/3)*(2 + \[Alpha] - \[Beta])^2*
             (2761 + 2828*\[Nu])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*
               \[Chi]S) + 725760*r^9*(2 + \[Alpha] - \[Beta])*
             (29 + 5*\[Nu] + 3*\[Alpha]*(5 + \[Nu]) - 3*\[Beta]*(5 + \[Nu]))*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            23040*LN^3*r^(15/2)*(10 + 3*\[Alpha])*(139 + (40 + 84*\[Alpha])*
               \[Nu] - 42*\[Beta]*(1 + 3*\[Nu]))*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 40320*LN^10*r^4*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 4320*LN^(26/3)*r^(14/3)*
             (\[Beta]^2*(266 - 406*\[Nu]) + 42*\[Alpha]^2*(1 + \[Nu]) + 
              33*(13 + 8*\[Nu]) - 2*\[Beta]*(277 + 31*\[Nu]) + 
              \[Alpha]*(90 + 408*\[Nu] + 56*\[Beta]*(-7 + 5*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            360*LN^(20/3)*r^(17/3)*(3*\[Alpha]^2*(-3427 + 2380*\[Nu]) + 
              \[Alpha]*(-28996 + 49593*\[Beta] + 26984*\[Nu] - 1764*\[Beta]*
                 \[Nu]) - 2*(8156 - 12448*\[Nu] + 168*\[Beta]^2*
                 (117 + 16*\[Nu]) + 5*\[Beta]*(-8689 + 212*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            1440*LN^(14/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])*
             (2*\[Delta]*(-58861 + \[Beta]*(54241 - 11587*\[Nu]) + 
                74001*\[Nu] + \[Alpha]*(-54241 + 11587*\[Nu]))*\[Chi]A + 
              (-117722 + 308611*\[Nu] - 94268*\[Nu]^2 - 2*\[Alpha]*
                 (54241 - 72983*\[Nu] + 1804*\[Nu]^2) + 2*\[Beta]*
                 (54241 - 72983*\[Nu] + 1804*\[Nu]^2))*\[Chi]S) - 
            1440*LN^(22/3)*r^(16/3)*(2 + \[Alpha] - \[Beta])*
             (\[Delta]*(-802 + \[Beta]*(905 - 6164*\[Nu]) + 8296*\[Nu] + 
                \[Alpha]*(-905 + 6164*\[Nu]))*\[Chi]A + (-802 + 2028*\[Nu] - 
                2960*\[Nu]^2 + \[Alpha]*(-905 + 3464*\[Nu] - 3216*\[Nu]^2) + 
                \[Beta]*(905 - 3464*\[Nu] + 3216*\[Nu]^2))*\[Chi]S) - 
            4320*LN^6*r^6*(\[Delta]*(456 - 9405*\[Nu] + 1344*\[Alpha]^2*
                 (1 + \[Nu]) - 1344*\[Beta]^2*(-1 + 7*\[Nu]) + \[Alpha]*
                 (3696 + 5376*\[Beta]*(-1 + \[Nu]) + 8229*\[Nu]) - 
                \[Beta]*(14144 + 9791*\[Nu]))*\[Chi]A + (456 + 127899*\[Nu] + 
                97980*\[Nu]^2 - 1344*\[Alpha]^2*(-1 + \[Nu]^2) + 
                1344*\[Beta]^2*(1 - 8*\[Nu] + 7*\[Nu]^2) - \[Beta]*
                 (14144 + 30507*\[Nu] + 6724*\[Nu]^2) + \[Alpha]*
                 (3696 - 5376*\[Beta]*(-1 + \[Nu])^2 + 58833*\[Nu] + 
                  24156*\[Nu]^2))*\[Chi]S) + 1440*LN^4*r^7*
             (\[Delta]*(1807352 - 151951*\[Nu] - 126*\[Beta]^2*(1464 + 
                  395*\[Nu]) + 126*\[Alpha]^2*(747 + 473*\[Nu]) + 
                3*\[Beta]*(-179456 + 33819*\[Nu]) + \[Alpha]*(1083972 + 
                  67263*\[Nu] - 378*\[Beta]*(-223 + 42*\[Nu])))*\[Chi]A + 
              (1807352 - 777741*\[Nu] + 17134*\[Nu]^2 + \[Beta]*(-538368 + 
                  93405*\[Nu] - 35562*\[Nu]^2) + \[Alpha]^2*(94122 + 
                  72729*\[Nu] - 29484*\[Nu]^2) + 126*\[Beta]^2*(-1464 + 
                  931*\[Nu] + 302*\[Nu]^2) - 3*\[Alpha]*(-361324 + 
                  74281*\[Nu] + 23518*\[Nu]^2 + 3*\[Beta]*(-9366 + 
                    21451*\[Nu] + 616*\[Nu]^2)))*\[Chi]S) - 
            4320*LN^2*r^8*(2*\[Delta]*(10624 + 5212*\[Nu] + 6*\[Beta]*
                 (8296 + 55*\[Nu]) - 21*\[Beta]^2*(1312 + 83*\[Nu]) + 
                6*\[Alpha]^2*(-450 + 1099*\[Nu]) - 3*\[Alpha]*(80 - 
                  5392*\[Nu] + \[Beta]*(-10084 + 1617*\[Nu])))*\[Chi]A + 
              (21248 + 2558*\[Nu] - 690*\[Nu]^2 + \[Beta]*(99552 - 
                  58636*\[Nu] - 7246*\[Nu]^2) + 42*\[Beta]^2*(-1312 + 
                  671*\[Nu] + 98*\[Nu]^2) - 15*\[Alpha]^2*(360 - 1279*\[Nu] + 
                  336*\[Nu]^2) + \[Alpha]*(-480 + 40474*\[Nu] - 
                  10898*\[Nu]^2 + \[Beta]*(60504 - 47367*\[Nu] + 
                    924*\[Nu]^2)))*\[Chi]S)) + 
          rd^2*(376320*LN^(16/3)*r^(16/3)*(34 + 9*\[Alpha]^2 + 
              \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             (-1 + 4*\[Nu])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            3840*LN^(8/3)*r^(20/3)*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 
                18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*(2761 + 2828*\[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            53760*LN^(19/3)*r^(29/6)*(10 + 3*\[Alpha])*(2 + \[Alpha] - 
              \[Beta])*(-1 + 4*\[Nu])*(-2*\[Delta]*\[Chi]A + 
              (-2 + \[Nu])*\[Chi]S) + 1920*LN^(11/3)*r^(37/6)*
             (10 + 3*\[Alpha])*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            11520*LN^5*r^(11/2)*(10 + 3*\[Alpha])*(607 - 84*\[Beta] + 
              70*\[Nu] + 42*\[Alpha]*(1 + 3*\[Nu]))*(-2*\[Delta]*\[Chi]A + 
              (-2 + \[Nu])*\[Chi]S) + 60480*r^8*(17 + 9*\[Alpha] - 9*\[Beta])*
             (-65 + \[Beta]*(33 - 15*\[Nu]) + 31*\[Nu] + 3*\[Alpha]*(-11 + 
                5*\[Nu]))*(-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            40320*LN^12*r^2*(-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 
              4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            13440*LN^10*r^3*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 
              35*\[Beta] + 9*\[Beta]^2)*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 2160*LN^(32/3)*r^(8/3)*
             (-90 + \[Beta]*(353 - 1780*\[Nu]) + 627*\[Nu] + 21*\[Alpha]^2*(
                -13 + 11*\[Nu]) + 21*\[Beta]^2*(1 + 25*\[Nu]) + 
              \[Alpha]*(-153 + 534*\[Nu] - 28*\[Beta]*(-23 + 37*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            180*LN^(26/3)*r^(11/3)*(49302 + \[Beta]*(149226 - 51968*\[Nu]) - 
              85484*\[Nu] + 252*\[Beta]^2*(-803 + 125*\[Nu]) + 
              3*\[Alpha]^2*(-16081 + 8792*\[Nu]) - \[Alpha]*(49249 + 
                4292*\[Nu] + 3*\[Beta]*(-66419 + 25396*\[Nu])))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            2880*LN^3*r^(13/2)*(10 + 3*\[Alpha])*(2*\[Delta]*(3822 + 
                8064*\[Beta] + 734*\[Nu] + 49*\[Beta]*\[Nu] + \[Alpha]*
                 (-123 + 2387*\[Nu]))*\[Chi]A + (7644 - 3866*\[Nu] + 
                1912*\[Nu]^2 + \[Alpha]*(-246 + 4141*\[Nu] - 1064*\[Nu]^2) - 
                14*\[Beta]*(-1152 + 515*\[Nu] + 98*\[Nu]^2))*\[Chi]S) - 
            480*LN^(22/3)*r^(13/3)*(\[Delta]*(-72*\[Alpha]*\[Beta]*
                 (-473 + 2528*\[Nu]) + 27*\[Alpha]^2*(-437 + 2596*\[Nu]) + 
                9*\[Beta]^2*(-2473 + 12436*\[Nu]) + 7*\[Alpha]*(-4181 + 
                  29444*\[Nu]) - 7*\[Beta]*(-7169 + 41396*\[Nu]) + 
                2*(-5921 + 66932*\[Nu]))*\[Chi]A - (11842 - 23710*\[Nu] + 
                35928*\[Nu]^2 - 72*\[Alpha]*\[Beta]*(473 - 1965*\[Nu] + 
                  1252*\[Nu]^2) + 9*\[Alpha]^2*(1311 - 5200*\[Nu] + 
                  3664*\[Nu]^2) + 9*\[Beta]^2*(2473 - 10520*\[Nu] + 
                  6352*\[Nu]^2) + 7*\[Alpha]*(4181 - 14890*\[Nu] + 
                  11864*\[Nu]^2) - 7*\[Beta]*(7169 - 28570*\[Nu] + 
                  18776*\[Nu]^2))*\[Chi]S) + 8640*LN^8*r^4*
             (2*\[Delta]*(84*\[Alpha]^2*(-5 + 7*\[Nu]) + 252*\[Beta]^2*
                 (3 + 7*\[Nu]) - 69*(81 + 83*\[Nu]) + \[Beta]*(3715 + 
                  1369*\[Nu]) - 3*\[Alpha]*(1223 + 1189*\[Nu] + 112*\[Beta]*
                   (-1 + 9*\[Nu])))*\[Chi]A + (\[Beta]*(7430 - 65697*\[Nu] - 
                  41858*\[Nu]^2) - 168*\[Alpha]^2*(5 - 12*\[Nu] + 
                  7*\[Nu]^2) - 504*\[Beta]^2*(-3 - 4*\[Nu] + 7*\[Nu]^2) + 
                3*(-3726 + 3233*\[Nu] + 6378*\[Nu]^2) + 3*\[Alpha]*
                 (-2446 + 9733*\[Nu] + 8698*\[Nu]^2 + 224*\[Beta]*
                   (1 - 10*\[Nu] + 9*\[Nu]^2)))*\[Chi]S) + 
            1440*LN^(28/3)*r^(10/3)*(\[Delta]*(-710 + \[Beta]*(4021 - 
                  28804*\[Nu]) - 2248*\[Nu] + \[Alpha]^2*(-905 + 
                  6164*\[Nu]) + 3*\[Beta]^2*(-905 + 6164*\[Nu]) + 
                \[Alpha]*(-1409 + 8180*\[Nu] - 4*\[Beta]*(-905 + 
                    6164*\[Nu])))*\[Chi]A + (-710 + 4482*\[Nu] + 
                1112*\[Nu]^2 + \[Alpha]^2*(-905 + 3464*\[Nu] - 
                  3216*\[Nu]^2) - 3*\[Beta]^2*(905 - 3464*\[Nu] + 
                  3216*\[Nu]^2) + \[Beta]*(4021 - 14450*\[Nu] + 
                  12664*\[Nu]^2) + \[Alpha]*(-1409 + 5494*\[Nu] - 
                  3272*\[Nu]^2 + 4*\[Beta]*(905 - 3464*\[Nu] + 3216*
                     \[Nu]^2)))*\[Chi]S) - 720*LN^2*r^7*
             (2*\[Delta]*(470212 + \[Beta]*(422964 - 57300*\[Nu]) + 
                34398*\[Beta]^2*(-10 + \[Nu]) - 19202*\[Nu] + 9*\[Alpha]^2*
                 (-650 + 13363*\[Nu]) + 3*\[Alpha]*(76652 + 74071*\[Nu] - 
                  15*\[Beta]*(-7774 + 3437*\[Nu])))*\[Chi]A + 
              (940424 - 489394*\[Nu] + 133260*\[Nu]^2 - 756*\[Beta]^2*
                 (910 - 608*\[Nu] + 25*\[Nu]^2) - 6*\[Beta]*(-140988 + 
                  106387*\[Nu] + 5052*\[Nu]^2) - 9*\[Alpha]^2*(1300 - 
                  30673*\[Nu] + 11368*\[Nu]^2) + 3*\[Alpha]*(153304 + 
                  93883*\[Nu] - 42956*\[Nu]^2 + 3*\[Beta]*(77740 - 
                    81745*\[Nu] + 13468*\[Nu]^2)))*\[Chi]S) + 
            1440*LN^4*r^6*(\[Delta]*(2171880 + \[Alpha]*(1240131 + 
                  \[Beta]*(618039 - 334194*\[Nu]) - 168997*\[Nu]) - 
                985521*\[Nu] + 756*\[Beta]^2*(-1029 + 116*\[Nu]) + 
                21*\[Alpha]^2*(801 + 9644*\[Nu]) + 4*\[Beta]*(-69057 + 
                  77035*\[Nu]))*\[Chi]A + (2171880 - 2217935*\[Nu] + 
                1020636*\[Nu]^2 - 378*\[Beta]^2*(2058 - 1741*\[Nu] + 
                  151*\[Nu]^2) - 3*\[Alpha]^2*(-5607 - 93014*\[Nu] + 
                  50330*\[Nu]^2) - 2*\[Beta]*(138114 - 88103*\[Nu] + 
                  188828*\[Nu]^2) + \[Alpha]*(1240131 - 691672*\[Nu] + 
                  250786*\[Nu]^2 + 3*\[Beta]*(206013 - 302375*\[Nu] + 
                    77504*\[Nu]^2)))*\[Chi]S) + 240*LN^(14/3)*r^(17/3)*
             (\[Delta]*(-5041179 + \[Beta]*(8004040 - 1203706*\[Nu]) + 
                3969853*\[Nu] - 27*\[Beta]^2*(102465 + 15409*\[Nu]) + 
                3*\[Alpha]^2*(-676456 + 113011*\[Nu]) + \[Alpha]*(-6529666 + 
                  2713858*\[Nu] + \[Beta]*(4795923 + 77010*\[Nu])))*\[Chi]A - 
              (5041179 - 9650658*\[Nu] + 2986152*\[Nu]^2 + \[Beta]*
                 (-8004040 + 9366835*\[Nu] - 702492*\[Nu]^2) + 3*\[Alpha]^2*
                 (676456 - 830535*\[Nu] + 41948*\[Nu]^2) - 9*\[Beta]^2*
                 (-307395 + 251849*\[Nu] + 46348*\[Nu]^2) + \[Alpha]*
                 (6529666 - 9816763*\[Nu] + 1788444*\[Nu]^2 + 3*\[Beta]*
                   (-1598641 + 1586082*\[Nu] + 97096*\[Nu]^2)))*\[Chi]S) - 
            60*LN^(20/3)*r^(14/3)*(\[Delta]*(-360110 - 7448828*\[Nu] + 
                36*\[Beta]^2*(-202159 + 42169*\[Nu]) + 3*\[Alpha]^2*
                 (-795199 + 118192*\[Nu]) - 30*\[Beta]*(-353237 + 
                  119332*\[Nu]) - 3*\[Alpha]*(1056947 + 393148*\[Nu] + 
                  \[Beta]*(-3221107 + 624220*\[Nu])))*\[Chi]A + 
              (3*\[Alpha]^2*(-795199 + 809900*\[Nu] + 239936*\[Nu]^2) - 
                3*\[Alpha]*(1056947 + 233740*\[Nu] - 667680*\[Nu]^2 + 
                  \[Beta]*(-3221107 + 3552296*\[Nu] + 353936*\[Nu]^2)) + 
                2*(-180055 - 5890680*\[Nu] + 2154544*\[Nu]^2 + 18*\[Beta]^2*
                   (-202159 + 228533*\[Nu] + 9500*\[Nu]^2) + \[Beta]*
                   (5298555 - 5691018*\[Nu] + 406296*\[Nu]^2)))*\[Chi]S) - 
            720*LN^6*r^5*(2*\[Delta]*(-1263740 - 37171*\[Nu] + 378*\[Beta]^2*
                 (-1058 + 167*\[Nu]) + 3*\[Alpha]^2*(-32819 + 51009*\[Nu]) + 
                \[Beta]*(-665296 + 99684*\[Nu]) + \[Alpha]*(-305057 + 
                  83952*\[Nu] - 3*\[Beta]*(-82673 + 97083*\[Nu])))*\[Chi]A + 
              (-3*\[Alpha]^2*(65638 - 179533*\[Nu] + 93408*\[Nu]^2) + 
                \[Alpha]*(-610114 + 1085959*\[Nu] + 531168*\[Nu]^2 + 
                  3*\[Beta]*(165346 - 419455*\[Nu] + 163716*\[Nu]^2)) - 
                2*(1263740 - 749578*\[Nu] - 760984*\[Nu]^2 + 378*\[Beta]^2*
                   (1058 - 1102*\[Nu] + 167*\[Nu]^2) + \[Beta]*(665296 + 
                    129887*\[Nu] + 473676*\[Nu]^2)))*\[Chi]S)))))/
      (120960*LN^3*r^6*(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - 
             \[Beta]) - 9*\[Beta]) + LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))^2) + 
     (\[Epsilon]^4*(-7056*LN^12*(-1 + \[Alpha] - 3*\[Beta])^2*
         (1 - 4*\[Nu])^2 + 4704*LN^10*r*(-17 + 9*\[Alpha]^2 + 
          \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
         (1 - 4*\[Nu])^2 - 336*r^6*(17 + 9*\[Alpha] - 9*\[Beta])^2*
         (-2761 - 67*\[Nu] + 2828*\[Nu]^2) - LN^(8/3)*r^(14/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])^2*(16523313 - 426440*\[Nu] + 
          5081104*\[Nu]^2) - 6048*LN^(32/3)*r^(2/3)*(-1 + \[Alpha] - 
          3*\[Beta])*(-1 + 4*\[Nu])*(13 + 28*\[Alpha]*(-2 + \[Nu]) + 
          88*\[Nu] - 21*\[Beta]*(-5 + 7*\[Nu])) + 
        9*LN^2*r^5*(17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
         (7050 - 1168*\[Nu] - 840*\[Beta]*(-11 + 3*\[Nu]) + 
          \[Alpha]*(-1355 + 3108*\[Nu])) - 6*LN^4*r^4*(2761 + 2828*\[Nu])*
         (9*\[Alpha]^2*(-5051 + 3052*\[Nu]) + 4*(988 - 41278*\[Nu] + 
            567*\[Beta]^2*(-105 + 29*\[Nu]) + 27*\[Beta]*(652 + 421*\[Nu])) - 
          6*\[Alpha]*(3311 + 13624*\[Nu] + 9*\[Beta]*(-3975 + 1862*\[Nu]))) + 
        9*LN^6*r^3*(2761 + 2828*\[Nu])*(-6178 + 33856*\[Nu] + 
          1512*\[Beta]^2*(-53 + 21*\[Nu]) + 3*\[Alpha]^2*
           (-3625 + 1372*\[Nu]) + 6*\[Beta]*(-5781 + 7732*\[Nu]) + 
          \[Alpha]*(8109 - 13844*\[Nu] - 9*\[Beta]*(-6257 + 2884*\[Nu]))) + 
        252*LN^(26/3)*r^(5/3)*(-1 + 4*\[Nu])*(-4610 + 31392*\[Nu] + 
          1512*\[Beta]^2*(-97 + 33*\[Nu]) + 3*\[Alpha]^2*
           (-6985 + 2492*\[Nu]) + 6*\[Beta]*(-8693 + 7508*\[Nu]) + 
          \[Alpha]*(16621 - 14740*\[Nu] - 9*\[Beta]*(-12081 + 4676*\[Nu]))) - 
        72576*LN^(4/3)*r^(28/3)*rd^8*(126*\[Alpha]^2*\[Nu]*(3 + 4*\[Nu]) + 
          (-2 + \[Beta])*(-823 - 260*\[Nu] + 540*\[Nu]^2 + 
            63*\[Beta]*(3 + 19*\[Nu] + 15*\[Nu]^2)) + 
          \[Alpha]*(823 + 1016*\[Nu] + 468*\[Nu]^2 - 63*\[Beta]*
             (3 + 25*\[Nu] + 23*\[Nu]^2))) - 504*LN^(28/3)*r^(4/3)*
         (\[Alpha]^2*(191 + 1004*\[Nu] + 2828*\[Nu]^2) - 
          2*\[Alpha]*(-52801 + 141908*\[Nu] + 99596*\[Nu]^2 + 
            3*\[Beta]*(-943 + 6674*\[Nu] + 6230*\[Nu]^2)) + 
          (1 + 3*\[Beta])*(-105793 + 282812*\[Nu] + 196364*\[Nu]^2 + 
            3*\[Beta]*(-2077 + 12344*\[Nu] + 9632*\[Nu]^2))) - 
        2016*LN^(4/3)*r^(16/3)*(289782 + 2546970*\[Nu] - 2299688*\[Nu]^2 + 
          40824*\[Beta]^2*(40 - 27*\[Nu] + \[Nu]^2) + 9*\[Alpha]^2*
           (-22729 - 23160*\[Nu] + 13496*\[Nu]^2) + 18*\[Beta]*
           (-179883 + 81363*\[Nu] + 55528*\[Nu]^2) - 
          \[Alpha]*(232979 - 831312*\[Nu] + 900072*\[Nu]^2 + 
            9*\[Beta]*(158711 - 160506*\[Nu] + 15960*\[Nu]^2))) - 
        8*LN^8*r^2*(1146527 - 6685030*\[Nu] - 7335160*\[Nu]^2 + 
          378*\[Alpha]^2*(-5501 - 3063*\[Nu] + 3164*\[Nu]^2) + 
          567*\[Beta]^2*(-8269 + 32819*\[Nu] + 42644*\[Nu]^2) - 
          9*\[Beta]*(-195460 + 1434611*\[Nu] + 1758596*\[Nu]^2) - 
          9*\[Alpha]*(-111011 - 812540*\[Nu] - 799904*\[Nu]^2 + 
            63*\[Beta]*(-13777 + 4963*\[Nu] + 20244*\[Nu]^2))) + 
        168*LN^(22/3)*r^(7/3)*(1559848 - 6082694*\[Nu] - 2876504*\[Nu]^2 + 
          9*\[Alpha]^2*(49639 - 19277*\[Nu] + 12460*\[Nu]^2) + 
          54*\[Beta]^2*(-2077 - 82912*\[Nu] + 23240*\[Nu]^2) + 
          6*\[Beta]*(-263467 - 585403*\[Nu] + 498788*\[Nu]^2) - 
          \[Alpha]*(-748985 + 1070821*\[Nu] + 2267572*\[Nu]^2 + 
            9*\[Beta]*(140227 - 200975*\[Nu] + 97468*\[Nu]^2))) - 
        56*LN^(16/3)*r^(10/3)*(-7078189 + 15711152*\[Nu] + 8571260*\[Nu]^2 + 
          81*\[Beta]^2*(723683 - 858568*\[Nu] + 82208*\[Nu]^2) + 
          9*\[Alpha]^2*(638111 - 986148*\[Nu] + 187236*\[Nu]^2) + 
          18*\[Beta]*(-868847 - 1073920*\[Nu] + 2327762*\[Nu]^2) - 
          6*\[Alpha]*(-3185080 - 3433269*\[Nu] + 2900076*\[Nu]^2 + 
            9*\[Beta]*(530476 - 1033635*\[Nu] + 148722*\[Nu]^2))) + 
        56*LN^(10/3)*r^(13/3)*(61257082 + 21716262*\[Nu] - 83196720*\[Nu]^2 + 
          734832*\[Beta]^2*(160 - 129*\[Nu] + 7*\[Nu]^2) + 
          27*\[Alpha]^2*(102163 - 941955*\[Nu] + 148260*\[Nu]^2) + 
          18*\[Beta]*(-7242973 + 2883285*\[Nu] + 4136976*\[Nu]^2) - 
          3*\[Alpha]*(-15849193 + 4234185*\[Nu] + 18806220*\[Nu]^2 + 
            9*\[Beta]*(2823371 - 3779019*\[Nu] + 403956*\[Nu]^2))) - 
        3*LN^(20/3)*r^(8/3)*(45375315 + 25146856*\[Nu] - 23347408*\[Nu]^2 + 
          18*\[Beta]*(15397937 + 4171944*\[Nu] + 4693584*\[Nu]^2) + 
          27*\[Beta]^2*(17365329 - 4006184*\[Nu] + 5927824*\[Nu]^2) + 
          3*\[Alpha]^2*(18547881 - 9338504*\[Nu] + 8336272*\[Nu]^2) - 
          6*\[Alpha]*(15557033 + 2945432*\[Nu] + 7054096*\[Nu]^2 + 
            3*\[Beta]*(17915529 - 6477464*\[Nu] + 7009744*\[Nu]^2))) + 
        6*LN^(14/3)*r^(11/3)*(9*\[Alpha]^2*(16824831 - 1810088*\[Nu] + 
            5791408*\[Nu]^2) + (-17 + 9*\[Beta])*(16330197 + 413000*\[Nu] + 
            4813200*\[Nu]^2 + 3*\[Beta]*(16727937 - 1289624*\[Nu] + 
              5259856*\[Nu]^2)) - 2*\[Alpha]*(-69525177 + 17244248*\[Nu] - 
            27567568*\[Nu]^2 + 9*\[Beta]*(33504321 - 2839480*\[Nu] + 
              10785488*\[Nu]^2))) + rd^6*(846720*LN^(8/3)*r^(23/3)*
           (2 + \[Alpha] - \[Beta])^2*(-1 + 3*\[Nu] + 4*\[Nu]^2) + 
          6048*r^9*(2 + \[Alpha] - \[Beta])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2) - 432*LN^2*r^8*(2 + \[Alpha] - \[Beta])*
           (2761 + 2828*\[Nu])*(-28*\[Beta]*(1 + 4*\[Nu]) + 
            3*(37 + 4*\[Nu]) + 14*\[Alpha]*(-1 + 5*\[Nu])) - 
          12096*LN^(14/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])*
           (-1 + 68*\[Nu] - 28*\[Beta]*(-1 + 5*\[Nu]) + 14*\[Alpha]*
             (-5 + 7*\[Nu])) + 6048*LN^(4/3)*r^(25/3)*(28718 + 519268*\[Nu] - 
            197196*\[Nu]^2 + 6*\[Alpha]*(5406 + 38576*\[Nu] - 7733*\[Nu]^2) + 
            378*\[Beta]^2*(-133 - 379*\[Nu] + 15*\[Nu]^2) + 
            27*\[Alpha]^2*(350 - 531*\[Nu] + 938*\[Nu]^2) - 
            27*\[Alpha]*\[Beta]*(-1512 - 5837*\[Nu] + 1148*\[Nu]^2) + 
            6*\[Beta]*(14439 + 4126*\[Nu] + 14138*\[Nu]^2)) - 
          36288*LN^(10/3)*r^(22/3)*(5641 + 624*\[Nu] - 6802*\[Nu]^2 + 
            63*\[Alpha]^2*(1 + 13*\[Nu] + 13*\[Nu]^2) - 63*\[Beta]^2*
             (1 + 15*\[Nu] + 21*\[Nu]^2) - \[Beta]*(1137 + 5891*\[Nu] + 
              2458*\[Nu]^2) + \[Alpha]*(1712 + 2694*\[Nu] + 559*\[Nu]^2 - 
              378*\[Beta]*(1 + 4*\[Nu] + \[Nu]^2)))) + 
        rd^4*(-28224*LN^8*r^4*(2 + \[Alpha] - \[Beta])^2*(1 - 4*\[Nu])^2 + 
          2016*r^8*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
           (29 + 5*\[Nu] + 3*\[Alpha]*(5 + \[Nu]) - 3*\[Beta]*(5 + \[Nu])) - 
          216*LN^4*r^6*(2761 + 2828*\[Nu])*(\[Beta]^2*(14 - 322*\[Nu]) + 
            42*\[Alpha]^2*(1 + \[Nu]) + 3*(395 + 4*\[Nu]) - 
            4*\[Beta]*(107 + 26*\[Nu]) + 2*\[Alpha]*(234 - 70*\[Beta] + 
              141*\[Nu] + 98*\[Beta]*\[Nu])) - 6048*LN^(20/3)*r^(14/3)*
           (-1 + 4*\[Nu])*(513 + \[Beta]^2*(238 - 434*\[Nu]) + 348*\[Nu] + 
            42*\[Alpha]^2*(1 + \[Nu]) - 12*\[Beta]*(45 + 4*\[Nu]) + 
            2*\[Alpha]*(66 + 225*\[Nu] + 14*\[Beta]*(-13 + 11*\[Nu]))) + 
          504*LN^(14/3)*r^(17/3)*(-1 + 4*\[Nu])*
           (3*\[Alpha]^2*(-3371 + 2324*\[Nu]) + \[Alpha]*
             (-28772 + 48921*\[Beta] + 25864*\[Nu] - 1764*\[Beta]*\[Nu]) - 
            2*(8268 - 11664*\[Nu] + 84*\[Beta]^2*(231 + 31*\[Nu]) + 
              19*\[Beta]*(-2263 + 44*\[Nu]))) + 18*LN^2*r^7*
           (2761 + 2828*\[Nu])*(\[Alpha]^2*(-705 + 7644*\[Nu]) + 
            \[Alpha]*(5276 + \[Beta]*(27417 - 5796*\[Nu]) + 24296*\[Nu]) + 
            2*(6964 + 8752*\[Nu] - 84*\[Beta]^2*(159 + 11*\[Nu]) - 
              5*\[Beta]*(-4657 + 548*\[Nu]))) - 3024*LN^(10/3)*r^(19/3)*
           (9*\[Alpha]^2*(4801 - 226*\[Nu] + 1512*\[Nu]^2) + 
            2*(-325716 - 856871*\[Nu] + 293318*\[Nu]^2 + 756*\[Beta]^2*(-25 - 
                168*\[Nu] + 81*\[Nu]^2) + 3*\[Beta]*(-4569 - 67698*\[Nu] + 
                646*\[Nu]^2)) - 3*\[Alpha]*(74280 + 148157*\[Nu] - 
              16632*\[Nu]^2 + \[Beta]*(39351 - 9228*\[Nu] + 53172*
                 \[Nu]^2))) + 2016*LN^(16/3)*r^(16/3)*(-133685 + 
            94894*\[Nu] + 95491*\[Nu]^2 + \[Alpha]^2*(2644 - 8375*\[Nu] + 
              6811*\[Nu]^2) + \[Beta]*(-4123 - 18286*\[Nu] + 24785*\[Nu]^2) + 
            \[Beta]^2*(13417 + 65902*\[Nu] + 60676*\[Nu]^2) - 
            \[Alpha]*(30734 - 835*\[Nu] + 16622*\[Nu]^2 + \[Beta]*(8123 + 
                31445*\[Nu] + 64085*\[Nu]^2))) - 336*LN^(4/3)*r^(22/3)*
           (3*\[Alpha]^2*(-863641 - 380880*\[Nu] + 4158*\[Nu]^2) - 
            2*(507247 + 8870463*\[Nu] - 1688355*\[Nu]^2 + 3402*\[Beta]^2*(
                -1498 + 217*\[Nu] + 102*\[Nu]^2) + \[Beta]*(9847198 - 
                6252714*\[Nu] + 112383*\[Nu]^2)) + \[Alpha]*
             (-5703268 - 11494359*\[Nu] + 1904436*\[Nu]^2 + 3*\[Beta]*(
                -2533823 + 885132*\[Nu] + 239274*\[Nu]^2))) - 
          36*LN^(8/3)*r^(20/3)*(\[Alpha]^2*(16593873 - 638120*\[Nu] + 
              4798864*\[Nu]^2) + \[Beta]^2*(16593873 - 638120*\[Nu] + 
              4798864*\[Nu]^2) - 4*\[Beta]*(16591913 - 632240*\[Nu] + 
              4806704*\[Nu]^2) + 4*(16589953 - 626360*\[Nu] + 
              4814544*\[Nu]^2) - 2*\[Alpha]*(-33183826 + 1264480*\[Nu] - 
              9613408*\[Nu]^2 + \[Beta]*(16593873 - 638120*\[Nu] + 
                4798864*\[Nu]^2)))) + 
        rd^2*(28224*LN^10*r^2*(-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 
            4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*(1 - 4*\[Nu])^2 - 
          9408*LN^8*r^3*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 
            35*\[Beta] + 9*\[Beta]^2)*(1 - 4*\[Nu])^2 - 
          168*r^7*(17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
           (-65 + \[Beta]*(33 - 15*\[Nu]) + 31*\[Nu] + 3*\[Alpha]*
             (-11 + 5*\[Nu])) + 108*LN^6*r^4*(2761 + 2828*\[Nu])*
           (-657 + 816*\[Nu] + 84*\[Alpha]^2*(-1 + 2*\[Nu]) + 
            42*\[Beta]^2*(5 + 11*\[Nu]) + \[Alpha]*(225 + \[Beta]*(14 - 
                826*\[Nu]) + 408*\[Nu]) - \[Beta]*(1285 + 1234*\[Nu])) - 
          9*LN^4*r^5*(2761 + 2828*\[Nu])*(42498 + \[Alpha]*
             (5687 + \[Beta]*(93921 - 60564*\[Nu]) - 21260*\[Nu]) + 
            2*\[Beta]*(6825 - 8764*\[Nu]) - 88928*\[Nu] + 504*\[Beta]^2*
             (-247 + 49*\[Nu]) + 3*\[Alpha]^2*(-5917 + 6860*\[Nu])) - 
          12*LN^(8/3)*r^(17/3)*(9*\[Alpha]^2*(16540953 - 479360*\[Nu] + 
              5010544*\[Nu]^2) - 18*\[Alpha]*\[Beta]*(16540953 - 
              479360*\[Nu] + 5010544*\[Nu]^2) + 9*\[Beta]^2*
             (16540953 - 479360*\[Nu] + 5010544*\[Nu]^2) + 
            35*\[Alpha]*(16540449 - 477848*\[Nu] + 5012560*\[Nu]^2) - 
            35*\[Beta]*(16540449 - 477848*\[Nu] + 5012560*\[Nu]^2) + 
            34*(16539973 - 476420*\[Nu] + 5014464*\[Nu]^2)) + 
          3024*LN^(26/3)*r^(8/3)*(-1 + 4*\[Nu])*
           (252*\[Alpha]^2*(-1 + \[Nu]) + 3*(-51 + \[Beta]*(57 - 654*\[Nu]) + 
              188*\[Nu] + 14*\[Beta]^2*(1 + 13*\[Nu])) + 
            \[Alpha]*(-111 + 576*\[Nu] - 14*\[Beta]*(-41 + 79*\[Nu]))) + 
          3*LN^2*r^6*(2761 + 2828*\[Nu])*(9*\[Alpha]^2*(-3919 + 
              16380*\[Nu]) + 2*(218173 + \[Beta]*(273033 - 94632*\[Nu]) + 
              56836*\[Nu] + 756*\[Beta]^2*(-263 + 43*\[Nu])) + 
            \[Alpha]*(154209 + 346092*\[Nu] - 9*\[Beta]*(-48103 + 
                23604*\[Nu]))) - 252*LN^(20/3)*r^(11/3)*(-1 + 4*\[Nu])*
           (52130 + \[Beta]*(143122 - 54712*\[Nu]) - 81312*\[Nu] + 
            2520*\[Beta]^2*(-79 + 13*\[Nu]) + 3*\[Alpha]^2*
             (-15549 + 9100*\[Nu]) - \[Alpha]*(44937 + 652*\[Nu] + 
              3*\[Beta]*(-64907 + 26012*\[Nu]))) + 2016*LN^(22/3)*r^(10/3)*
           (77792 - 258679*\[Nu] - 179536*\[Nu]^2 + \[Alpha]^2*
             (-943 + 10076*\[Nu] + 3962*\[Nu]^2) - 3*\[Beta]^2*
             (943 - 8942*\[Nu] + 5110*\[Nu]^2) + \[Beta]*(-130573 + 
              179543*\[Nu] + 109844*\[Nu]^2) - \[Alpha]*(-82127 + 
              174109*\[Nu] + 114730*\[Nu]^2 + 10*\[Beta]*(-604 + 5051*\[Nu] + 
                1358*\[Nu]^2))) - 168*LN^(16/3)*r^(13/3)*
           (9*\[Alpha]^2*(62117 + 13781*\[Nu] + 74060*\[Nu]^2) + 
            \[Alpha]*(6660883 + 8008927*\[Nu] - 4044500*\[Nu]^2 + 
              \[Beta]*(905841 + 3265965*\[Nu] - 1530396*\[Nu]^2)) - 
            2*(156923 + 1546463*\[Nu] + 178568*\[Nu]^2 + \[Beta]*(5889029 + 
                7840583*\[Nu] - 4267192*\[Nu]^2) + 18*\[Beta]^2*(71251 + 
                133942*\[Nu] + 11914*\[Nu]^2))) + 336*LN^(10/3)*r^(16/3)*
           (18*(905781 + 1340343*\[Nu] - 928496*\[Nu]^2) - 
            40824*\[Beta]^2*(-457 + 346*\[Nu] + 2*\[Nu]^2) + 
            9*\[Alpha]^2*(-114343 - 312534*\[Nu] + 158760*\[Nu]^2) + 
            4*\[Beta]*(-3750905 + 645453*\[Nu] + 2554308*\[Nu]^2) - 
            3*\[Alpha]*(-3357527 - 2458362*\[Nu] + 2668416*\[Nu]^2 + 
              \[Beta]*(2121620 - 4500999*\[Nu] + 796068*\[Nu]^2))) - 
          56*LN^(4/3)*r^(19/3)*(81*\[Alpha]^2*(-320141 - 208959*\[Nu] + 
              159908*\[Nu]^2) - 3*\[Alpha]*(14634677 + 7045119*\[Nu] + 
              2683620*\[Nu]^2 + 27*\[Beta]*(1155571 - 1128279*\[Nu] + 
                143444*\[Nu]^2)) + 2*(5515199 + 14095809*\[Nu] - 
              34186248*\[Nu]^2 + 122472*\[Beta]^2*(488 - 283*\[Nu] + 
                \[Nu]^2) + 9*\[Beta]*(-13097863 + 7905231*\[Nu] + 
                1945248*\[Nu]^2))) + 12*LN^(14/3)*r^(14/3)*
           (12*\[Alpha]^2*(4272531 - 772940*\[Nu] + 1668352*\[Nu]^2) + 
            9*\[Beta]^2*(17006649 - 2403296*\[Nu] + 5255152*\[Nu]^2) - 
            4*(24248311 + 2023224*\[Nu] + 5556656*\[Nu]^2) - 
            3*\[Beta]*(85791135 - 15452416*\[Nu] + 27893264*\[Nu]^2) - 
            3*\[Alpha]*(-17994916 + 7444976*\[Nu] - 9609600*\[Nu]^2 + 
              \[Beta]*(68110071 - 10301648*\[Nu] + 22438864*\[Nu]^2)))) + 
        SO^2*(-2032128*LN^(8/3)*r^(14/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) - 18289152*LN^(20/3)*r^(8/3)*
           (-1 + \[Alpha] - 3*\[Beta])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 
            2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 12192768*LN^(14/3)*
           r^(11/3)*(-17 + 9*\[Alpha]^2 + \[Alpha]*(8 - 36*\[Beta]) - 
            42*\[Beta] + 27*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 
            2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 571536*LN^(28/3)*
           r^(4/3)*(-1 + \[Alpha] - 3*\[Beta])^2*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
          381024*LN^(22/3)*r^(7/3)*(-17 + 9*\[Alpha]^2 + 
            \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) - 63504*LN^(4/3)*r^(16/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*((-242 + 9*\[Alpha] + 1184*\[Nu])*\[Chi]A^2 + 
            2*(-242 + 9*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S - 
            (242 + 216*\[Nu] + 9*\[Alpha]*(-1 + 4*\[Nu]))*\[Chi]S^2) + 
          127008*LN^(10/3)*r^(13/3)*((-396*\[Beta]*(-13 + 56*\[Nu]) + 
              27*\[Alpha]^2*(-31 + 128*\[Nu]) + 8*(-913 + 3756*\[Nu]) - 
              6*\[Alpha]*(1007 - 4192*\[Nu] + 9*\[Beta]*(-15 + 64*\[Nu])))*
             \[Chi]A^2 - 2*(7304 + 837*\[Alpha]^2 + \[Alpha]*(6042 - 
                810*\[Beta]) - 5148*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - 
            (7304 + 832*\[Nu] - 396*\[Beta]*(13 + 4*\[Nu]) + 27*\[Alpha]^2*(
                31 + 4*\[Nu]) + \[Alpha]*(6042 + 984*\[Nu] - 54*\[Beta]*
                 (15 + 4*\[Nu])))*\[Chi]S^2) - 63504*LN^(16/3)*r^(10/3)*
           ((2417 - 81*\[Beta]^2 - 11232*\[Nu] - 8424*\[Beta]*(-1 + 
                4*\[Nu]) + 72*\[Alpha]^2*(-9 + 32*\[Nu]) - 3*\[Alpha]*(815 - 
                2976*\[Nu] + 9*\[Beta]*(-69 + 256*\[Nu])))*\[Chi]A^2 - 
            2*(-2417 + 648*\[Alpha]^2 - 8424*\[Beta] + 81*\[Beta]^2 - 
              3*\[Alpha]*(-815 + 621*\[Beta]))*\[Delta]*\[Chi]A*\[Chi]S + 
            (2417 + 8424*\[Beta] + 1564*\[Nu] + 72*\[Alpha]^2*(-9 + 
                4*\[Nu]) + 81*\[Beta]^2*(-1 + 4*\[Nu]) - 3*\[Alpha]*(815 - 
                284*\[Nu] + 9*\[Beta]*(-69 + 20*\[Nu])))*\[Chi]S^2) + 
          rd^4*(-73156608*LN^(8/3)*r^(20/3)*(2 + \[Alpha] - \[Beta])^2*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 2286144*LN^(16/3)*r^(16/3)*
             (2 + \[Alpha] - \[Beta])^2*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 1524096*LN^(4/3)*r^(22/3)*
             (2 + \[Alpha] - \[Beta])*((-218 + 24*\[Beta] + 1008*\[Nu] - 
                96*\[Beta]*\[Nu] + 3*\[Alpha]*(-15 + 64*\[Nu]))*\[Chi]A^2 - 
              2*(218 + 45*\[Alpha] - 24*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - 
              (218 - 24*\[Beta] + 136*\[Nu] + 3*\[Alpha]*(15 + 4*\[Nu]))*
               \[Chi]S^2)) + rd^2*(73156608*LN^(14/3)*r^(14/3)*
             (-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 
              3*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) - 24385536*LN^(8/3)*r^(17/3)*
             (34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 
              9*\[Beta]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) - 2286144*LN^(22/3)*r^(10/3)*
             (-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 
              3*\[Beta]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 762048*LN^(16/3)*r^(13/3)*
             (34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 
              9*\[Beta]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 381024*LN^(10/3)*r^(16/3)*
             ((9*\[Alpha]^2*(-31 + 128*\[Nu]) + 2*(\[Beta]*(1081 - 
                    4800*\[Nu]) + 684*(-1 + 4*\[Nu]) + 72*\[Beta]^2*
                   (-1 + 4*\[Nu])) - 3*\[Alpha]*(542 - 2304*\[Nu] + 
                  \[Beta]*(-169 + 704*\[Nu])))*\[Chi]A^2 - 2*(1368 + 
                1626*\[Alpha] + 279*\[Alpha]^2 - 2162*\[Beta] - 507*\[Alpha]*
                 \[Beta] + 144*\[Beta]^2)*\[Delta]*\[Chi]A*\[Chi]S - 
              (1368 + 144*\[Beta]^2 + 9*\[Alpha]^2*(31 + 4*\[Nu]) - 
                2*\[Beta]*(1081 + 476*\[Nu]) + \[Alpha]*(1626 - 507*\[Beta] + 
                  408*\[Nu] - 84*\[Beta]*\[Nu]))*\[Chi]S^2) - 
            127008*LN^(4/3)*r^(19/3)*((-8864 + 41376*\[Nu] + 432*\[Beta]^2*
                 (-1 + 4*\[Nu]) + 27*\[Alpha]^2*(-29 + 128*\[Nu]) - 
                6*\[Beta]*(-911 + 4160*\[Nu]) - 3*\[Alpha]*(2042 - 
                  9408*\[Nu] + 27*\[Beta]*(-15 + 64*\[Nu])))*\[Chi]A^2 - 
              2*(8864 + 783*\[Alpha]^2 + \[Alpha]*(6126 - 1215*\[Beta]) - 
                5466*\[Beta] + 432*\[Beta]^2)*\[Delta]*\[Chi]A*\[Chi]S - 
              (8864 + 432*\[Beta]^2 + 5920*\[Nu] + 27*\[Alpha]^2*
                 (29 + 12*\[Nu]) - 6*\[Beta]*(911 + 516*\[Nu]) + 
                \[Alpha]*(6126 + 3720*\[Nu] - 81*\[Beta]*(15 + 4*\[Nu])))*
               \[Chi]S^2)))))/(508032*LN^(4/3)*r^(16/3)*
       (r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 9*\[Beta]) + 
         LN^2*(3 - 3*\[Alpha] + 9*\[Beta]))^2) + 
     (\[Epsilon]^6*(651974400*LN^(52/3)*r*(17 + 9*\[Alpha] - 9*\[Beta])*
         (-1 + \[Alpha] - 3*\[Beta])^2*(-1 + 4*\[Nu])^3 - 
        651974400*LN^(58/3)*(-1 + \[Alpha] - 3*\[Beta])^3*(-1 + 4*\[Nu])^3 - 
        93139200*r^(29/3)*(17 + 9*\[Alpha] - 9*\[Beta])^3*(-1 + \[Nu])^2*
         (2761 + 2828*\[Nu]) + 554400*LN^(8/3)*r^(25/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])^3*(-16499793 + 16808633*\[Nu] - 
          5295864*\[Nu]^2 + 4987024*\[Nu]^3) - 838252800*LN^18*r^(2/3)*
         (-1 + \[Alpha] - 3*\[Beta])^2*(1 - 4*\[Nu])^2*
         (13 + 28*\[Alpha]*(-2 + \[Nu]) + 88*\[Nu] - 21*\[Beta]*
           (-5 + 7*\[Nu])) - 2494800*LN^2*r^(26/3)*
         (17 + 9*\[Alpha] - 9*\[Beta])^2*(2761 + 2828*\[Nu])*
         (-5538 + 8050*\[Nu] - 3464*\[Nu]^2 + 168*\[Beta]*(-48 + 47*\[Nu] + 
            4*\[Nu]^2) + \[Alpha]*(1299 - 2839*\[Nu] + 1036*\[Nu]^2)) - 
        4950*LN^(14/3)*r^(22/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
         (250351577454 + 127163645552*\[Nu] + 126050229984*\[Nu]^2 - 
          22158097920*\[Nu]^3 - 504*\[Beta]*(-728929833 - 129764055*\[Nu] - 
            273011032*\[Nu]^2 + 103313168*\[Nu]^3) + 3*\[Alpha]*
           (-21583836219 + 35895272252*\[Nu] + 14194372528*\[Nu]^2 + 
            20780092480*\[Nu]^3)) + 34927200*LN^16*r^(5/3)*
         (-1 + \[Alpha] - 3*\[Beta])*(1 - 4*\[Nu])^2*(-2842 + 43360*\[Nu] + 
          3024*\[Beta]^2*(-51 + 20*\[Nu]) + 6*\[Beta]*(-6469 + 3120*\[Nu]) + 
          3*\[Alpha]^2*(-8329 + 3164*\[Nu]) + \[Alpha]*(9941 - 4596*\[Nu] - 
            9*\[Beta]*(-13369 + 6076*\[Nu]))) - 9979200*LN^(50/3)*r^(4/3)*
         (-1 + \[Alpha] - 3*\[Beta])*(-1 + 4*\[Nu])*(-365791 + 959300*\[Nu] + 
          991076*\[Nu]^2 + 7*\[Alpha]^2*(8255 - 9328*\[Nu] + 4844*\[Nu]^2) + 
          63*\[Beta]^2*(1073 - 2146*\[Nu] + 15806*\[Nu]^2) + 
          42*\[Beta]*(-26836 + 82949*\[Nu] + 30431*\[Nu]^2) - 
          14*\[Alpha]*(-26755 + 89510*\[Nu] + 38612*\[Nu]^2 + 
            3*\[Beta]*(3530 - 8005*\[Nu] + 9191*\[Nu]^2))) + 
        7425*LN^4*r^(23/3)*(17 + 9*\[Alpha] - 9*\[Beta])*(2761 + 2828*\[Nu])*
         (578036692 + 461376304*\[Nu] - 541279744*\[Nu]^2 + 
          508032*\[Beta]^2*(2119 - 1245*\[Nu] + 87*\[Nu]^2) + 
          1008*\[Beta]*(336339 - 37251*\[Nu] + 286516*\[Nu]^2) + 
          9*\[Alpha]^2*(-1988831 - 13459040*\[Nu] + 12160624*\[Nu]^2) - 
          4*\[Alpha]*(34161313 - 144511062*\[Nu] + 68245128*\[Nu]^2 + 
            126*\[Beta]*(1055969 - 1784133*\[Nu] + 288372*\[Nu]^2))) + 
        9979200*LN^(44/3)*r^(7/3)*(-1 + 4*\[Nu])*(-4120049 + 10914712*\[Nu] + 
          14312722*\[Nu]^2 + 63*\[Alpha]^3*(39552 - 31835*\[Nu] + 
            9114*\[Nu]^2) - 567*\[Beta]^3*(45803 - 121636*\[Nu] + 
            36680*\[Nu]^2) - 63*\[Beta]^2*(100469 - 207202*\[Nu] + 
            456710*\[Nu]^2) + 3*\[Beta]*(-3977629 + 11257490*\[Nu] + 
            7381472*\[Nu]^2) - \[Alpha]^2*(1127324 + 4087166*\[Nu] + 
            4661258*\[Nu]^2 + 63*\[Beta]*(273422 - 307723*\[Nu] + 
              101444*\[Nu]^2)) + \[Alpha]*(3332485 - 7934453*\[Nu] - 
            6027374*\[Nu]^2 + 189*\[Beta]^2*(202081 - 330830*\[Nu] + 
              112294*\[Nu]^2) + 3*\[Beta]*(1862926 + 2731063*\[Nu] + 
              7824964*\[Nu]^2))) - 825*LN^6*r^(20/3)*(2761 + 2828*\[Nu])*
         (243*\[Alpha]^3*(23220035 - 124450256*\[Nu] + 40999280*\[Nu]^2) - 
          27*\[Alpha]^2*(-107929565 + 299817384*\[Nu] + 2039648016*\[Nu]^2 + 
            9*\[Beta]*(435838861 - 730177896*\[Nu] + 168922992*\[Nu]^2)) - 
          4*(-18426690295 + 31340641572*\[Nu] + 12054688920*\[Nu]^2 + 
            2571912*\[Beta]^3*(24337 - 15501*\[Nu] + 1425*\[Nu]^2) + 
            2268*\[Beta]^2*(-24222373 + 10373679*\[Nu] + 6979914*\[Nu]^2) - 
            9*\[Beta]*(-809595679 - 4518257472*\[Nu] + 5108103864*\[Nu]^2)) + 
          12*\[Alpha]*(1134*\[Beta]^2*(23733941 - 23157027*\[Nu] + 
              3316824*\[Nu]^2) + 9*\[Beta]*(-810654937 + 269600400*\[Nu] + 
              1029547008*\[Nu]^2) - 2*(-2303526089 + 664670403*\[Nu] + 
              6280040160*\[Nu]^2))) + 9331200*LN^(10/3)*r^14*rd^12*
         (130650761 + 294365544*\[Nu] - 168369312*\[Nu]^2 - 
          124864576*\[Nu]^3 + 814968*\[Alpha]^3*\[Nu]*(15 + 54*\[Nu] + 
            32*\[Nu]^2) - 407484*\[Beta]^3*(17 + 171*\[Nu] + 348*\[Nu]^2 + 
            159*\[Nu]^3) + 882*\[Beta]^2*(65553 + 416636*\[Nu] + 
            591914*\[Nu]^2 + 182208*\[Nu]^3) - 126*\[Beta]*
           (1209023 + 4872945*\[Nu] + 2793232*\[Nu]^2 + 414504*\[Nu]^3) - 
          882*\[Alpha]^2*(-28659 - 131648*\[Nu] - 186476*\[Nu]^2 - 
            63672*\[Nu]^3 + 1386*\[Beta]*(5 + 71*\[Nu] + 178*\[Nu]^2 + 
              91*\[Nu]^3)) + 252*\[Alpha]*(401226 + 1473483*\[Nu] + 
            123608*\[Nu]^2 - 170224*\[Nu]^3 + 9702*\[Beta]^2*
             (5 + 58*\[Nu] + 128*\[Nu]^2 + 61*\[Nu]^3) - 
            7*\[Beta]*(42519 + 263648*\[Nu] + 381968*\[Nu]^2 + 
              121620*\[Nu]^3))) - 28800*LN^(46/3)*r^2*(-1292333855 + 
          8152017207*\[Nu] - 11254418664*\[Nu]^2 - 1381096156*\[Nu]^3 + 
          43659*\[Alpha]^3*(3726 - 14669*\[Nu] - 3692*\[Nu]^2 + 
            7588*\[Nu]^3) - 130977*\[Beta]^3*(18679 - 113646*\[Nu] + 
            199740*\[Nu]^2 + 182588*\[Nu]^3) - 189*\[Beta]^2*
           (68506021 - 419010159*\[Nu] + 553772280*\[Nu]^2 + 
            175962248*\[Nu]^3) - 21*\[Beta]*(371771285 - 2241566952*\[Nu] + 
            2499968364*\[Nu]^2 + 1907838724*\[Nu]^3) - 63*\[Alpha]^2*
           (27850453 - 156443271*\[Nu] + 162724608*\[Nu]^2 + 
            67601996*\[Nu]^3 + 693*\[Beta]*(33137 - 126120*\[Nu] + 
              31716*\[Nu]^2 + 96124*\[Nu]^3)) + 7*\[Alpha]*
           (371553716 - 2153463783*\[Nu] + 2211540180*\[Nu]^2 + 
            1553110108*\[Nu]^3 + 6237*\[Beta]^2*(77752 - 380397*\[Nu] + 
              307704*\[Nu]^2 + 395864*\[Nu]^3) + 36*\[Beta]*
             (36782653 - 219261018*\[Nu] + 270072102*\[Nu]^2 + 
              99817718*\[Nu]^3))) - 23760*LN^14*r^(8/3)*
         (15152527961 - 20538574788*\[Nu] - 84681296580*\[Nu]^2 - 
          37552992176*\[Nu]^3 + 21*\[Alpha]^3*(13536749 + 141170648*\[Nu] - 
            189589260*\[Nu]^2 + 122202416*\[Nu]^3) - 567*\[Beta]^3*
           (-37648231 + 149980358*\[Nu] + 184757790*\[Nu]^2 + 
            212830856*\[Nu]^3) - 189*\[Beta]^2*(-821271763 + 
            1608826384*\[Nu] + 3526316260*\[Nu]^2 + 1129883888*\[Nu]^3) - 
          3*\[Beta]*(-31643118133 + 51665125334*\[Nu] + 152583560450*
             \[Nu]^2 + 60248161848*\[Nu]^3) - 21*\[Alpha]^2*
           (-807557663 + 1706558484*\[Nu] + 3571136220*\[Nu]^2 + 
            1340740688*\[Nu]^3 + 9*\[Beta]*(-13605051 + 109622138*\[Nu] - 
              90355650*\[Nu]^2 + 140593096*\[Nu]^3)) + 
          \[Alpha]*(-32509457173 + 54630682544*\[Nu] + 159374260940*\[Nu]^2 + 
            68060547408*\[Nu]^3 + 567*\[Beta]^2*(-30713751 + 
              112887988*\[Nu] + 34050380*\[Nu]^2 + 170049936*\[Nu]^3) + 
            126*\[Beta]*(-830220363 + 1611297134*\[Nu] + 3500645690*\[Nu]^2 + 
              1215164888*\[Nu]^3))) - 29700*LN^(38/3)*r^(10/3)*
         (147*\[Alpha]^3*(-144094471 + 255700564*\[Nu] - 194194608*\[Nu]^2 + 
            62664000*\[Nu]^3) + \[Alpha]^2*(23257232045 + 19746227740*\[Nu] + 
            81006100560*\[Nu]^2 - 14665444416*\[Nu]^3 - 63*\[Beta]*
             (-2386216421 + 5180990360*\[Nu] - 3251919888*\[Nu]^2 + 
              1501968384*\[Nu]^3)) + 4*\[Alpha]*
           (378*\[Beta]^2*(-226547738 + 654657977*\[Nu] - 290925684*\[Nu]^2 + 
              199299072*\[Nu]^3) - 4*(223241604 + 3219046181*\[Nu] + 
              8655132822*\[Nu]^2 + 2705971576*\[Nu]^3) + 
            3*\[Beta]*(-7628397895 - 601969022*\[Nu] - 32717026944*\[Nu]^2 + 
              6707146656*\[Nu]^3)) - 4*(1701*\[Beta]^3*(-36087893 + 
              152995853*\[Nu] - 35473256*\[Nu]^2 + 45384976*\[Nu]^3) + 
            9*\[Beta]^2*(-1897057655 + 4279386116*\[Nu] - 10924162200*\[Nu]^
                2 + 3068593248*\[Nu]^3) - 3*\[Beta]*(-1403963814 + 
              11699207405*\[Nu] + 23393722632*\[Nu]^2 + 4130894992*\[Nu]^3) + 
            2*(1307370745 - 8545388111*\[Nu] - 1565474820*\[Nu]^2 + 
              9898169344*\[Nu]^3))) + 400*LN^(40/3)*r^3*
         (18711*\[Alpha]^3*(-5984255 - 18013838*\[Nu] - 27130418*\[Nu]^2 + 
            17231928*\[Nu]^3) - 1134*\[Alpha]^2*
           (99*\[Beta]*(1087117 - 37206074*\[Nu] - 38529806*\[Nu]^2 + 
              30090312*\[Nu]^3) + 4*(-71035831 + 414822281*\[Nu] + 
              2646059066*\[Nu]^2 + 920342598*\[Nu]^3)) + 
          27*\[Alpha]*(-84726566483 + 592260821802*\[Nu] + 
            448219747950*\[Nu]^2 + 60550129304*\[Nu]^3 + 6237*\[Beta]^2*
             (18310365 - 105611558*\[Nu] - 88889990*\[Nu]^2 + 
              65067688*\[Nu]^3) + 126*\[Beta]*(-529226845 + 
              4687621822*\[Nu] + 18551906302*\[Nu]^2 + 6219685640*\[Nu]^3)) - 
          2*(-941333401051 + 6814694289522*\[Nu] - 1941162649770*\[Nu]^2 + 
            2185099138528*\[Nu]^3 + 1571724*\[Beta]^3*(1605784 - 
              8054229*\[Nu] - 6465768*\[Nu]^2 + 3455816*\[Nu]^3) + 
            1701*\[Beta]^2*(-842809927 + 9304563330*\[Nu] + 24685542282*\[Nu]^
                2 + 8297750944*\[Nu]^3) - 378*\[Beta]*(9693170213 - 
              73457822040*\[Nu] - 28619918742*\[Nu]^2 + 10330129120*\[Nu]^
                3))) + 7920*LN^12*r^(11/3)*(-473476973241 + 
          785388389878*\[Nu] + 3137733997210*\[Nu]^2 + 1886902549336*
           \[Nu]^3 + 1134*\[Alpha]^3*(124206042 + 78593949*\[Nu] - 
            85364965*\[Nu]^2 + 61339348*\[Nu]^3) - 5103*\[Beta]^3*
           (46308019 - 856641972*\[Nu] - 661115840*\[Nu]^2 + 
            418934656*\[Nu]^3) - 567*\[Beta]^2*(-2100902859 - 
            3472099628*\[Nu] + 6264385670*\[Nu]^2 + 5818957704*\[Nu]^3) + 
          9*\[Beta]*(-115006962911 + 331969070178*\[Nu] + 
            749142712080*\[Nu]^2 + 357817391456*\[Nu]^3) + 
          15*\[Alpha]*(17703325819 - 45980532126*\[Nu] - 110591446230*
             \[Nu]^2 - 61306906024*\[Nu]^3 + 567*\[Beta]^2*(156587541 - 
              236648843*\[Nu] - 302314138*\[Nu]^2 + 263470200*\[Nu]^3) + 
            9*\[Beta]*(-5622074186 + 6373476001*\[Nu] + 37393187384*\[Nu]^2 + 
              20603363984*\[Nu]^3)) - 9*\[Alpha]^2*
           (63*\[Beta]*(1461129698 + 80638171*\[Nu] - 1423271080*\[Nu]^2 + 
              1243442032*\[Nu]^3) + 2*(-7514442116 + 26377070093*\[Nu] + 
              70856985325*\[Nu]^2 + 32032925036*\[Nu]^3))) + 
        4950*LN^(20/3)*r^(19/3)*(-163296*\[Beta]^3*(-505273128 - 
            115811653*\[Nu] - 187092752*\[Nu]^2 + 71674064*\[Nu]^3) + 
          1134*\[Beta]^2*(-127435324819 - 32972648760*\[Nu] - 
            50073203824*\[Nu]^2 + 12339798016*\[Nu]^3) + 
          81*\[Alpha]^3*(-150478000011 + 49240861180*\[Nu] - 
            6422174416*\[Nu]^2 + 63845526080*\[Nu]^3) + 
          36*\[Beta]*(-428648537845 + 1156443529784*\[Nu] + 
            621997721520*\[Nu]^2 + 968994290432*\[Nu]^3) - 
          34*(332579877953 + 2137733441432*\[Nu] + 1341102384720*\[Nu]^2 + 
            1086478441216*\[Nu]^3) - 18*\[Alpha]^2*(1126535330037 + 
            575208720080*\[Nu] + 598050684112*\[Nu]^2 + 113148843136*
             \[Nu]^3 + 36*\[Beta]*(-116991733533 + 13734248990*\[Nu] - 
              19998003872*\[Nu]^2 + 36540519904*\[Nu]^3)) + 
          3*\[Alpha]*(-266832340411 - 24088969103172*\[Nu] - 
            14205852592848*\[Nu]^2 - 13951676548544*\[Nu]^3 + 
            567*\[Beta]^2*(-85908880681 - 8230626748*\[Nu] - 
              25273373552*\[Nu]^2 + 17760645056*\[Nu]^3) - 
            18*\[Beta]*(-1964637450761 - 190367604964*\[Nu] - 
              599109474992*\[Nu]^2 + 278477693760*\[Nu]^3))) + 
        1650*LN^(32/3)*r^(13/3)*(81*\[Alpha]^3*(-60846382931 + 
            21070901516*\[Nu] - 35939131536*\[Nu]^2 + 16678580800*\[Nu]^3) - 
          18*\[Alpha]^2*(-276991488803 - 63117300808*\[Nu] - 
            194788420176*\[Nu]^2 + 210355560576*\[Nu]^3 + 
            36*\[Beta]*(-57748933643 + 23525436116*\[Nu] - 27943498128*\[Nu]^
                2 + 17925147072*\[Nu]^3)) + 3*\[Alpha]*(-1100283418343 + 
            4348801577564*\[Nu] + 4055371509168*\[Nu]^2 + 3113672304960*
             \[Nu]^3 + 378*\[Beta]*(-27237008055 - 2955739452*\[Nu] - 
              9108562256*\[Nu]^2 + 17695919808*\[Nu]^3) + 
            81*\[Beta]^2*(-402692992171 + 156763018972*\[Nu] - 
              159138810768*\[Nu]^2 + 124417855296*\[Nu]^3)) - 
          2*(-1331663898299 + 7289252888496*\[Nu] + 4758585258672*\[Nu]^2 + 
            1859504240384*\[Nu]^3 + 40824*\[Beta]^3*(-1095899995 + 
              266637183*\[Nu] - 393045576*\[Nu]^2 + 286196848*\[Nu]^3) + 
            81*\[Beta]^2*(-326312673847 - 72927374000*\[Nu] - 
              66507816144*\[Nu]^2 + 150872031744*\[Nu]^3) + 
            18*\[Beta]*(-451614208187 + 1053842415260*\[Nu] + 
              940982153328*\[Nu]^2 + 668452217664*\[Nu]^3))) - 
        1650*LN^(26/3)*r^(16/3)*(81*\[Alpha]^3*(-275591451663 + 
            25609030972*\[Nu] - 87479896784*\[Nu]^2 + 79046408000*\[Nu]^3) - 
          54*\[Alpha]^2*(174646165329 + 484048919216*\[Nu] + 
            401738957424*\[Nu]^2 + 342241828096*\[Nu]^3 + 
            126*\[Beta]*(-22579563927 + 1837194292*\[Nu] - 6604705632*\[Nu]^
                2 + 6144051200*\[Nu]^3)) + 3*\[Alpha]*(4822268276173 - 
            27112795252*\[Nu] + 1885346495088*\[Nu]^2 - 5228877818304*
             \[Nu]^3 + 81*\[Beta]^2*(-1432726570007 - 10177077652*\[Nu] - 
              447284315856*\[Nu]^2 + 325569211968*\[Nu]^3) + 
            18*\[Beta]*(1106726443945 + 1513956903572*\[Nu] + 
              1526688055536*\[Nu]^2 + 1007573477568*\[Nu]^3)) + 
          2*(-5961641019325 + 46516162362832*\[Nu] + 26464870747728*\[Nu]^2 + 
            24335097760512*\[Nu]^3 - 122472*\[Beta]^3*(-1010473419 - 
              133313683*\[Nu] - 363465732*\[Nu]^2 + 171144064*\[Nu]^3) - 
            81*\[Beta]^2*(792131351593 + 280816212752*\[Nu] + 
              479073119280*\[Nu]^2 + 102133774848*\[Nu]^3) + 
            18*\[Beta]*(-2085667347241 + 2772494363236*\[Nu] + 
              1093344532896*\[Nu]^2 + 2557271977344*\[Nu]^3))) - 
        495*LN^10*r^(14/3)*(9*\[Alpha]^3*(2277168865421 + 
            315577696252*\[Nu] - 1758827775600*\[Nu]^2 + 721990551744*
             \[Nu]^3) - 15*\[Alpha]^2*(-403374261817 - 4444431965828*\[Nu] - 
            810364817808*\[Nu]^2 + 2662626052800*\[Nu]^3 + 
            9*\[Beta]*(1110561114305 - 114015950300*\[Nu] - 1016476472592*
               \[Nu]^2 + 401813544384*\[Nu]^3)) - 
          4*(-6612020174811 + 9551458549288*\[Nu] + 53689672730680*\[Nu]^2 + 
            40371460086496*\[Nu]^3 + 20412*\[Beta]^3*(4763184239 - 
              680728472*\[Nu] - 4785172420*\[Nu]^2 + 1056314896*\[Nu]^3) + 
            756*\[Beta]^2*(47360888308 - 93265521469*\[Nu] - 
              59732911290*\[Nu]^2 + 75734695512*\[Nu]^3) + 
            9*\[Beta]*(881374850659 - 3738336610292*\[Nu] - 2880913675520*
               \[Nu]^2 + 2635200226176*\[Nu]^3)) + 12*\[Alpha]*
           (378*\[Beta]^2*(87171617143 - 20698772659*\[Nu] - 
              89796313740*\[Nu]^2 + 28722308832*\[Nu]^3) - 
            2*(-461725690103 + 4133911894309*\[Nu] + 5077976335900*\[Nu]^2 + 
              264747876288*\[Nu]^3) + 3*\[Beta]*(732758036357 - 
              9003132256076*\[Nu] - 3420193279440*\[Nu]^2 + 5429547603648*
               \[Nu]^3))) + 165*LN^8*r^(17/3)*
         (243*\[Alpha]^3*(631413849229 - 410936245412*\[Nu] - 
            841462727280*\[Nu]^2 + 286155518656*\[Nu]^3) - 
          4*(83770958802149 - 11012359607392*\[Nu] - 349261370655000*
             \[Nu]^2 - 271890619253344*\[Nu]^3 + 9*\[Beta]*(15072975724679 + 
              53293608979708*\[Nu] + 10789410884400*\[Nu]^2 - 
              25887991531584*\[Nu]^3) + 20412*\[Beta]^3*(42051106379 + 
              10627740308*\[Nu] - 29414694120*\[Nu]^2 + 4023335456*\[Nu]^3) + 
            2268*\[Beta]^2*(-84335151994 - 206788494293*\[Nu] + 
              15105795390*\[Nu]^2 + 135963663864*\[Nu]^3)) - 
          9*\[Alpha]^2*(-22388851930007 - 85450241574844*\[Nu] - 
            8057029160880*\[Nu]^2 + 51459776972352*\[Nu]^3 + 
            63*\[Beta]*(2356455576133 - 807838303564*\[Nu] - 
              2608470481680*\[Nu]^2 + 757337982912*\[Nu]^3)) + 
          12*\[Alpha]*(1134*\[Beta]^2*(282331859507 - 7046355131*\[Nu] - 
              253765850940*\[Nu]^2 + 52914643488*\[Nu]^3) + 
            27*\[Beta]*(-1885543030739 - 7450439173588*\[Nu] - 
              139679220240*\[Nu]^2 + 5320695180864*\[Nu]^3) + 
            2*(9135526006426 + 41010221988257*\[Nu] + 35932021090380*\[Nu]^
                2 + 7758820065024*\[Nu]^3))) + 
        rd^10*(704132352000*LN^(8/3)*r^(40/3)*(2 + \[Alpha] - \[Beta])^3*
           (1 + \[Nu])^2*(-1 + 4*\[Nu]) - 5029516800*r^(44/3)*
           (2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])^2*(2761 + 2828*\[Nu]) - 
          359251200*LN^2*r^(41/3)*(2 + \[Alpha] - \[Beta])^2*
           (2761 + 2828*\[Nu])*(9*(17 + 37*\[Nu] + 6*\[Nu]^2) + 
            7*\[Alpha]*(1 + 23*\[Nu] + 13*\[Nu]^2) - 7*\[Beta]*
             (7 + 35*\[Nu] + 19*\[Nu]^2)) - 50295168000*LN^(14/3)*r^(37/3)*
           (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(41 + 277*\[Nu] + 
            110*\[Nu]^2 + 7*\[Alpha]*(-7 + 19*\[Nu] + 17*\[Nu]^2) - 
            7*\[Beta]*(-1 + 31*\[Nu] + 23*\[Nu]^2)) + 25660800*LN^4*r^(38/3)*
           (2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*(36513 + 5940*\[Nu] - 
            16600*\[Nu]^2 + 98*\[Alpha]^2*(-5 + 23*\[Nu] + 127*\[Nu]^2) + 
            196*\[Beta]^2*(17 + 118*\[Nu] + 137*\[Nu]^2) - 
            14*\[Beta]*(1672 + 4349*\[Nu] + 1638*\[Nu]^2) - 
            14*\[Alpha]*(-544 - 1805*\[Nu] - 600*\[Nu]^2 + 7*\[Beta]*(11 + 
                223*\[Nu] + 383*\[Nu]^2))) + 718502400*LN^(20/3)*r^(34/3)*
           (2 + \[Alpha] - \[Beta])*(-1 + 4*\[Nu])*(20945 - 7220*\[Nu] - 
            9656*\[Nu]^2 + 196*\[Beta]^2*(5 + 67*\[Nu] + 161*\[Nu]^2) + 
            98*\[Alpha]^2*(-5 - 67*\[Nu] + 163*\[Nu]^2) - 
            14*\[Beta]*(780 + 2451*\[Nu] + 2558*\[Nu]^2) - 
            14*\[Alpha]*(12 - 75*\[Nu] - 1352*\[Nu]^2 + 7*\[Beta]*(-13 + 
                31*\[Nu] + 467*\[Nu]^2))) + 13996800*LN^(16/3)*r^12*
           (264485045 + 562915818*\[Nu] - 438642936*\[Nu]^2 - 
            270115888*\[Nu]^3 + 407484*\[Alpha]^3*(1 + 21*\[Nu] + 
              76*\[Nu]^2 + 47*\[Nu]^3) + 814968*\[Beta]^3*(5 + 55*\[Nu] + 
              120*\[Nu]^2 + 57*\[Nu]^3) + 294*\[Beta]^2*
             (10752 + 481775*\[Nu] + 750673*\[Nu]^2 + 107110*\[Nu]^3) - 
            84*\[Beta]*(1756669 + 9514001*\[Nu] + 6115712*\[Nu]^2 + 
              1148000*\[Nu]^3) - 294*\[Alpha]^2*(-34770 - 410539*\[Nu] - 
              717315*\[Nu]^2 - 186766*\[Nu]^3 + 5544*\[Beta]*(2 + 20*\[Nu] + 
                43*\[Nu]^2 + 20*\[Nu]^3)) - 42*\[Alpha]*(-2273345 - 
              14531521*\[Nu] + 99132*\[Nu]^2 + 2034432*\[Nu]^3 + 
              9702*\[Beta]^2*(5 + 49*\[Nu] + 134*\[Nu]^2 + 75*\[Nu]^3) + 
              14*\[Beta]*(21276 + 646797*\[Nu] + 1085873*\[Nu]^2 + 
                257884*\[Nu]^3))) - 3499200*LN^(10/3)*r^13*
           (58212*\[Alpha]^3*(28 - 2503*\[Nu] - 3996*\[Nu]^2 + 
              7364*\[Nu]^3) - 168*\[Alpha]^2*(1952328 - 2605073*\[Nu] - 
              3290221*\[Nu]^2 - 4912642*\[Nu]^3 + 693*\[Beta]*(-3612 - 
                25153*\[Nu] - 24742*\[Nu]^2 + 9996*\[Nu]^3)) + 
            \[Alpha]*(-1335196305 + 5362136492*\[Nu] + 1514871392*\[Nu]^2 - 
              329129472*\[Nu]^3 + 58212*\[Beta]^2*(-14573 - 102625*\[Nu] - 
                98561*\[Nu]^2 + 15792*\[Nu]^3) - 84*\[Beta]*(-28190475 - 
                122956369*\[Nu] - 74447648*\[Nu]^2 + 12352816*\[Nu]^3)) + 
            2*(-240406299 + 2678544384*\[Nu] + 636148624*\[Nu]^2 - 
              629136992*\[Nu]^3 - 3259872*\[Beta]^3*(-89 - 544*\[Nu] - 
                512*\[Nu]^2 + 21*\[Nu]^3) + 588*\[Beta]^2*(-2538909 - 
                10364524*\[Nu] - 6222854*\[Nu]^2 + 150970*\[Nu]^3) + 
              28*\[Beta]*(75407313 + 88694795*\[Nu] + 97720292*\[Nu]^2 + 
                18346032*\[Nu]^3)))) + SO*(316859558400*LN^(40/3)*Pi*r^3*
           (-1 + \[Alpha] - 3*\[Beta])^2*(2*(1307 + 438*\[Alpha])*\[Delta]*
             \[Chi]A + (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*
             \[Chi]S) - 3802314700800*LN^(10/3)*Pi*r^13*rd^10*
           (2 + \[Alpha] - \[Beta])^2*(2*(1307 + 438*\[Alpha])*\[Delta]*
             \[Chi]A + (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*
             \[Chi]S) + 211239705600*LN^(10/3)*Pi*r^8*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(2*(1585 + 120*\[Alpha] - 
              216*\[Beta])*\[Delta]*\[Chi]A + (3170 - 120*\[Alpha]*(-2 + 
                \[Nu]) + 216*\[Beta]*(-2 + \[Nu]) - 4217*\[Nu])*\[Chi]S) - 
          40558023475200*LN^(25/3)*Pi*r^(11/2)*(10 + 3*\[Alpha])*
           (-1 + \[Alpha] - 3*\[Beta])^2*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 13519341158400*LN^(13/3)*Pi*r^(15/2)*
           (10 + 3*\[Alpha])*(-17 + 9*\[Alpha]^2 + \[Alpha]*
             (8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          27038682316800*LN^(19/3)*Pi*r^(13/2)*(10 + 3*\[Alpha])*
           (-7 + \[Alpha] + 6*\[Alpha]^2 - 12*\[Beta] - 27*\[Alpha]*\[Beta] + 
            27*\[Beta]^2)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
          140826470400*LN^8*Pi*r^(17/3)*(11 + 15*\[Alpha] - 27*\[Beta])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) - 1267438233600*LN^12*Pi*r^(11/3)*
           (113 + 69*\[Alpha] - 81*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          11406944102400*LN^14*Pi*r^(8/3)*(-1 + \[Alpha] - 3*\[Beta])^3*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          422479411200*LN^10*Pi*r^(14/3)*(-1241 + 513*\[Alpha]^3 - 
            1689*\[Beta] + 5373*\[Beta]^2 - 2187*\[Beta]^3 - 
            3*\[Alpha]^2*(-371 + 927*\[Beta]) + 5*\[Alpha]*
             (-77 - 1134*\[Beta] + 891*\[Beta]^2))*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) - 4904985964032000*LN^(13/3)*r^11*rd^7*
           (2 + \[Alpha] - \[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            2*\[Nu]*\[Chi]S) - 140826470400*LN^(16/3)*Pi*r^7*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2*(20585 + 32553*\[Alpha] + 
              1566*\[Alpha]^2 - 69705*\[Beta] - 11178*\[Alpha]*\[Beta] + 
              11340*\[Beta]^2)*\[Delta]*\[Chi]A + (41170 - 15767*\[Nu] - 
              108*\[Alpha]^2*(-29 + 3*\[Nu]) - 324*\[Beta]^2*(-70 + 
                43*\[Nu]) + 45*\[Beta]*(-3098 + 3459*\[Nu]) + 
              3*\[Alpha]*(21702 - 21295*\[Nu] + 36*\[Beta]*(-207 + 
                  116*\[Nu])))*\[Chi]S) - 105619852800*LN^(34/3)*Pi*r^4*
           (-1 + \[Alpha] - 3*\[Beta])*(2*(36707 + 10674*\[Alpha]^2 + 
              \[Alpha]*(43359 - 12798*\[Beta]) - 50175*\[Beta] - 
              10368*\[Beta]^2)*\[Delta]*\[Chi]A + 
            (73414 + 20736*\[Beta]^2*(-1 + \[Nu]) - 166179*\[Nu] - 
              36*\[Alpha]^2*(-593 + 584*\[Nu]) + 225*\[Beta]*(-446 + 
                1311*\[Nu]) + 3*\[Alpha]*(28906 - 66195*\[Nu] + 36*\[Beta]*
                 (-237 + 232*\[Nu])))*\[Chi]S) - 105619852800*LN^(22/3)*Pi*
           r^6*(2*(498521 + 19062*\[Alpha]^3 + 286398*\[Beta] - 
              929799*\[Beta]^2 + 198288*\[Beta]^3 + 27*\[Alpha]^2*(-401 + 
                2124*\[Beta]) + \[Alpha]*(283488 + 681642*\[Beta] - 
                267786*\[Beta]^2))*\[Delta]*\[Chi]A + 
            (997042 - 2174265*\[Nu] - 11664*\[Beta]^3*(-34 + 25*\[Nu]) - 
              108*\[Alpha]^3*(-353 + 492*\[Nu]) + 27*\[Beta]^2*(-68874 + 
                50725*\[Nu]) + 6*\[Beta]*(95466 + 202955*\[Nu]) - 
              3*\[Alpha]^2*(7218 + 134179*\[Nu] + 72*\[Beta]*(-531 + 
                  98*\[Nu])) + 2*\[Alpha]*(283488 - 1019597*\[Nu] + 
                162*\[Beta]^2*(-1653 + 1108*\[Nu]) - 27*\[Beta]*(-25246 + 
                  7457*\[Nu])))*\[Chi]S) + 35206617600*LN^(28/3)*Pi*r^5*
           (2*(41069 + 83754*\[Alpha]^3 - 1587618*\[Beta] - 298971*\[Beta]^
                2 + 384912*\[Beta]^3 - 27*\[Alpha]^2*(-13103 + 
                6516*\[Beta]) - 6*\[Alpha]*(-116836 + 115731*\[Beta] + 
                35397*\[Beta]^2))*\[Delta]*\[Chi]A + 
            (82138 + 146859*\[Nu] - 34992*\[Beta]^3*(-22 + 19*\[Nu]) - 
              108*\[Alpha]^3*(-1551 + 1588*\[Nu]) - 81*\[Beta]^2*(7382 + 
                26941*\[Nu]) + 18*\[Beta]*(-176402 + 425169*\[Nu]) + 
              9*\[Alpha]^2*(78618 - 198169*\[Nu] + 72*\[Beta]*(-543 + 
                  610*\[Nu])) + 6*\[Alpha]*(233672 - 534513*\[Nu] + 
                162*\[Beta]^2*(-437 + 308*\[Nu]) + 9*\[Beta]*(-25718 + 
                  94837*\[Nu])))*\[Chi]S) + 
          rd^5*(-5431878144000*LN^(13/3)*r^10*(13954 + 3639*\[Alpha]^2 + 
              \[Alpha]*(14255 - 7278*\[Beta]) - 14255*\[Beta] + 
              3639*\[Beta]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) + 114069441024000*LN^(19/3)*r^9*
             (-146 + 28*\[Alpha]^2 - 155*\[Beta] + 114*\[Beta]^2 - 
              \[Alpha]*(17 + 142*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S)) + rd^3*(28517360256000*LN^(25/3)*r^7*
             (-163 + 17*\[Alpha]^2 - 558*\[Beta] - 207*\[Beta]^2 + 
              2*\[Alpha]*(73 + 9*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) + 2715939072000*LN^(19/3)*r^8*
             (-15977 + 2679*\[Alpha]^2 - 14592*\[Beta] + 11817*\[Beta]^2 - 
              2*\[Alpha]*(1541 + 7248*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) - 452656512000*LN^(13/3)*r^9*
             (213469 + 57861*\[Alpha]^2 - 222306*\[Beta] + 57861*\[Beta]^2 - 
              6*\[Alpha]*(-37051 + 19287*\[Beta]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd*(-140323518720000*LN^(13/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            427760403840000*LN^(31/3)*r^5*(-1 + \[Alpha] - 3*\[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            6789847680000*LN^(19/3)*r^7*(-4131 + 549*\[Alpha]^2 - 
              3066*\[Beta] + 2781*\[Beta]^2 - 10*\[Alpha]*(115 + 
                333*\[Beta]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) + 81478172160000*LN^(25/3)*r^6*
             (16*\[Alpha]^2 + \[Alpha]*(59 - 33*\[Beta]) - 
              15*(5 + 16*\[Beta] + 3*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^8*(-264049632000*LN^8*Pi*r^(29/3)*(2 + \[Alpha] - \[Beta])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            84495882240*LN^(16/3)*Pi*r^11*(2 + \[Alpha] - \[Beta])*
             (2*(251729 + 13140*\[Alpha]^2 + 79988*\[Beta] + 4*\[Alpha]*
                 (30763 + 6570*\[Beta]))*\[Delta]*\[Chi]A + 
              (503458 + 159976*\[Beta] - 1274489*\[Nu] - 395168*\[Beta]*
                 \[Nu] - 360*\[Alpha]^2*(-73 + 72*\[Nu]) + \[Alpha]*
                 (246104 - 363262*\[Nu] - 720*\[Beta]*(-73 + 72*\[Nu])))*
               \[Chi]S) - 21123970560*LN^(10/3)*Pi*r^12*(2 + \[Alpha] - 
              \[Beta])*(2*(2424218 + 420480*\[Alpha]^2 + \[Alpha]*
                 (2065999 - 420480*\[Beta]) - 1251319*\[Beta])*\[Delta]*
               \[Chi]A + (4848436 - 2502638*\[Beta] - 12172002*\[Nu] + 
                6282651*\[Beta]*\[Nu] - 11520*\[Alpha]^2*(-73 + 72*\[Nu]) + 
                \[Alpha]*(4131998 - 7889691*\[Nu] + 11520*\[Beta]*
                   (-73 + 72*\[Nu])))*\[Chi]S)) + 
          rd^2*(-316859558400*LN^(34/3)*Pi*r^5*(-7 + 2*\[Alpha] + 
              5*\[Alpha]^2 - 14*\[Beta] - 22*\[Alpha]*\[Beta] + 21*\[Beta]^2)*
             (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + (2614 + 
                \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) + 
            563305881600*LN^(19/3)*Pi*r^(15/2)*(10 + 3*\[Alpha])*
             (-581 + 288*\[Alpha]^2 + \[Alpha]*(293 - 1152*\[Beta]) - 
              1455*\[Beta] + 864*\[Beta]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 187768627200*LN^(13/3)*Pi*r^(17/2)*
             (10 + 3*\[Alpha])*(4117 + 1728*\[Alpha]^2 - 7245*\[Beta] + 
              2592*\[Beta]^2 - 9*\[Alpha]*(-613 + 480*\[Beta]))*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 105619852800*LN^12*
             Pi*r^(14/3)*(1301 + 648*\[Alpha] - 648*\[Beta])*
             (-1 + \[Alpha] - 3*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 11735539200*LN^8*Pi*r^(20/3)*
             (180149 + 36936*\[Alpha]^3 - 383778*\[Beta] + 251829*\[Beta]^2 - 
              52488*\[Beta]^3 - 27*\[Alpha]^2*(-7087 + 4680*\[Beta]) + 
              54*\[Alpha]*(6019 - 8207*\[Beta] + 2628*\[Beta]^2))*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            70413235200*LN^10*Pi*r^(17/3)*(-16357 + 4968*\[Alpha]^3 - 
              29226*\[Beta] + 53703*\[Beta]^2 - 17496*\[Beta]^3 - 
              27*\[Alpha]^2*(-487 + 952*\[Beta]) + 4*\[Alpha]*(-440 - 
                15849*\[Beta] + 9558*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 70413235200*LN^(10/3)*Pi*r^9*
             (17 + 9*\[Alpha] - 9*\[Beta])*(12*(43517 + 1368*\[Alpha]^2 + 
                \[Alpha]*(25143 - 3312*\[Beta]) - 26295*\[Beta] + 
                1944*\[Beta]^2)*\[Delta]*\[Chi]A + (522204 + 9*\[Alpha]*
                 (33524 + 2208*\[Beta]*(-2 + \[Nu]) - 40545*\[Nu]) - 
                8208*\[Alpha]^2*(-2 + \[Nu]) - 11664*\[Beta]^2*(-2 + \[Nu]) - 
                675941*\[Nu] + 9*\[Beta]*(-35060 + 41313*\[Nu]))*\[Chi]S) + 
            422479411200*LN^(28/3)*Pi*r^6*((16379 + 9684*\[Alpha]^3 - 
                352490*\[Beta] - 96633*\[Beta]^2 + 31104*\[Beta]^3 + 
                \[Alpha]^2*(86585 + 540*\[Beta]) - 4*\[Alpha]*(-39893 + 
                  39627*\[Beta] + 16902*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (16379 + \[Alpha]^3*(9684 - 9504*\[Nu]) - 31104*\[Beta]^3*
                 (-1 + \[Nu]) - 4508*\[Nu] + 9*\[Beta]^2*(-10737 + 
                  17050*\[Nu]) + \[Beta]*(-352490 + 958782*\[Nu]) + 
                \[Alpha]^2*(86585 - 150353*\[Nu] - 108*\[Beta]*(-5 + 
                    8*\[Nu])) + \[Alpha]*(159572 - 414317*\[Nu] + 
                  216*\[Beta]^2*(-313 + 312*\[Nu]) + 3*\[Beta]*(-52836 + 
                    94699*\[Nu])))*\[Chi]S) + 35206617600*LN^(22/3)*Pi*r^7*
             (2*(-3179983 + 157626*\[Alpha]^3 - 2534622*\[Beta] + 
                5063661*\[Beta]^2 - 583200*\[Beta]^3 - 27*\[Alpha]^2*
                 (-17707 + 43692*\[Beta]) + 2*\[Alpha]*(-958952 - 
                  2745675*\[Beta] + 802629*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (-6359966 + 16819933*\[Nu] + 23328*\[Beta]^3*(-50 + 41*\[Nu]) - 
                756*\[Alpha]^3*(-417 + 368*\[Nu]) - 27*\[Beta]^2*(-375086 + 
                  553261*\[Nu]) + 6*\[Beta]*(-844874 + 1175243*\[Nu]) + 
                27*\[Alpha]^2*(35414 - 46469*\[Nu] + 8*\[Beta]*(-10923 + 
                    9868*\[Nu])) - 2*\[Alpha]*(1917904 - 4561519*\[Nu] + 
                  162*\[Beta]^2*(-9909 + 8672*\[Nu]) - 9*\[Beta]*(-610150 + 
                    878423*\[Nu])))*\[Chi]S) - 23471078400*LN^(16/3)*Pi*r^8*
             (4*(3469475 + 384669*\[Alpha]^3 - 10875672*\[Beta] + 
                5604957*\[Beta]^2 - 454896*\[Beta]^3 - 81*\[Alpha]^2*
                 (-45743 + 14730*\[Beta]) + 9*\[Alpha]*(833377 - 1027548*
                   \[Beta] + 140373*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (13877900 - 26775083*\[Nu] + 69984*\[Beta]^3*(-26 + 17*\[Nu]) - 
                972*\[Alpha]^3*(-1583 + 1328*\[Nu]) - 81*\[Beta]^2*
                 (-276788 + 350871*\[Nu]) + 18*\[Beta]*(-2416816 + 
                  3560969*\[Nu]) + 27*\[Alpha]^2*(548916 - 722321*\[Nu] + 
                  72*\[Beta]*(-2455 + 1908*\[Nu])) - 18*\[Alpha]*(-1666754 + 
                  2590423*\[Nu] + 54*\[Beta]^2*(-5199 + 3712*\[Nu]) - 
                  3*\[Beta]*(-685032 + 885163*\[Nu])))*\[Chi]S)) + 
          rd^6*(-704132352000*LN^(13/3)*Pi*r^(21/2)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*
               \[Chi]S) + 264049632000*LN^10*Pi*r^(23/3)*(-2 + \[Alpha] + 
              \[Alpha]^2 - 5*\[Beta] - 4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            17603308800*LN^8*Pi*r^(26/3)*(42122 + 5184*\[Alpha]^3 + 
              \[Alpha]^2*(31269 - 15552*\[Beta]) - 62863*\[Beta] + 
              31269*\[Beta]^2 - 5184*\[Beta]^3 + \[Alpha]*(62863 - 
                62538*\[Beta] + 15552*\[Beta]^2))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 21123970560*LN^(22/3)*Pi*r^9*
             (2*(-1144151 + 85410*\[Alpha]^3 + \[Alpha]^2*(314293 - 
                  354780*\[Beta]) - 1968350*\[Beta] + 549729*\[Beta]^2 + 
                2*\[Alpha]*(-98926 - 851861*\[Beta] + 95265*\[Beta]^2))*
               \[Delta]*\[Chi]A - (2288302 + \[Beta]*(3936700 - 9991790*
                   \[Nu]) - 5786231*\[Nu] + 2340*\[Alpha]^3*(-73 + 
                  72*\[Nu]) + 3*\[Beta]^2*(-366486 + 943003*\[Nu]) + 
                \[Alpha]^2*(-628586 + 1400353*\[Nu] - 9720*\[Beta]*
                   (-73 + 72*\[Nu])) + \[Alpha]*(395704 + \[Beta]*(3407444 - 
                    6601582*\[Nu]) + 211138*\[Nu] + 5220*\[Beta]^2*
                   (-73 + 72*\[Nu])))*\[Chi]S) - 7041323520*LN^(10/3)*Pi*r^11*
             (2*(11763931 + 2032290*\[Alpha]^3 - 12020675*\[Beta] + 
                2763216*\[Beta]^2 + 155520*\[Beta]^3 - 108*\[Alpha]^2*
                 (-103817 + 36195*\[Beta]) + \[Alpha]*(20174045 - 
                  13975452*\[Beta] + 1721250*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (23527862 - 155520*\[Beta]^3*(-2 + \[Nu]) - 90138819*\[Nu] - 
                1620*\[Alpha]^3*(-2509 + 2568*\[Nu]) - 36*\[Beta]^2*
                 (-153512 + 670679*\[Nu]) + 5*\[Beta]*(-4808270 + 
                  18786243*\[Nu]) + 36*\[Alpha]^2*(622902 - 1133639*\[Nu] + 
                  90*\[Beta]*(-2413 + 2520*\[Nu])) + \[Alpha]*(40348090 - 
                  110014575*\[Nu] - 1620*\[Beta]^2*(-2125 + 2376*\[Nu]) + 
                  72*\[Beta]*(-388207 + 902159*\[Nu])))*\[Chi]S) - 
            7041323520*LN^(16/3)*Pi*r^10*(2*(27681016 + 1202580*\[Alpha]^3 - 
                10223315*\[Beta] - 1737969*\[Beta]^2 - 138240*\[Beta]^3 - 
                135*\[Alpha]^2*(-78059 + 5408*\[Beta]) + \[Alpha]*
                 (30164303 - 5252196*\[Beta] - 334260*\[Beta]^2))*\[Delta]*
               \[Chi]A + (55362032 + 276480*\[Beta]^3*(-1 + \[Nu]) - 
                140385808*\[Nu] - 1080*\[Alpha]^3*(-2227 + 2200*\[Nu]) + 
                3*\[Beta]^2*(-1158646 + 3351679*\[Nu]) + 5*\[Beta]*
                 (-4089326 + 10208347*\[Nu]) + 3*\[Alpha]^2*(7025310 - 
                  10201283*\[Nu] + 2880*\[Beta]*(-169 + 168*\[Nu])) + 
                \[Alpha]*(60328606 - 122548247*\[Nu] + 1080*\[Beta]^2*
                   (-619 + 600*\[Nu]) + 12*\[Beta]*(-875366 + 1129201*
                     \[Nu])))*\[Chi]S)) + rd^4*(352066176000*LN^(19/3)*Pi*
             r^(17/2)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 3*\[Beta])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            23471078400*LN^(13/3)*Pi*r^(19/2)*(10 + 3*\[Alpha])*
             (28213 + 6912*\[Alpha]^2 - 27933*\[Beta] + 6912*\[Beta]^2 - 
              3*\[Alpha]*(-9311 + 4608*\[Beta]))*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 66012408000*LN^12*Pi*r^(17/3)*
             (-1 + \[Alpha] - 3*\[Beta])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 8801654400*LN^10*Pi*r^(20/3)*
             (-62773 + 15552*\[Alpha]^3 + \[Alpha]^2*(46941 - 
                77760*\[Beta]) - 125826*\[Beta] + 171927*\[Beta]^2 - 
              46656*\[Beta]^3 + 4*\[Alpha]*(70 - 54717*\[Beta] + 
                27216*\[Beta]^2))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 1466942400*LN^8*Pi*r^(23/3)*
             (1579877 + 238464*\[Alpha]^3 - 2700186*\[Beta] + 
              1514997*\[Beta]^2 - 279936*\[Beta]^3 - 27*\[Alpha]^2*(-49967 + 
                28032*\[Beta]) + 6*\[Alpha]*(422383 - 477351*\[Beta] + 
                133056*\[Beta]^2))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 1173553920*LN^(16/3)*Pi*r^9*
             (2*(18200700*\[Alpha]^3 - 81*\[Alpha]^2*(-1884601 + 
                  424680*\[Beta]) + 12*\[Alpha]*(29421614 - 19744218*
                   \[Beta] + 2010825*\[Beta]^2) + 5*(47915311 - 59955522*
                   \[Beta] + 20608371*\[Beta]^2 - 1586304*\[Beta]^3))*
               \[Delta]*\[Chi]A + (479153110 - 1186926527*\[Nu] + 
                466560*\[Beta]^3*(-34 + 25*\[Nu]) - 3240*\[Alpha]^3*
                 (-11235 + 10568*\[Nu]) - 27*\[Beta]^2*(-7632730 + 
                  9819129*\[Nu]) + 6*\[Beta]*(-99925870 + 184225243*\[Nu]) - 
                12*\[Alpha]*(-58843228 + \[Beta]*(39488436 - 55483560*
                     \[Nu]) + 111718265*\[Nu] + 1350*\[Beta]^2*(-2979 + 
                    2344*\[Nu])) + 27*\[Alpha]^2*(11307606 - 16211111*\[Nu] + 
                  240*\[Beta]*(-10617 + 9344*\[Nu])))*\[Chi]S) + 
            21123970560*LN^(28/3)*Pi*r^7*(2*(60383 + 19710*\[Alpha]^3 - 
                1284522*\[Beta] - 554433*\[Beta]^2 + \[Alpha]^2*(257483 + 
                  39420*\[Beta]) - 2*\[Alpha]*(-302362 + 162699*\[Beta] + 
                  95265*\[Beta]^2))*\[Delta]*\[Chi]A + (120766 - 
                296843*\[Nu] - 540*\[Alpha]^3*(-73 + 72*\[Nu]) + 
                3*\[Beta]^2*(-369622 + 944871*\[Nu]) + 6*\[Beta]*(-428174 + 
                  1079707*\[Nu]) + \[Alpha]^2*(514966 - 685643*\[Nu] - 
                  1080*\[Beta]*(-73 + 72*\[Nu])) + 2*\[Alpha]*(604724 - 
                  1492447*\[Nu] + 2610*\[Beta]^2*(-73 + 72*\[Nu]) + 
                  3*\[Beta]*(-108466 + 46103*\[Nu])))*\[Chi]S) - 
            586776960*LN^(10/3)*Pi*r^10*(2*(-347813789 + 7746840*\[Alpha]^3 + 
                383338026*\[Beta] - 121375341*\[Beta]^2 + 8398080*\[Beta]^3 - 
                81*\[Alpha]^2*(742061 + 87600*\[Beta]) - 18*\[Alpha]*
                 (18066497 - 10082349*\[Beta] + 502740*\[Beta]^2))*\[Delta]*
               \[Chi]A - (695627578 + 8398080*\[Beta]^3*(-2 + \[Nu]) - 
                498169401*\[Nu] + 19440*\[Alpha]^3*(-797 + 1144*\[Nu]) - 
                243*\[Beta]^2*(-998974 + 614323*\[Nu]) + 18*\[Beta]*
                 (-42593114 + 28634713*\[Nu]) - 81*\[Alpha]^2*(-1484122 + 
                  410649*\[Nu] + 480*\[Beta]*(-365 + 928*\[Nu])) + 
                18*\[Alpha]*(36132994 - 22531993*\[Nu] + 7560*\[Beta]^2*
                   (133 + 40*\[Nu]) + 9*\[Beta]*(-2240522 + 1126809*\[Nu])))*
               \[Chi]S) + 1760330880*LN^(22/3)*Pi*r^8*
             (2*(-51421489 + 3904200*\[Alpha]^3 - 72490134*\[Beta] + 
                35378919*\[Beta]^2 - 2488320*\[Beta]^3 - 9*\[Alpha]^2*
                 (-1163863 + 2125200*\[Beta]) + 2*\[Alpha]*(-9174619 - 
                  38078637*\[Beta] + 7751700*\[Beta]^2))*\[Delta]*\[Chi]A + 
              (-102842978 + 4976640*\[Beta]^3*(-1 + \[Nu]) + 277331965*
                 \[Nu] - 6480*\[Alpha]^3*(-1205 + 1192*\[Nu]) - 9*\[Beta]^2*
                 (-7861982 + 17556035*\[Nu]) + 6*\[Beta]*(-24163378 + 
                  57554965*\[Nu]) + 3*\[Alpha]^2*(6983178 - 15900497*\[Nu] + 
                  7200*\[Beta]*(-1771 + 1752*\[Nu])) + \[Alpha]*(-36698476 + 
                  51249446*\[Nu] - 6480*\[Beta]^2*(-4785 + 4744*\[Nu]) + 
                  6*\[Beta]*(-25385758 + 47580763*\[Nu])))*\[Chi]S))) + 
        SO^2*(1126611763200*LN^(8/3)*r^(25/3)*(17 + 9*\[Alpha] - 9*\[Beta])^3*
           (-1 + \[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) - 5029516800*LN^(14/3)*r^(22/3)*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(19638 - 11088*\[Beta]*
             (-3 + \[Nu]) - 5800*\[Nu] + 3*\[Alpha]*(-2307 + 3388*\[Nu]))*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) - 237644668800*LN^(44/3)*r^(7/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2*(-1 + 4*\[Nu])*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) + 237644668800*LN^(50/3)*r^(4/3)*
           (-1 + \[Alpha] - 3*\[Beta])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
          33949238400*LN^(46/3)*r^2*(-1 + \[Alpha] - 3*\[Beta])^2*
           (20 + 21*\[Alpha]*(-3 + \[Nu]) - 126*\[Beta]*(-1 + \[Nu]) + 
            95*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
            (1 - 4*\[Nu])*\[Chi]S^2) - 1414551600*LN^(40/3)*r^3*
           (-1 + \[Alpha] - 3*\[Beta])*(-490 + 54432*\[Beta]^2*(-3 + \[Nu]) + 
            46048*\[Nu] + 3*\[Alpha]^2*(-9001 + 2604*\[Nu]) + 
            6*\[Beta]*(-5797 + 4128*\[Nu]) + \[Alpha]*(9605 - 5604*\[Nu] - 
              9*\[Beta]*(-14377 + 5292*\[Nu])))*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
          13519341158400*LN^(25/3)*r^(11/2)*(10 + 3*\[Alpha])*
           (-1 + \[Alpha] - 3*\[Beta])*(2*(7 + 2*\[Alpha] - 6*\[Beta])*
             (-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-28 + 11*\[Nu] - 
              6*\[Beta]*(-4 + 3*\[Nu]) + \[Alpha]*(-8 + 6*\[Nu]))*\[Chi]A*
             \[Chi]S + (7 - 2*\[Alpha]*(-1 + \[Nu]) + 6*\[Beta]*(-1 + 
                \[Nu]) - 2*\[Nu])*(-2 + \[Nu])*\[Chi]S^2) + 
          1126611763200*LN^(7/3)*r^(17/2)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
             \[Chi]S^2) + 422479411200*LN^(4/3)*r^9*
           (17 + 9*\[Alpha] - 9*\[Beta])^3*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
             \[Chi]S^2) - 93884313600*LN^7*r^(37/6)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*\[Chi]S + 
            (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 844958822400*LN^11*
           r^(25/6)*(10 + 3*\[Alpha])*(-1 + \[Alpha] - 3*\[Beta])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
          563305881600*LN^9*r^(31/6)*(10 + 3*\[Alpha])*(-17 + 9*\[Alpha]^2 + 
            \[Alpha]*(8 - 36*\[Beta]) - 42*\[Beta] + 27*\[Beta]^2)*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
          52390800*LN^4*r^(23/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (2761 + 2828*\[Nu])*((-242 + 9*\[Alpha] + 1184*\[Nu])*\[Chi]A^2 + 
            2*(-242 + 9*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S - 
            (242 + 216*\[Nu] + 9*\[Alpha]*(-1 + 4*\[Nu]))*\[Chi]S^2) - 
          187768627200*LN^(13/3)*r^(15/2)*(10 + 3*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2*(166 + 141*\[Alpha] - 
              360*\[Beta])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-664 + 190*\[Nu] - 288*\[Beta]*(-5 + 3*\[Nu]) + 
              \[Alpha]*(-564 + 309*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-2 + \[Nu])*(166 + \[Alpha]*(141 - 84*\[Nu]) - 12*\[Nu] + 
              36*\[Beta]*(-10 + 7*\[Nu]))*\[Chi]S^2) + 563305881600*LN^(19/3)*
           r^(13/2)*(10 + 3*\[Alpha])*(6*(250 + 83*\[Alpha]^2 + 
              \[Alpha]*(291 - 381*\[Beta]) - 558*\[Beta] + 396*\[Beta]^2)*
             (-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-3000 + \[Beta]*(6696 - 
                3378*\[Nu]) + 1234*\[Nu] + 216*\[Beta]^2*(-22 + 15*\[Nu]) + 
              \[Alpha]^2*(-996 + 669*\[Nu]) + \[Alpha]*(-3492 + 1633*\[Nu] - 
                9*\[Beta]*(-508 + 343*\[Nu])))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(-750 + \[Beta]*(1674 - 852*\[Nu]) + 242*\[Nu] + 
              54*\[Beta]^2*(-22 + 19*\[Nu]) + 3*\[Alpha]^2*(-83 + 70*\[Nu]) + 
              \[Alpha]*(-873 + \[Beta]*(1143 - 972*\[Nu]) + 380*\[Nu]))*
             \[Chi]S^2) - 2829103200*LN^14*r^(8/3)*
           (-1 + \[Alpha] - 3*\[Beta])^2*((1585 - 4492*\[Nu] - 
              10752*\[Nu]^2 + \[Alpha]*(6479 - 27764*\[Nu] + 10752*\[Nu]^2) - 
              3*\[Beta]*(6479 - 27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(1585 + \[Alpha]*(6479 - 16884*\[Nu]) - 1036*\[Nu] + 
              3*\[Beta]*(-6479 + 16884*\[Nu]))*\[Chi]A*\[Chi]S + 
            (5*(317 - 784*\[Nu] + 112*\[Nu]^2) + \[Alpha]*(6479 - 
                31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Beta]*(6479 - 
                31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) - 
          1886068800*LN^(38/3)*r^(10/3)*(-1 + \[Alpha] - 3*\[Beta])*
           ((-1 + 4*\[Nu])*(1890*\[Beta]^2*(-37 + 64*\[Nu]) + 
              21*\[Alpha]^2*(-1153 + 320*\[Nu]) - 32*(17 + 2865*\[Nu]) - 
              6*\[Beta]*(-4243 + 39120*\[Nu]) + \[Alpha]*(-3635 + 
                84960*\[Nu] - 63*\[Beta]*(-1451 + 960*\[Nu])))*\[Chi]A^2 - 
            2*\[Delta]*(378*\[Beta]^2*(-185 + 356*\[Nu]) + 21*\[Alpha]^2*(
                -1153 + 964*\[Nu]) - 32*(17 + 1318*\[Nu]) - 6*\[Beta]*(
                -4243 + 47212*\[Nu]) + \[Alpha]*(-3635 + 91413*\[Beta] + 
                135500*\[Nu] - 87444*\[Beta]*\[Nu]))*\[Chi]A*\[Chi]S + 
            (378*\[Beta]^2*(185 - 392*\[Nu] + 144*\[Nu]^2) - 
              63*\[Alpha]*\[Beta]*(1451 - 1816*\[Nu] + 1712*\[Nu]^2) + 
              21*\[Alpha]^2*(1153 - 1608*\[Nu] + 2576*\[Nu]^2) + 
              32*(17 - 229*\[Nu] + 6188*\[Nu]^2) - 6*\[Beta]*(4243 - 
                55304*\[Nu] + 32368*\[Nu]^2) + 5*\[Alpha]*(727 - 
                37208*\[Nu] + 40432*\[Nu]^2))*\[Chi]S^2) + 
          209563200*LN^(20/3)*r^(19/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           ((-1 + 4*\[Nu])*(27*\[Alpha]^2*(-109779 + 65632*\[Nu]) - 
              9*\[Alpha]*(-39985 + 633344*\[Nu] + 567*\[Beta]*(-2959 + 
                  1376*\[Nu])) + 2*(-570631 - 3950672*\[Nu] + 9072*\[Beta]^2*
                 (-1055 + 272*\[Nu]) + 189*\[Beta]*(-4597 + 13328*\[Nu])))*
             \[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^2*(-109779 + 65548*\[Nu]) - 
              9*\[Alpha]*(-39985 + 635332*\[Nu] + 63*\[Beta]*(-26631 + 
                  12380*\[Nu])) + 2*(-570631 - 3963524*\[Nu] + 9072*\[Beta]^2*
                 (-1055 + 272*\[Nu]) + 189*\[Beta]*(-4597 + 13364*\[Nu])))*
             \[Chi]A*\[Chi]S + (-27*\[Alpha]^2*(-109779 + 65464*\[Nu] + 
                336*\[Nu]^2) + 9*\[Alpha]*(-39985 + 637320*\[Nu] - 
                7952*\[Nu]^2 + 63*\[Beta]*(-26631 + 12376*\[Nu] + 
                  16*\[Nu]^2)) + 2*(570631 + 3976376*\[Nu] - 51408*\[Nu]^2 - 
                9072*\[Beta]^2*(-1055 + 272*\[Nu]) + 189*\[Beta]*
                 (4597 - 13400*\[Nu] + 144*\[Nu]^2)))*\[Chi]S^2) + 
          943034400*LN^12*r^(11/3)*(-1 + \[Alpha] - 3*\[Beta])*
           ((-32957 + 226076*\[Nu] - 548352*\[Nu]^2 + 27*\[Beta]^2*(25933 - 
                109276*\[Nu] + 32256*\[Nu]^2) + 9*\[Alpha]^2*(20669 - 
                88220*\[Nu] + 32256*\[Nu]^2) - 42*\[Beta]*(19837 - 
                84892*\[Nu] + 32256*\[Nu]^2) - 4*\[Alpha]*(-66566 + 
                277352*\[Nu] - 64512*\[Nu]^2 + 9*\[Beta]*(21985 - 
                  93484*\[Nu] + 32256*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(32957 - 187796*\[Nu] - 42*\[Beta]*(-19837 + 
                50628*\[Nu]) + 9*\[Alpha]^2*(-20669 + 53060*\[Nu]) + 
              27*\[Beta]^2*(-25933 + 65268*\[Nu]) - 4*\[Alpha]*(66566 - 
                160524*\[Nu] + 9*\[Beta]*(-21985 + 56112*\[Nu])))*\[Chi]A*
             \[Chi]S + (-32957 + 281344*\[Nu] - 75824*\[Nu]^2 - 
              42*\[Beta]*(19837 - 95712*\[Nu] + 34736*\[Nu]^2) + 
              9*\[Alpha]^2*(20669 - 100576*\[Nu] + 40880*\[Nu]^2) + 
              27*\[Beta]^2*(25933 - 124992*\[Nu] + 54320*\[Nu]^2) - 
              4*\[Alpha]*(-66566 + 309960*\[Nu] - 113344*\[Nu]^2 + 
                45*\[Beta]*(4397 - 21336*\[Nu] + 8848*\[Nu]^2)))*\[Chi]S^2) + 
          628689600*LN^(32/3)*r^(13/3)*
           ((27*\[Alpha]^3*(40333 - 171412*\[Nu] + 40320*\[Nu]^2) - 
              6*\[Alpha]^2*(-1 + 4*\[Nu])*(-180149 + 10128*\[Nu] + 
                90*\[Beta]*(-15147 + 4816*\[Nu])) + \[Alpha]*(-1 + 4*\[Nu])*(
                -835403 + 4421856*\[Nu] + 126*\[Beta]*(-54413 + 
                  25088*\[Nu]) + 81*\[Beta]^2*(-262287 + 92960*\[Nu])) - 
              2*(298718 - 3511496*\[Nu] + 9266496*\[Nu]^2 + 25515*\[Beta]^3*
                 (381 - 1652*\[Nu] + 512*\[Nu]^2) + 432*\[Beta]^2*
                 (13956 - 65327*\[Nu] + 38012*\[Nu]^2) + 3*\[Beta]*
                 (664561 - 5310052*\[Nu] + 10607232*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(27*\[Alpha]^3*(-40333 + 11508*\[Nu]) + 
              2*(\[Beta]*(1993683 - 8147532*\[Nu]) - 5103*\[Beta]^3*
                 (-1905 + 644*\[Nu]) - 2246*(-133 + 964*\[Nu]) - 
                2592*\[Beta]^2*(-2326 + 1557*\[Nu])) + 6*\[Alpha]^2*(180149 + 
                24844*\[Nu] - 54*\[Beta]*(-25245 + 8372*\[Nu])) + 
              \[Alpha]*(-835403 + 4854764*\[Nu] + 126*\[Beta]*(-54413 + 
                  22196*\[Nu]) + 243*\[Beta]^2*(-87429 + 31444*\[Nu])))*
             \[Chi]A*\[Chi]S + (-597436 + 4027328*\[Nu] + 1211840*\[Nu]^2 - 
              10206*\[Beta]^3*(1905 - 648*\[Nu] + 16*\[Nu]^2) + 
              864*\[Beta]^2*(-13956 + 9181*\[Nu] + 644*\[Nu]^2) + 
              27*\[Alpha]^3*(40333 - 12936*\[Nu] + 5712*\[Nu]^2) - 
              6*\[Beta]*(664561 - 2779880*\[Nu] + 256144*\[Nu]^2) - 
              6*\[Alpha]^2*(180149 + 59816*\[Nu] - 139888*\[Nu]^2 + 
                18*\[Beta]*(75735 - 26152*\[Nu] + 4144*\[Nu]^2)) + 
              \[Alpha]*(835403 - 5287672*\[Nu] + 1731632*\[Nu]^2 + 
                81*\[Beta]^2*(262287 - 95704*\[Nu] + 5488*\[Nu]^2) - 
                126*\[Beta]*(-54413 + 19304*\[Nu] + 11568*\[Nu]^2)))*
             \[Chi]S^2) - 209563200*LN^(26/3)*r^(16/3)*
           ((8647910 - 111673016*\[Nu] + 308325504*\[Nu]^2 - 489888*\[Beta]^
                3*(343 - 1460*\[Nu] + 352*\[Nu]^2) + 81*\[Alpha]^3*(192169 - 
                832516*\[Nu] + 255360*\[Nu]^2) - 162*\[Beta]^2*(-554187 + 
                1974332*\[Nu] + 969664*\[Nu]^2) + 36*\[Beta]*(1437689 - 
                8439636*\[Nu] + 10755520*\[Nu]^2) - 54*\[Alpha]^2*(-1 + 
                4*\[Nu])*(135502 + 373360*\[Nu] + 63*\[Beta]*(-31123 + 
                  10848*\[Nu])) + 3*\[Alpha]*(-1 + 4*\[Nu])*(3208309 + 
                1475808*\[Nu] + 81*\[Beta]^2*(-979047 + 314272*\[Nu]) + 
                18*\[Beta]*(804641 + 1476416*\[Nu])))*\[Chi]A^2 - 
            2*\[Delta]*(81*\[Alpha]^3*(-192169 + 63588*\[Nu]) - 
              2*(4323955 + \[Beta]*(25878402 - 48736008*\[Nu]) - 
                38480236*\[Nu] + 244944*\[Beta]^3*(-343 + 88*\[Nu]) + 
                7533*\[Beta]^2*(5959 + 2628*\[Nu])) - 54*\[Alpha]^2*(135502 + 
                377000*\[Nu] + 63*\[Beta]*(-31123 + 10828*\[Nu])) + 
              3*\[Alpha]*(3208309 + 1354988*\[Nu] + 243*\[Beta]^2*
                 (-326349 + 104692*\[Nu]) + 18*\[Beta]*(804641 + 1486972*
                   \[Nu])))*\[Chi]A*\[Chi]S - (-8647910 + 76839568*\[Nu] + 
              483616*\[Nu]^2 - 489888*\[Beta]^3*(-343 + 88*\[Nu]) + 
              81*\[Alpha]^3*(-192169 + 63336*\[Nu] + 1008*\[Nu]^2) + 
              162*\[Beta]^2*(-554187 - 246392*\[Nu] + 7952*\[Nu]^2) - 
              36*\[Beta]*(1437689 - 2726232*\[Nu] + 74704*\[Nu]^2) - 
              54*\[Alpha]^2*(135502 + 380640*\[Nu] - 14560*\[Nu]^2 + 
                63*\[Beta]*(-31123 + 10808*\[Nu] + 80*\[Nu]^2)) + 
              3*\[Alpha]*(3208309 + 1234168*\[Nu] + 483280*\[Nu]^2 + 
                81*\[Beta]^2*(-979047 + 313880*\[Nu] + 784*\[Nu]^2) - 
                18*\[Beta]*(-804641 - 1497528*\[Nu] + 42224*\[Nu]^2)))*
             \[Chi]S^2) - 52390800*LN^6*r^(20/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*((27*\[Alpha]^2*(-129445 + 378404*\[Nu] + 
                723968*\[Nu]^2) - 3*\[Alpha]*(10489135 - 32163724*\[Nu] - 
                50768256*\[Nu]^2 + 9*\[Beta]*(-79425 + 233812*\[Nu] + 
                  723968*\[Nu]^2)) - 2*(17286757 - 50920468*\[Nu] - 
                79953216*\[Nu]^2 + 526176*\[Beta]^2*(-1 + 4*\[Nu]) + 
                9*\[Beta]*(-1692509 + 5594356*\[Nu] + 8642368*\[Nu]^2)))*
             \[Chi]A^2 - 2*\[Delta]*(34573514 + 47706344*\[Nu] + 
              263088*\[Beta]^2*(-4 + 9*\[Nu]) + 27*\[Alpha]^2*(129445 + 
                260204*\[Nu]) - 126*\[Beta]*(241787 + 350964*\[Nu]) + 
              \[Alpha]*(31467405 + 45248028*\[Nu] - 81*\[Beta]*(26475 + 
                  112196*\[Nu])))*\[Chi]A*\[Chi]S + 
            (-34573514 - 58959568*\[Nu] + 4636128*\[Nu]^2 + 526176*\[Beta]^2*(
                2 - 9*\[Nu] + 4*\[Nu]^2) + 27*\[Alpha]^2*(-129445 - 
                381032*\[Nu] + 44016*\[Nu]^2) + 18*\[Beta]*(1692509 + 
                3737816*\[Nu] + 361424*\[Nu]^2) - 3*\[Alpha]*(10489135 + 
                20372536*\[Nu] - 286160*\[Nu]^2 + 9*\[Beta]*(-79425 - 
                  589288*\[Nu] + 76720*\[Nu]^2)))*\[Chi]S^2) + 
          419126400*LN^(10/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])*
           ((9*\[Alpha]^2*(97571 - 476405*\[Nu] + 360864*\[Nu]^2) - 
              9*\[Alpha]*(840419 - 3647157*\[Nu] + 452672*\[Nu]^2 + 
                3*\[Beta]*(3553 - 60895*\[Nu] + 192864*\[Nu]^2)) + 
              2*(-8575519 + 38205661*\[Nu] - 10072560*\[Nu]^2 + 
                81648*\[Beta]^2*(-4 + 13*\[Nu] + 12*\[Nu]^2) + 9*\[Beta]*
                 (615151 - 2626861*\[Nu] + 328368*\[Nu]^2)))*\[Chi]A^2 - 
            2*\[Delta]*(9*\[Alpha]^2*(-97571 + 395983*\[Nu]) + 
              9*\[Alpha]*(840419 + \[Beta]*(10659 - 497175*\[Nu]) + 
                403585*\[Nu]) + 2*(8575519 - 2954231*\[Nu] + 163296*\[Beta]^2*
                 (2 + 3*\[Nu]) + 9*\[Beta]*(-615151 + 80087*\[Nu])))*\[Chi]A*
             \[Chi]S + (9*\[Alpha]^2*(97571 - 705845*\[Nu] + 212828*
                 \[Nu]^2) - 9*\[Alpha]*(840419 + 1092651*\[Nu] - 
                842516*\[Nu]^2 + 3*\[Beta]*(3553 - 284767*\[Nu] + 
                  72100*\[Nu]^2)) + 2*(-8575519 + 2004877*\[Nu] + 
                3831836*\[Nu]^2 + 40824*\[Beta]^2*(-8 - 18*\[Nu] + \[Nu]^2) - 
                9*\[Beta]*(-615151 - 6083*\[Nu] + 212756*\[Nu]^2)))*
             \[Chi]S^2) - 471517200*LN^(34/3)*r^4*
           ((\[Alpha]^3*(349305 + 223332*\[Nu] - 37632*\[Nu]^2) + 
              6*\[Alpha]^2*(342446 - 687284*\[Nu] - 1095552*\[Nu]^2 + 
                9*\[Beta]*(-28607 - 85788*\[Nu] + 6272*\[Nu]^2)) + 
              \[Alpha]*(-4031519 + 7831380*\[Nu] + 13259520*\[Nu]^2 - 
                81*\[Beta]^2*(-4429 - 269044*\[Nu] + 12544*\[Nu]^2) + 
                18*\[Beta]*(-777423 + 1677916*\[Nu] + 2191104*\[Nu]^2)) + 
              2*(930041 - 2279168*\[Nu] - 3324288*\[Nu]^2 + 1296*\[Beta]^3*
                 (1373 - 11401*\[Nu] + 392*\[Nu]^2) - 27*\[Beta]^2*
                 (-436123 + 987968*\[Nu] + 1095552*\[Nu]^2) - 6*\[Beta]*
                 (-1068653 + 2238312*\[Nu] + 3314880*\[Nu]^2)))*\[Chi]A^2 + 
            2*\[Delta]*(1860082 + 421088*\[Nu] - 2592*\[Beta]^3*(-1373 + 
                1512*\[Nu]) + \[Alpha]^3*(349305 + 48132*\[Nu]) + 
              54*\[Beta]^2*(436123 + 158384*\[Nu]) + 12*\[Beta]*(1068653 + 
                488736*\[Nu]) - 6*\[Alpha]^2*(-342446 - 201020*\[Nu] + 
                9*\[Beta]*(28607 + 13580*\[Nu])) + \[Alpha]*(-4031519 - 
                2302668*\[Nu] + 81*\[Beta]^2*(4429 + 38612*\[Nu]) - 
                18*\[Beta]*(777423 + 356740*\[Nu])))*\[Chi]A*\[Chi]S + 
            (3*\[Alpha]^3*(116435 - 508096*\[Nu] + 185808*\[Nu]^2) - 
              6*\[Alpha]^2*(-342446 + 280460*\[Nu] + 194352*\[Nu]^2 + 
                9*\[Beta]*(28607 - 173056*\[Nu] + 70672*\[Nu]^2)) + 
              \[Alpha]*(-4031519 + 3689360*\[Nu] - 355920*\[Nu]^2 + 
                54*\[Beta]*(-259141 + 239432*\[Nu] + 69168*\[Nu]^2) + 
                81*\[Beta]^2*(4429 - 209536*\[Nu] + 95536*\[Nu]^2)) + 
              2*(930041 - 1019908*\[Nu] + 1736960*\[Nu]^2 - 1296*\[Beta]^3*
                 (-1373 - 2885*\[Nu] + 1764*\[Nu]^2) - 27*\[Beta]^2*
                 (-436123 + 439756*\[Nu] + 23808*\[Nu]^2) + 6*\[Beta]*
                 (1068653 - 1058828*\[Nu] + 436704*\[Nu]^2)))*\[Chi]S^2) + 
          157172400*LN^(28/3)*r^5*((-37653878 + 31469328*\[Nu] + 
              266144256*\[Nu]^2 + 46656*\[Beta]^3*(361 - 2729*\[Nu] + 
                1204*\[Nu]^2) + 9*\[Alpha]^3*(-297199 + 2262364*\[Nu] + 
                96768*\[Nu]^2) + 54*\[Beta]^2*(4352263 - 14216776*\[Nu] + 
                476160*\[Nu]^2) + 108*\[Beta]*(-451203 - 1544056*\[Nu] + 
                7414464*\[Nu]^2) + 6*\[Alpha]^2*(9*\[Beta]*(519811 - 
                  3069340*\[Nu] + 18816*\[Nu]^2) - 4*(-2717623 + 7865803*
                   \[Nu] + 3470016*\[Nu]^2)) - 9*\[Alpha]*(\[Beta]*
                 (31263358 - 94745416*\[Nu] - 26807808*\[Nu]^2) + 
                9*\[Beta]^2*(804523 - 4397260*\[Nu] + 365568*\[Nu]^2) + 
                3*(621541 - 5458244*\[Nu] + 6804992*\[Nu]^2)))*\[Chi]A^2 + 
            2*\[Delta]*(63*\[Alpha]^3*(-42457 + 136404*\[Nu]) - 
              6*\[Alpha]^2*(-10870492 - 4678299*\[Beta] + 153372*\[Nu] + 
                9842364*\[Beta]*\[Nu]) + 3*\[Alpha]*(-5593869 + 
                18925876*\[Nu] + 6*\[Beta]*(-15631679 + 984084*\[Nu]) + 
                27*\[Beta]^2*(-804523 + 1449084*\[Nu])) - 2*(18826939 + 
                27013464*\[Nu] + 11664*\[Beta]^3*(-722 + 2289*\[Nu]) + 
                27*\[Beta]^2*(-4352263 + 686280*\[Nu]) + 18*\[Beta]*
                 (1353609 + 5219776*\[Nu])))*\[Chi]A*\[Chi]S + 
            (9*\[Alpha]^3*(-297199 + 836088*\[Nu] + 50512*\[Nu]^2) + 
              6*\[Alpha]^2*(9*\[Beta]*(519811 - 1197096*\[Nu] + 
                  24752*\[Nu]^2) - 4*(-2717623 + 3081375*\[Nu] + 
                  43828*\[Nu]^2)) - 3*\[Alpha]*(5593869 - 11103032*\[Nu] + 
                4967504*\[Nu]^2 + 27*\[Beta]^2*(804523 - 1719000*\[Nu] + 
                  7280*\[Nu]^2) - 6*\[Beta]*(-15631679 + 17122176*\[Nu] + 
                  727088*\[Nu]^2)) - 2*(18826939 - 5546164*\[Nu] + 
                13097952*\[Nu]^2 + 23328*\[Beta]^3*(-361 + 1004*\[Nu] + 
                  420*\[Nu]^2) + 18*\[Beta]*(1353609 + 392948*\[Nu] + 
                  530464*\[Nu]^2) + 27*\[Beta]^2*(-4352263 + 4564836*\[Nu] + 
                  1129504*\[Nu]^2)))*\[Chi]S^2) - 157172400*LN^10*r^(14/3)*
           ((9*\[Alpha]^3*(259251 - 1303916*\[Nu] + 1304576*\[Nu]^2) - 
              6*\[Alpha]^2*(-864985 + 4462060*\[Nu] - 5541312*\[Nu]^2 + 
                36*\[Beta]*(57907 - 294198*\[Nu] + 301952*\[Nu]^2)) + 
              \[Alpha]*(15177499 - 48973420*\[Nu] - 58109184*\[Nu]^2 + 
                81*\[Beta]^2*(281855 - 1372156*\[Nu] + 1175552*\[Nu]^2) - 
                18*\[Beta]*(556141 - 4552756*\[Nu] + 12222336*\[Nu]^2)) + 
              2*(-5899070 + 21935456*\[Nu] + 6560064*\[Nu]^2 - 2187*\[Beta]^3*
                 (4325 - 17916*\[Nu] + 3584*\[Nu]^2) + 648*\[Beta]^2*
                 (-17155 + 16139*\[Nu] + 262248*\[Nu]^2) + 3*\[Beta]*
                 (-10009505 + 34548668*\[Nu] + 25732224*\[Nu]^2)))*
             \[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^3*(-86417 + 421428*\[Nu]) - 
              6*\[Alpha]^2*(864985 - 4740596*\[Nu] + 36*\[Beta]*(-57907 + 
                  296436*\[Nu])) + 2*(5899070 - 2711576*\[Nu] - 
                54675*\[Beta]^3*(-173 + 420*\[Nu]) + 33*\[Beta]*(909955 + 
                  90468*\[Nu]) + 216*\[Beta]^2*(51465 + 417676*\[Nu])) + 
              \[Alpha]*(-15177499 - 10171140*\[Nu] + 567*\[Beta]^2*
                 (-40265 + 185172*\[Nu]) - 18*\[Beta]*(-556141 + 8386084*
                   \[Nu])))*\[Chi]A*\[Chi]S + (9*\[Alpha]^3*(259251 - 
                2261656*\[Nu] + 794416*\[Nu]^2) - 6*\[Alpha]^2*(-864985 + 
                8479072*\[Nu] - 2457840*\[Nu]^2 + 36*\[Beta]*(57907 - 
                  530302*\[Nu] + 191688*\[Nu]^2)) - 2*(5899070 - 
                7083976*\[Nu] + 2977856*\[Nu]^2 + 729*\[Beta]^3*(12975 - 
                  61152*\[Nu] + 26768*\[Nu]^2) - 216*\[Beta]^2*(-51465 - 
                  677909*\[Nu] + 169988*\[Nu]^2) + 3*\[Beta]*(10009505 - 
                  3499056*\[Nu] + 3909808*\[Nu]^2)) + \[Alpha]*(15177499 + 
                8605704*\[Nu] + 3441200*\[Nu]^2 + 81*\[Beta]^2*(281855 - 
                  2347672*\[Nu] + 899696*\[Nu]^2) - 18*\[Beta]*(556141 - 
                  14443976*\[Nu] + 3969616*\[Nu]^2)))*\[Chi]S^2) - 
          419126400*LN^(16/3)*r^7*((27*\[Alpha]^3*(628295 - 2584667*\[Nu] + 
                399168*\[Nu]^2) + 3*\[Alpha]*(-96890137 + 453257149*\[Nu] - 
                244232256*\[Nu]^2 + 81*\[Beta]^2*(-67469 + 130001*\[Nu] + 
                  567168*\[Nu]^2) + 54*\[Beta]*(2081449 - 9165109*\[Nu] + 
                  2362272*\[Nu]^2)) - 18*\[Alpha]^2*(9*\[Beta]*(174089 - 
                  832301*\[Nu] + 583632*\[Nu]^2) + 4*(1079270 - 5296889*
                   \[Nu] + 3227352*\[Nu]^2)) - 2*(79899135 - 372564835*
                 \[Nu] + 237403936*\[Nu]^2 + 1458*\[Beta]^3*(-9211 + 
                  32069*\[Nu] + 18536*\[Nu]^2) + 81*\[Beta]^2*(1877923 - 
                  7960927*\[Nu] + 1126656*\[Nu]^2) - 36*\[Beta]*(7614347 - 
                  33895358*\[Nu] + 11250492*\[Nu]^2)))*\[Chi]A^2 - 
            6*\[Delta]*(9*\[Alpha]^3*(-628295 + 1524229*\[Nu]) - 
              2*(-26633045 + \[Beta]*(91372164 - 43563366*\[Nu]) + 
                27930077*\[Nu] + 486*\[Beta]^3*(9211 + 7938*\[Nu]) + 
                27*\[Beta]^2*(-1877923 + 305095*\[Nu])) + \[Alpha]*(
                96890137 - 64741803*\[Nu] + 81*\[Beta]^2*(67469 + 
                  494809*\[Nu]) - 18*\[Beta]*(6244347 + 686287*\[Nu])) + 
              \[Alpha]^2*(25902480 + 7336812*\[Nu] - 54*\[Beta]*(-174089 + 
                  855925*\[Nu])))*\[Chi]A*\[Chi]S + 
            (-159798270 + 229224334*\[Nu] + 56358184*\[Nu]^2 + 
              2916*\[Beta]^3*(9211 + 11101*\[Nu] + 1008*\[Nu]^2) + 
              162*\[Beta]^2*(-1877923 + 160955*\[Nu] + 521844*\[Nu]^2) + 
              27*\[Alpha]^3*(628295 - 2976971*\[Nu] + 906164*\[Nu]^2) - 
              72*\[Beta]*(-7614347 + 3822591*\[Nu] + 2883962*\[Nu]^2) - 
              18*\[Alpha]^2*(8*(539635 + 795605*\[Nu] - 773267*\[Nu]^2) + 
                9*\[Beta]*(174089 - 1575905*\[Nu] + 422660*\[Nu]^2)) + 
              3*\[Alpha]*(-96890137 + 63787005*\[Nu] + 51224884*\[Nu]^2 + 
                81*\[Beta]^2*(-67469 - 849743*\[Nu] + 167748*\[Nu]^2) - 
                18*\[Beta]*(-6244347 - 3890513*\[Nu] + 4454044*\[Nu]^2)))*
             \[Chi]S^2) + 52390800*LN^8*r^(17/3)*
           (3*(27*\[Alpha]^3*(-128375 + 159868*\[Nu] + 1641472*\[Nu]^2) - 
              6*\[Alpha]^2*(5106151 - 11544484*\[Nu] - 44165184*\[Nu]^2 + 
                36*\[Beta]*(-59259 + 67846*\[Nu] + 796544*\[Nu]^2)) + 
              \[Alpha]*(12624887 - 76969820*\[Nu] + 131405568*\[Nu]^2 + 
                81*\[Beta]^2*(44251 - 502892*\[Nu] + 1641472*\[Nu]^2) - 
                18*\[Beta]*(-8925791 + 23883708*\[Nu] + 59126144*\[Nu]^2)) - 
              2*(243*\[Beta]^3*(25967 - 105716*\[Nu] + 10752*\[Nu]^2) - 
                54*\[Beta]^2*(-946877 + 2630704*\[Nu] + 6405280*\[Nu]^2) + 
                8*(-5743313 + 18745413*\[Nu] + 19670728*\[Nu]^2) + 
                3*\[Beta]*(-23729345 + 63124124*\[Nu] + 147509376*\[Nu]^2)))*
             \[Chi]A^2 - 6*\[Delta]*(351*\[Alpha]^3*(9875 + 67396*\[Nu]) - 
              6*\[Alpha]^2*(-5106151 - 19548452*\[Nu] + 108*\[Beta]*
                 (19753 + 147784*\[Nu])) + \[Alpha]*(-12624887 + 
                96412876*\[Nu] + 81*\[Beta]^2*(-44251 + 1250844*\[Nu]) - 
                126*\[Beta]*(1275113 + 3339404*\[Nu])) - 
              2*(243*\[Beta]^3*(-25967 + 60732*\[Nu]) - 54*\[Beta]^2*
                 (946877 + 2546628*\[Nu]) + 8*(5743313 + 3662722*\[Nu]) + 
                15*\[Beta]*(4745869 + 11162284*\[Nu])))*\[Chi]A*\[Chi]S + 
            (81*\[Alpha]^3*(-128375 - 1398664*\[Nu] + 361872*\[Nu]^2) - 
              18*\[Alpha]^2*(5106151 + 30216784*\[Nu] - 5433008*\[Nu]^2 + 
                36*\[Beta]*(-59259 - 717514*\[Nu] + 197848*\[Nu]^2)) + 
              3*\[Alpha]*(12624887 - 166355480*\[Nu] + 39939312*\[Nu]^2 + 
                81*\[Beta]^2*(44251 - 2175800*\[Nu] + 708400*\[Nu]^2) - 
                18*\[Beta]*(-8925791 - 34932200*\[Nu] + 5519248*\[Nu]^2)) + 
              2*(-729*\[Beta]^3*(25967 - 119616*\[Nu] + 52752*\[Nu]^2) + 
                162*\[Beta]^2*(-946877 - 3936452*\[Nu] + 560224*\[Nu]^2) + 
                8*(17229939 + 9292815*\[Nu] + 2719220*\[Nu]^2) - 
                9*\[Beta]*(-23729345 - 79829584*\[Nu] + 12268368*\[Nu]^2)))*
             \[Chi]S^2) - 157172400*LN^(22/3)*r^6*
           ((9*\[Alpha]^3*(-2780423 + 11698052*\[Nu] + 301056*\[Nu]^2) + 
              18*\[Alpha]^2*(10252150 - 39504672*\[Nu] + 7263232*\[Nu]^2 + 
                9*\[Beta]*(655943 - 2855004*\[Nu] + 303744*\[Nu]^2)) + 
              2*(-29840563 + 331951868*\[Nu] - 559775232*\[Nu]^2 + 
                5832*\[Beta]^3*(-3953 + 11113*\[Nu] + 12880*\[Nu]^2) + 
                27*\[Beta]^2*(11734327 - 48831292*\[Nu] + 11794176*\[Nu]^2) - 
                6*\[Beta]*(45995267 - 175859192*\[Nu] + 40713792*\[Nu]^2)) - 
              \[Alpha]*(-281075333 + 808124108*\[Nu] + 520522752*\[Nu]^2 + 
                81*\[Beta]^2*(675727 - 3833764*\[Nu] + 2741760*\[Nu]^2) + 
                18*\[Beta]*(33624475 - 139844308*\[Nu] + 49665792*\[Nu]^2)))*
             \[Chi]A^2 + 2*\[Delta]*(9*\[Alpha]^3*(-2780423 + 5574772*
                 \[Nu]) - 6*\[Alpha]^2*(-30756450 + 5942512*\[Nu] + 
                9*\[Beta]*(-1967829 + 4534516*\[Nu])) + \[Alpha]*(281075333 + 
                19619172*\[Nu] + 81*\[Beta]^2*(-675727 + 3801364*\[Nu]) + 
                18*\[Beta]*(-33624475 + 8239748*\[Nu])) - 2*(29840563 - 
                149196380*\[Nu] + 5832*\[Beta]^3*(3953 + 7077*\[Nu]) + 
                297*\[Beta]^2*(-1066757 + 304628*\[Nu]) - 6*\[Beta]*
                 (-45995267 + 20330544*\[Nu])))*\[Chi]A*\[Chi]S - 
            (9*\[Alpha]^3*(2780423 - 10573184*\[Nu] + 2697296*\[Nu]^2) - 
              6*\[Alpha]^2*(30756450 - 16396808*\[Nu] - 9698240*\[Nu]^2 + 
                9*\[Beta]*(1967829 - 8375336*\[Nu] + 1967056*\[Nu]^2)) + 
              2*(29840563 - 85803144*\[Nu] - 34106512*\[Nu]^2 + 
                5832*\[Beta]^3*(3953 + 9455*\[Nu] + 1596*\[Nu]^2) + 
                27*\[Beta]^2*(-11734327 + 4807832*\[Nu] + 3755280*\[Nu]^2) - 
                6*\[Beta]*(-45995267 + 48782964*\[Nu] + 14674304*\[Nu]^2)) + 
              \[Alpha]*(-281075333 + 276938880*\[Nu] - 15452656*\[Nu]^2 + 
                81*\[Beta]^2*(675727 - 6471872*\[Nu] + 1029840*\[Nu]^2) - 
                18*\[Beta]*(-33624475 + 11133088*\[Nu] + 17039216*\[Nu]^2)))*
             \[Chi]S^2) + rd^8*(-121674070425600*LN^(8/3)*r^(37/3)*
             (2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 
            60354201600*LN^2*r^(38/3)*(2 + \[Alpha] - \[Beta])^3*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 241416806400*
             LN^(14/3)*r^(34/3)*(2 + \[Alpha] - \[Beta])^2*
             (-8*(-178 + \[Nu]) + 7*\[Alpha]*(-77 + 164*\[Nu]) - 
              7*\[Beta]*(31 + 272*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 11406944102400*
             LN^(16/3)*r^11*(2 + \[Alpha] - \[Beta])^3*(1 + \[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 135796953600*LN^(22/3)*r^10*(2 + \[Alpha] - \[Beta])^2*
             (-29 + 84*\[Alpha]*(-1 + \[Nu]) + 40*\[Nu] - 42*\[Beta]*(-1 + 
                3*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 543187814400*LN^(10/3)*r^12*
             (2 + \[Alpha] - \[Beta])^2*((-4286 + 17202*\[Nu] + 
                6432*\[Nu]^2 - 504*\[Beta]*(-1 + \[Nu] + 12*\[Nu]^2) + 
                21*\[Alpha]*(17 - 109*\[Nu] + 192*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(-4286 + \[Alpha]*(357 - 945*\[Nu]) - 894*\[Nu] + 
                504*\[Beta]*(1 + 3*\[Nu]))*\[Chi]A*\[Chi]S - 
              (4286 + 1846*\[Nu] + 2856*\[Nu]^2 - 504*\[Beta]*(1 + 3*\[Nu]) + 
                21*\[Alpha]*(-17 + 49*\[Nu] + 12*\[Nu]^2))*\[Chi]S^2)) + 
          rd^6*(30177100800*LN^2*r^(35/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 60837035212800*LN^(8/3)*r^(34/3)*
             (2 + \[Alpha] - \[Beta])^2*(25 + 9*\[Nu] + \[Alpha]*(13 + 
                5*\[Nu]) - \[Beta]*(13 + 5*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 
            60354201600*LN^(14/3)*r^(31/3)*(2 + \[Alpha] - \[Beta])*
             (30592 + 57680*\[Nu] - 126*\[Beta]^2*(691 + 180*\[Nu]) + 
              9*\[Alpha]^2*(-53 + 1596*\[Nu]) + 8*\[Beta]*(19937 + 
                1747*\[Nu]) + \[Alpha]*(12674 + 59104*\[Nu] + 9*\[Beta]*
                 (9727 + 924*\[Nu])))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 1901157350400*
             LN^(32/3)*r^(22/3)*(2 + \[Alpha] - \[Beta])^3*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 67898476800*LN^(28/3)*r^8*(2 + \[Alpha] - \[Beta])*
             (\[Alpha]*(7 + \[Beta]*(714 - 630*\[Nu]) - 410*\[Nu]) + 
              42*\[Alpha]^2*(-3 + \[Nu]) + 84*\[Beta]^2*(-5 + 9*\[Nu]) - 
              4*(79 + 55*\[Nu]) + \[Beta]*(613 + 82*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 5658206400*LN^(22/3)*r^9*(2 + \[Alpha] - \[Beta])*
             (9*\[Alpha]^2*(-937 + 364*\[Nu]) + 9*\[Alpha]*(-2608 + 
                5529*\[Beta] + 2216*\[Nu] + 1092*\[Beta]*\[Nu]) + 
              2*(-6050 + 12880*\[Nu] - 504*\[Beta]^2*(41 + 13*\[Nu]) + 
                \[Beta]*(44463 + 6240*\[Nu])))*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            91255552819200*LN^(4/3)*r^12*(2 + \[Alpha] - \[Beta])^3*
             (4*(-1 + 4*\[Nu])*\[Chi]A^2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*
               \[Chi]S - (-2 + \[Nu])^2*\[Chi]S^2) + 7544275200*LN^4*r^(32/3)*
             (2 + \[Alpha] - \[Beta])^2*(2761 + 2828*\[Nu])*
             ((-230 - 33*\[Alpha] - 12*\[Beta] + 1056*\[Nu] + 144*\[Alpha]*
                 \[Nu] + 48*\[Beta]*\[Nu])*\[Chi]A^2 - 2*(230 + 33*\[Alpha] + 
                12*\[Beta])*\[Delta]*\[Chi]A*\[Chi]S - (230 + 33*\[Alpha] + 
                12*\[Beta] + 136*\[Nu] + 12*\[Alpha]*\[Nu])*\[Chi]S^2) + 
            73511417548800*LN^6*r^(29/3)*(2 + \[Alpha] - \[Beta])^3*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
            30177100800*LN^(20/3)*r^(28/3)*(2 + \[Alpha] - \[Beta])*
             ((-1 + 4*\[Nu])*(-76652 + 288*\[Nu] + 21*\[Alpha]^2*
                 (-261 + 128*\[Nu]) + 84*\[Beta]^2*(-41 + 548*\[Nu]) + 
                2*\[Beta]*(8747 + 7320*\[Nu]) - \[Alpha]*(19264 + 
                  22128*\[Nu] + 21*\[Beta]*(-1001 + 1744*\[Nu])))*\[Chi]A^2 - 
              2*\[Delta]*(-76652 + 2192*\[Nu] + 63*\[Alpha]^2*(-87 + 
                  44*\[Nu]) + 84*\[Beta]^2*(-41 + 548*\[Nu]) + 2*\[Beta]*
                 (8747 + 6844*\[Nu]) - \[Alpha]*(19264 + 21008*\[Nu] + 
                  21*\[Beta]*(-1001 + 1748*\[Nu])))*\[Chi]A*\[Chi]S + 
              (76652 - 4096*\[Nu] + 7616*\[Nu]^2 - 84*\[Beta]^2*
                 (-41 + 548*\[Nu]) - 21*\[Alpha]*\[Beta]*(1001 - 1752*\[Nu] + 
                  16*\[Nu]^2) + 21*\[Alpha]^2*(261 - 136*\[Nu] + 
                  16*\[Nu]^2) + 16*\[Alpha]*(1204 + 1243*\[Nu] + 
                  280*\[Nu]^2) - 2*\[Beta]*(8747 + 6368*\[Nu] + 
                  1904*\[Nu]^2))*\[Chi]S^2) + 22632825600*LN^8*r^(26/3)*
             (2 + \[Alpha] - \[Beta])^2*((8926 - 39400*\[Nu] + 
                21504*\[Nu]^2 + \[Beta]*(-6479 + 27764*\[Nu] - 10752*
                   \[Nu]^2) + \[Alpha]*(6479 - 27764*\[Nu] + 10752*\[Nu]^2))*
               \[Chi]A^2 + 2*\[Delta]*(8926 + \[Alpha]*(6479 - 16884*\[Nu]) - 
                23968*\[Nu] + \[Beta]*(-6479 + 16884*\[Nu]))*\[Chi]A*
               \[Chi]S + (8926 - 44240*\[Nu] + 13664*\[Nu]^2 + \[Beta]*
                 (-6479 + 31920*\[Nu] - 13776*\[Nu]^2) + \[Alpha]*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) + 
            45265651200*LN^(10/3)*r^11*(2 + \[Alpha] - \[Beta])*
             ((-1373860 + 5801980*\[Nu] - 662976*\[Nu]^2 + 2016*\[Beta]^2*
                 (-71 + 245*\[Nu] + 156*\[Nu]^2) + 4*\[Alpha]*(-146409 + 
                  592577*\[Nu] + 73560*\[Nu]^2) + 3*\[Alpha]^2*(18549 - 
                  95707*\[Nu] + 104832*\[Nu]^2) - 2*\[Beta]*(-489879 + 
                  1960609*\[Nu] + 143088*\[Nu]^2) - 3*\[Alpha]*\[Beta]*
                 (-29163 + 68933*\[Nu] + 209664*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(1373860 - 228196*\[Nu] + 2016*\[Beta]^2*
                 (71 + 51*\[Nu]) - 2*\[Beta]*(489879 + 43637*\[Nu]) + 
                3*\[Alpha]^2*(-18549 + 81697*\[Nu]) + \[Alpha]*(585636 + 
                  374092*\[Nu] - 3*\[Beta]*(29163 + 115969*\[Nu])))*\[Chi]A*
               \[Chi]S + (3*\[Alpha]^2*(18549 - 141883*\[Nu] + 35812*
                   \[Nu]^2) + \[Alpha]*(-585636 - 775948*\[Nu] + 
                  329872*\[Nu]^2 + \[Beta]*(87489 + 552657*\[Nu] - 
                    115500*\[Nu]^2)) + 2*(-686930 + 74926*\[Nu] + 
                  119704*\[Nu]^2 + \[Beta]*(489879 + 88367*\[Nu] - 
                    65060*\[Nu]^2) + 1008*\[Beta]^2*(-71 - 63*\[Nu] + 
                    4*\[Nu]^2)))*\[Chi]S^2) - 90531302400*LN^(16/3)*r^10*
             (2 + \[Alpha] - \[Beta])*((104126 - 478798*\[Nu] - 
                204928*\[Nu]^2 + \[Beta]*(12973 - 15389*\[Nu] - 
                  31712*\[Nu]^2) + \[Alpha]^2*(16517 - 74332*\[Nu] + 
                  19712*\[Nu]^2) + \[Beta]^2*(1901 - 42643*\[Nu] + 
                  126560*\[Nu]^2) - \[Alpha]*(-40097 + 192043*\[Nu] + 
                  77728*\[Nu]^2 + \[Beta]*(28750 - 150491*\[Nu] + 122080*
                     \[Nu]^2)))*\[Chi]A^2 + 2*\[Delta]*(104126 + 
                \[Beta]^2*(1901 - 39375*\[Nu]) + \[Alpha]^2*(16517 - 
                  12600*\[Nu]) - 32318*\[Nu] + \[Beta]*(12973 + 
                  50179*\[Nu]) + \[Alpha]*(40097 - 32395*\[Nu] + \[Beta]*
                   (-28750 + 45171*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(16517 - 16936*\[Nu] + 1008*\[Nu]^2) + 
                \[Beta]^2*(1901 - 43711*\[Nu] + 1260*\[Nu]^2) + 
                \[Beta]*(12973 + 63855*\[Nu] + 2044*\[Nu]^2) + 
                2*(52063 - 1171*\[Nu] + 55412*\[Nu]^2) + \[Alpha]*
                 (40097 - 33135*\[Nu] + 36260*\[Nu]^2 + \[Beta]*(-28750 + 
                    54851*\[Nu] + 756*\[Nu]^2)))*\[Chi]S^2)) + 
          rd^4*(10139505868800*LN^(8/3)*r^(31/3)*(34 + 9*\[Alpha]^2 + 
              \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             (-41 + 3*\[Alpha]*(-7 + \[Nu]) - 3*\[Beta]*(-7 + \[Nu]) + 
              7*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 5029516800*LN^2*r^(32/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^2*(2 + \[Alpha] - \[Beta])*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 20118067200*LN^(14/3)*
             r^(28/3)*(\[Beta]*(2428183 - 1019704*\[Nu]) - 567*\[Beta]^3*(
                -1879 + 88*\[Nu]) + 27*\[Alpha]^3*(-4083 + 11620*\[Nu]) + 
              18*\[Beta]^2*(-208589 + 23200*\[Nu]) + 8*(204821 + 
                96181*\[Nu]) - 9*\[Alpha]^2*(1783 - 160052*\[Nu] + 
                3*\[Beta]*(-47625 + 25088*\[Nu])) + \[Alpha]*(1228571 + 
                2010316*\[Nu] + 27*\[Beta]^2*(-83001 + 15316*\[Nu]) - 
                9*\[Beta]*(-418961 + 206452*\[Nu])))*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 
            950578675200*LN^(32/3)*r^(19/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            2851736025600*LN^(38/3)*r^(16/3)*(-1 + \[Alpha] - 3*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            33949238400*LN^(34/3)*r^6*(-399 + \[Beta]*(630 - 4350*\[Nu]) + 
              252*\[Alpha]^3*(-1 + \[Nu]) + 1200*\[Nu] + 126*\[Beta]^3*(-7 + 
                5*\[Nu]) + \[Beta]^2*(875 + 3212*\[Nu]) - 3*\[Alpha]^2*(259 - 
                412*\[Nu] + 14*\[Beta]*(-11 + 25*\[Nu])) + 6*\[Alpha]*(
                \[Beta]*(311 - 908*\[Nu]) + 28*\[Beta]^2*(5 + 2*\[Nu]) + 
                4*(-5 + 62*\[Nu])))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 5658206400*LN^(28/3)*r^7*
             (66248 + 157248*\[Beta]^3 + \[Beta]*(86810 - 48632*\[Nu]) - 
              96768*\[Nu] + 12*\[Alpha]^3*(-2449 + 1428*\[Nu]) + 
              8*\[Beta]^2*(-46856 + 6249*\[Nu]) - 7*\[Alpha]^2*(11959 - 
                5700*\[Nu] + 6*\[Beta]*(-3793 + 1380*\[Nu])) + 
              \[Alpha]*(\[Beta]*(345461 - 136932*\[Nu]) + 6*\[Beta]^2*
                 (-47861 + 6804*\[Nu]) - 4*(3979 + 9474*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 40558023475200*LN^(7/3)*r^(21/2)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - (-2 + \[Nu])^2*
               \[Chi]S^2) + 45627776409600*LN^(4/3)*r^11*(17 + 9*\[Alpha] - 
              9*\[Beta])*(2 + \[Alpha] - \[Beta])^2*(4*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])^2*\[Chi]S^2) - 6759670579200*LN^(13/3)*r^(19/2)*
             (10 + 3*\[Alpha])*(2 + \[Alpha] - \[Beta])*
             (8*(-1 + 4*\[Alpha] - 4*\[Beta])*(-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*(-8 + \[Nu] - 8*\[Alpha]*(-4 + 3*\[Nu]) + 
                8*\[Beta]*(-4 + 3*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(4 + 
                16*\[Alpha]*(-1 + \[Nu]) - 16*\[Beta]*(-1 + \[Nu]) + \[Nu])*
               \[Chi]S^2) - 3379835289600*LN^7*r^(49/6)*(10 + 3*\[Alpha])*
             (2 + \[Alpha] - \[Beta])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + 
              \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 
                4*\[Nu]^2)*\[Chi]S^2) + 3772137600*LN^8*r^(23/3)*
             (2 + \[Alpha] - \[Beta])*((81*\[Beta]^2*(4325 - 17916*\[Nu] + 
                  3584*\[Nu]^2) + 245*\[Alpha]*(2635 - 11332*\[Nu] + 
                  4608*\[Nu]^2) - 6*\[Alpha]*\[Beta]*(95887 - 400180*\[Nu] + 
                  96768*\[Nu]^2) + 3*\[Alpha]^2*(74999 - 316628*\[Nu] + 
                  96768*\[Nu]^2) - 7*\[Beta]*(128033 - 539852*\[Nu] + 
                  161280*\[Nu]^2) + 2*(199613 - 892700*\[Nu] + 548352*
                   \[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-399226 + \[Beta]*
                 (896231 - 2233980*\[Nu]) + 1085560*\[Nu] + 2025*\[Beta]^2*
                 (-173 + 420*\[Nu]) + 3*\[Alpha]^2*(-74999 + 188412*\[Nu]) + 
                \[Alpha]*(-645575 + 575322*\[Beta] + 1663452*\[Nu] - 
                  1415736*\[Beta]*\[Nu]))*\[Chi]A*\[Chi]S + 
              (399226 - 1982624*\[Nu] + 498400*\[Nu]^2 + 27*\[Beta]^2*
                 (12975 - 61152*\[Nu] + 26768*\[Nu]^2) + 3*\[Alpha]^2*
                 (74999 - 360192*\[Nu] + 148624*\[Nu]^2) + 7*\[Alpha]*
                 (92225 - 447552*\[Nu] + 161008*\[Nu]^2) - 6*\[Alpha]*\[Beta]*
                 (95887 - 455280*\[Nu] + 194768*\[Nu]^2) - 7*\[Beta]*
                 (128033 - 610560*\[Nu] + 240112*\[Nu]^2))*\[Chi]S^2) + 
            628689600*LN^4*r^(29/3)*(2 + \[Alpha] - \[Beta])*
             (2761 + 2828*\[Nu])*((-17092 + 78912*\[Nu] - 432*\[Beta]^2*
                 (-1 + 4*\[Nu]) + 27*\[Alpha]^2*(-43 + 192*\[Nu]) - 
                126*\[Beta]*(-65 + 304*\[Nu]) + \[Alpha]*(-11196 + 
                  729*\[Beta] + 51360*\[Nu] - 3456*\[Beta]*\[Nu]))*\[Chi]A^
                2 - 2*(17092 + 1161*\[Alpha]^2 - 8190*\[Beta] - 
                432*\[Beta]^2 - 9*\[Alpha]*(-1244 + 81*\[Beta]))*\[Delta]*
               \[Chi]A*\[Chi]S + (-27*\[Alpha]^2*(43 + 20*\[Nu]) + 
                2*(-8546 + 216*\[Beta]^2 - 5272*\[Nu] + 63*\[Beta]*
                   (65 + 44*\[Nu])) + 3*\[Alpha]*(9*\[Beta]*(27 + 20*\[Nu]) - 
                  4*(933 + 548*\[Nu])))*\[Chi]S^2) - 7544275200*LN^(26/3)*
             r^(22/3)*((21*\[Alpha]^3*(563 - 3372*\[Nu] + 4480*\[Nu]^2) - 
                2*\[Alpha]^2*(-1 + 4*\[Nu])*(-10171 - 81264*\[Nu] + 
                  21*\[Beta]*(325 + 2048*\[Nu])) - \[Alpha]*(-1 + 4*\[Nu])*
                 (147*\[Beta]^2*(-787 + 96*\[Nu]) + 12*\[Beta]*(24515 + 
                    48688*\[Nu]) - 4*(4661 + 82968*\[Nu])) + 
                2*(159404 - 821456*\[Nu] + 735360*\[Nu]^2 + 252*\[Beta]^3*
                   (131 - 724*\[Nu] + 800*\[Nu]^2) - 12*\[Beta]*(-21455 + 
                    64452*\[Nu] + 85472*\[Nu]^2) + \[Beta]^2*(-186095 + 
                    575948*\[Nu] + 673728*\[Nu]^2)))*\[Chi]A^2 - 
              2*\[Delta]*(504*\[Beta]^3*(-131 + 200*\[Nu]) + 21*\[Alpha]^3*
                 (-563 + 1100*\[Nu]) - 24*\[Beta]*(21455 + 20416*\[Nu]) + 
                8*(-39851 + 46436*\[Nu]) + \[Beta]^2*(372190 + 324488*
                   \[Nu]) - 2*\[Alpha]^2*(-10171 - 78548*\[Nu] + 21*\[Beta]*
                   (325 + 2012*\[Nu])) + \[Alpha]*(-21*\[Beta]^2*(-5509 + 
                    724*\[Nu]) - 12*\[Beta]*(24515 + 47092*\[Nu]) + 
                  4*(4661 + 81148*\[Nu])))*\[Chi]A*\[Chi]S + 
              (-504*\[Beta]^3*(-131 + 200*\[Nu]) - 21*\[Alpha]^3*
                 (-563 + 1080*\[Nu] + 80*\[Nu]^2) + 8*(39851 - 46912*\[Nu] + 
                  1904*\[Nu]^2) + 24*\[Beta]*(21455 + 19464*\[Nu] + 
                  3808*\[Nu]^2) - 2*\[Beta]^2*(186095 + 156056*\[Nu] + 
                  24752*\[Nu]^2) + 2*\[Alpha]^2*(-10171 - 75832*\[Nu] - 
                  10864*\[Nu]^2 + 21*\[Beta]*(325 + 1976*\[Nu] + 
                    144*\[Nu]^2)) + \[Alpha]*(-21*\[Beta]^2*(5509 - 
                    776*\[Nu] + 208*\[Nu]^2) + 12*\[Beta]*(24515 + 
                    45496*\[Nu] + 6384*\[Nu]^2) - 4*(4661 + 79328*\[Nu] + 
                    7280*\[Nu]^2)))*\[Chi]S^2) - 11316412800*LN^10*r^(20/3)*
             (2 + \[Alpha] - \[Beta])*(3*(-4894 + 23272*\[Nu] - 
                21504*\[Nu]^2 + \[Beta]*(-27019 + 117316*\[Nu] - 
                  53760*\[Nu]^2) + \[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + 3*\[Beta]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) - \[Alpha]*(-1 + 4*\[Beta])*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(
                14682 - 45864*\[Nu] - 41*\[Beta]*(-1977 + 5180*\[Nu]) + 
                3*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 9*\[Beta]^2*
                 (-6479 + 16884*\[Nu]) - 3*\[Alpha]*(6479 - 16324*\[Nu] + 
                  4*\[Beta]*(-6479 + 16884*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Beta]*(-81057 + 397040*\[Nu] - 137648*\[Nu]^2) - 
                6*(2447 - 13440*\[Nu] + 4368*\[Nu]^2) + 3*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + 9*\[Beta]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Alpha]*
                 (-6479 + 30800*\[Nu] - 9296*\[Nu]^2 + 4*\[Beta]*(6479 - 
                    31920*\[Nu] + 13776*\[Nu]^2)))*\[Chi]S^2) + 
            2514758400*LN^(20/3)*r^(25/3)*((3024*\[Beta]^3*(-2501 + 
                  10000*\[Nu] + 16*\[Nu]^2) + 297*\[Alpha]^3*(2407 - 
                  12764*\[Nu] + 12544*\[Nu]^2) + 16*\[Beta]*(328619 - 
                  1353512*\[Nu] + 156144*\[Nu]^2) + 18*\[Beta]^2*(758001 - 
                  3121876*\[Nu] + 359488*\[Nu]^2) - 56*(79943 - 451724*
                   \[Nu] + 527808*\[Nu]^2) - 42*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (17969 - 28896*\[Nu] + 135*\[Beta]*(-917 + 576*\[Nu])) + 
                \[Alpha]*(-1 + 4*\[Nu])*(3648572 + \[Beta]*(6836124 - 
                    5637600*\[Nu]) - 5048256*\[Nu] + 81*\[Beta]^2*(-148735 + 
                    28672*\[Nu])))*\[Chi]A^2 - 2*\[Delta]*(27*\[Alpha]^3*
                 (-26477 + 34356*\[Nu]) - 42*\[Alpha]^2*(17969 - 
                  27620*\[Nu] + 45*\[Beta]*(-2751 + 1724*\[Nu])) + 
                \[Alpha]*(3648572 + \[Beta]*(6836124 - 5545200*\[Nu]) - 
                  5214128*\[Nu] + 27*\[Beta]^2*(-446205 + 85876*\[Nu])) + 
                2*(2238404 - 3768464*\[Nu] + 1512*\[Beta]^3*(2501 + 
                    4*\[Nu]) + 8*\[Beta]*(-328619 + 48500*\[Nu]) + 
                  9*\[Beta]^2*(-758001 + 87716*\[Nu])))*\[Chi]A*\[Chi]S - 
              (27*\[Alpha]^3*(-26477 + 34216*\[Nu] + 560*\[Nu]^2) - 
                42*\[Alpha]^2*(17969 - 26344*\[Nu] - 5104*\[Nu]^2 + 
                  45*\[Beta]*(-2751 + 1720*\[Nu] + 16*\[Nu]^2)) + 
                \[Alpha]*(3648572 - 5380000*\[Nu] + 663488*\[Nu]^2 + 
                  27*\[Beta]^2*(-446205 + 85736*\[Nu] + 560*\[Nu]^2) - 
                  12*\[Beta]*(-569677 + 454400*\[Nu] + 30800*\[Nu]^2)) + 
                2*(1512*\[Beta]^3*(2501 + 4*\[Nu]) + 9*\[Beta]^2*(-758001 + 
                    85560*\[Nu] + 8624*\[Nu]^2) + 28*(79943 - 137224*\[Nu] + 
                    10544*\[Nu]^2) - 8*\[Beta]*(328619 - 57964*\[Nu] + 
                    37856*\[Nu]^2)))*\[Chi]S^2) + 15088550400*LN^(16/3)*r^9*
             ((-2716802 + 11963846*\[Nu] + 9692544*\[Nu]^2 + \[Beta]*
                 (-8829805 + 36975439*\[Nu] - 18202464*\[Nu]^2) + 
                27*\[Beta]^3*(-40057 + 136487*\[Nu] + 88928*\[Nu]^2) - 
                3*\[Alpha]^3*(190925 - 815207*\[Nu] + 193536*\[Nu]^2) + 
                8*\[Beta]^2*(911450 - 3627377*\[Nu] + 241932*\[Nu]^2) + 
                \[Alpha]*(1368841 - 5958619*\[Nu] + 15835680*\[Nu]^2 + 
                  \[Beta]*(-5343083 + 21460367*\[Nu] - 5816640*\[Nu]^2) + 
                  \[Beta]^2*(490593 - 540075*\[Nu] - 5600448*\[Nu]^2)) + 
                \[Alpha]^2*(240571 - 1177039*\[Nu] + 4340832*\[Nu]^2 + 
                  3*\[Beta]*(387907 - 1863565*\[Nu] + 1260000*\[Nu]^2)))*
               \[Chi]A^2 + 2*\[Delta]*(-2716802 - 433090*\[Nu] - 
                27*\[Beta]^3*(40057 + 37653*\[Nu]) + 21*\[Alpha]^3*
                 (-27275 + 50817*\[Nu]) + \[Beta]^2*(7291600 + 988428*
                   \[Nu]) + \[Alpha]^2*(240571 + \[Beta]*(1163721 - 
                    4065831*\[Nu]) + 1527819*\[Nu]) + \[Beta]*(-8829805 + 
                  2261483*\[Nu]) + \[Alpha]*(1368841 - 1420571*\[Nu] + 
                  \[Beta]^2*(490593 + 4015305*\[Nu]) - \[Beta]*(5343083 + 
                    4352823*\[Nu])))*\[Chi]A*\[Chi]S - (2716802 + 
                1962818*\[Nu] + 3369368*\[Nu]^2 + \[Beta]*(8829805 - 
                  2866747*\[Nu] - 6852036*\[Nu]^2) - 27*\[Beta]^3*
                 (-40057 - 51565*\[Nu] + 1764*\[Nu]^2) + 16*\[Beta]^2*
                 (-455725 - 114342*\[Nu] + 165559*\[Nu]^2) + 3*\[Alpha]^3*
                 (190925 - 659931*\[Nu] + 175084*\[Nu]^2) + \[Alpha]*
                 (-1368841 + 2357887*\[Nu] + 5060100*\[Nu]^2 + \[Beta]*
                   (5343083 + 8793681*\[Nu] - 6626492*\[Nu]^2) + 3*\[Beta]^2*
                   (-163531 - 2202771*\[Nu] + 414652*\[Nu]^2)) - 
                \[Alpha]^2*(240571 + 3270393*\[Nu] - 2727628*\[Nu]^2 + 
                  3*\[Beta]*(387907 - 2398617*\[Nu] + 573860*\[Nu]^2)))*
               \[Chi]S^2) - 1886068800*LN^6*r^(26/3)*(2 + \[Alpha] - \[Beta])*
             ((-1181804 + 1408400*\[Nu] + 9502080*\[Nu]^2 + 72*\[Beta]^2*
                 (2111 - 11272*\[Nu] + 11312*\[Nu]^2) + 3*\[Alpha]^2*
                 (-200587 + 532348*\[Nu] + 1357440*\[Nu]^2) - 3*\[Alpha]*
                 \[Beta]*(-392891 + 1073180*\[Nu] + 2714880*\[Nu]^2) + 
                4*\[Alpha]*(-1053265 + 3237724*\[Nu] + 6176352*\[Nu]^2) - 
                2*\[Beta]*(-4240783 + 14361532*\[Nu] + 22669248*\[Nu]^2))*
               \[Chi]A^2 - 2*\[Delta]*(1181804 + 5549488*\[Nu] + 
                72*\[Beta]^2*(-2111 + 13790*\[Nu]) + 3*\[Alpha]^2*
                 (200587 + 588308*\[Nu]) - 2*\[Beta]*(4240783 + 6577004*
                   \[Nu]) + \[Alpha]*(4213060 + 8781920*\[Nu] - 3*\[Beta]*
                   (392891 + 1168132*\[Nu])))*\[Chi]A*\[Chi]S + 
              (3*\[Alpha]^2*(-200587 - 906616*\[Nu] + 177296*\[Nu]^2) + 
                \[Alpha]*(-4213060 - 13662496*\[Nu] + 873152*\[Nu]^2 + 
                  \[Beta]*(1178673 + 5513640*\[Nu] - 961968*\[Nu]^2)) + 
                2*(-590902 - 3890080*\[Nu] + 1709792*\[Nu]^2 + 36*\[Beta]^2*
                   (2111 - 24752*\[Nu] + 9744*\[Nu]^2) + \[Beta]*(4240783 + 
                    10552408*\[Nu] + 1135792*\[Nu]^2)))*\[Chi]S^2) - 
            1886068800*LN^(22/3)*r^8*(-((36*\[Alpha]^3*(17791 - 91642*\[Nu] + 
                   3136*\[Nu]^2) - 3*\[Alpha]^2*(-39981 + 2502668*\[Nu] - 
                   824832*\[Nu]^2 + 12*\[Beta]*(101063 - 523919*\[Nu] + 
                     65408*\[Nu]^2)) + 2*(-5624941 + 17138816*\[Nu] + 
                   17520768*\[Nu]^2 - 54*\[Beta]^3*(15163 - 96857*\[Nu] + 
                     60928*\[Nu]^2) + 3*\[Beta]^2*(915021 - 6354592*\[Nu] + 
                     154368*\[Nu]^2) - 3*\[Beta]*(764557 - 7640082*\[Nu] + 
                     507264*\[Nu]^2)) + 3*\[Alpha]*(12*\[Beta]^2*(135649 - 
                     745192*\[Nu] + 228928*\[Nu]^2) + \[Beta]*(-2416551 + 
                     17163628*\[Nu] + 709632*\[Nu]^2) + 4*(-527235 + 
                     688534*\[Nu] + 1878912*\[Nu]^2)))*\[Chi]A^2) + 
              2*\[Delta]*(11249882 + \[Beta]*(4587342 - 9942636*\[Nu]) + 
                3162368*\[Nu] + 36*\[Alpha]^3*(-17791 + 12530*\[Nu]) - 
                108*\[Beta]^3*(-15163 + 29841*\[Nu]) + 6*\[Beta]^2*
                 (-915021 + 1457936*\[Nu]) - 3*\[Alpha]^2*(39981 - 
                  865772*\[Nu] + 12*\[Beta]*(-101063 + 84007*\[Nu])) + 
                3*\[Alpha]*(\[Beta]*(2416551 - 3415596*\[Nu]) + 12*\[Beta]^2*
                   (-135649 + 156464*\[Nu]) + 4*(527235 + 441194*\[Nu])))*
               \[Chi]A*\[Chi]S + (36*\[Alpha]^3*(-17791 + 4582*\[Nu] + 
                  12376*\[Nu]^2) - 3*\[Alpha]^2*(39981 + 611200*\[Nu] - 
                  76624*\[Nu]^2 + 12*\[Beta]*(-101063 + 48347*\[Nu] + 
                    26180*\[Nu]^2)) + 3*\[Alpha]*(12*\[Beta]^2*(-135649 + 
                    110332*\[Nu] + 18592*\[Nu]^2) + 4*(527235 - 538018*
                     \[Nu] + 64120*\[Nu]^2) + \[Beta]*(2416551 + 666232*
                     \[Nu] + 1569200*\[Nu]^2)) + 2*(5624941 - 2198580*\[Nu] + 
                  2854400*\[Nu]^2 - 54*\[Beta]^3*(-15163 + 23477*\[Nu] + 
                    924*\[Nu]^2) - 9*\[Beta]^2*(305007 - 73788*\[Nu] + 
                    211136*\[Nu]^2) + 3*\[Beta]*(764557 + 1267642*\[Nu] + 
                    1697416*\[Nu]^2)))*\[Chi]S^2) - 15088550400*LN^(10/3)*
             r^10*(-((3*\[Alpha]^3*(165769 - 810433*\[Nu] + 715680*\[Nu]^2) - 
                 2*(12006257 - 51720295*\[Nu] + 11688528*\[Nu]^2 + 
                   \[Beta]*(-14656135 + 61562137*\[Nu] - 8497536*\[Nu]^2) + 
                   \[Beta]^2*(5565241 - 22411699*\[Nu] - 251184*\[Nu]^2) + 
                   6804*\[Beta]^3*(-91 + 335*\[Nu] + 116*\[Nu]^2)) + 
                 \[Alpha]^2*(-4371227 + 17660777*\[Nu] + 2422944*\[Nu]^2 - 
                   6*\[Beta]*(-40619 - 51829*\[Nu] + 984144*\[Nu]^2)) + 
                 \[Alpha]*(-22735439 + 96756155*\[Nu] - 15429984*\[Nu]^2 + 
                   \[Beta]*(15501709 - 62470063*\[Nu] - 2989824*\[Nu]^2) + 
                   3*\[Beta]^2*(-659783 + 2226335*\[Nu] + 1778784*\[Nu]^2)))*
                \[Chi]A^2) + 2*\[Delta]*(24012514 - 6605974*\[Nu] - 
                95256*\[Beta]^3*(13 + 7*\[Nu]) + 10*\[Beta]*(-2931227 + 
                  402739*\[Nu]) + 2*\[Beta]^2*(5565241 + 485425*\[Nu]) + 
                3*\[Alpha]^3*(-165769 + 783125*\[Nu]) + \[Alpha]^2*
                 (4371227 + 7482173*\[Nu] - 6*\[Beta]*(40619 + 895433*
                     \[Nu])) + \[Alpha]*(22735439 + 2264357*\[Nu] + 
                  3*\[Beta]^2*(659783 + 1230005*\[Nu]) - \[Beta]*(15501709 + 
                    8467135*\[Nu])))*\[Chi]A*\[Chi]S + (-3*\[Alpha]^3*
                 (165769 - 1418893*\[Nu] + 413140*\[Nu]^2) + \[Alpha]^2*
                 (4371227 + 15140215*\[Nu] - 7025092*\[Nu]^2 + 6*\[Beta]*
                   (-40619 - 1576561*\[Nu] + 426076*\[Nu]^2)) + 
                2*(12006257 - 2910707*\[Nu] - 4242116*\[Nu]^2 + \[Beta]^2*
                   (5565241 + 1121585*\[Nu] - 1223420*\[Nu]^2) + 
                  6804*\[Beta]^3*(-91 - 69*\[Nu] + 6*\[Nu]^2) + \[Beta]*
                   (-14656135 + 1089793*\[Nu] + 4405316*\[Nu]^2)) + 
                \[Alpha]*(22735439 + 10343113*\[Nu] - 13335796*\[Nu]^2 + 
                  \[Beta]^2*(1979349 + 6141639*\[Nu] - 1398684*\[Nu]^2) + 
                  \[Beta]*(-15501709 - 17397497*\[Nu] + 9463868*\[Nu]^2)))*
               \[Chi]S^2)) + rd^2*(279417600*LN^2*r^(29/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^3*(2761 + 2828*\[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 563305881600*LN^(8/3)*r^(28/3)*
             (17 + 9*\[Alpha] - 9*\[Beta])^2*(-89 + 55*\[Nu] + 
              9*\[Alpha]*(-5 + 3*\[Nu]) - 9*\[Beta]*(-5 + 3*\[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 558835200*LN^(14/3)*r^(25/3)*(17 + 9*\[Alpha] - 
              9*\[Beta])*(\[Beta]*(8522946 - 2553408*\[Nu]) + 
              1134*\[Beta]^2*(-5179 + 1060*\[Nu]) + 567*\[Alpha]^2*(-1649 + 
                3276*\[Nu]) + 8*(730622 + 26677*\[Nu]) - 9*\[Alpha]*(
                -124501 - 420044*\[Nu] + 63*\[Beta]*(-12007 + 5396*\[Nu])))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 1425868012800*LN^(44/3)*r^(10/3)*
             (-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - \[Beta])*
             (-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 950578675200*LN^(38/3)*r^(13/3)*
             (-34 + 9*\[Alpha]^3 + \[Alpha]^2*(26 - 45*\[Beta]) - 
              67*\[Beta] + 96*\[Beta]^2 - 27*\[Beta]^3 + \[Alpha]*(-1 - 
                122*\[Beta] + 63*\[Beta]^2))*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 16974619200*LN^(40/3)*r^4*(-1 + \[Alpha] - 3*\[Beta])*
             (133 + \[Beta]*(1463 - 2986*\[Nu]) + 1450*\[Nu] + 
              504*\[Beta]^2*(-1 + 2*\[Nu]) + 42*\[Alpha]^2*(-13 + 7*\[Nu]) + 
              \[Alpha]*(-619 + 1040*\[Nu] - 42*\[Beta]*(-35 + 37*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 1414551600*LN^(34/3)*r^5*(-61150 + 269088*\[Nu] - 
              18144*\[Beta]^3*(-51 + 11*\[Nu]) + 21*\[Alpha]^3*(-5017 + 
                2172*\[Nu]) + 6*\[Beta]^2*(-132593 + 48864*\[Nu]) + 
              4*\[Beta]*(-113223 + 78352*\[Nu]) - 2*\[Alpha]^2*(43568 + 
                3396*\[Nu] + 3*\[Beta]*(-111017 + 46620*\[Nu])) + 
              \[Alpha]*(146315 + \[Beta]*(515770 - 112104*\[Nu]) - 
                18372*\[Nu] + 9*\[Beta]^2*(-153637 + 52332*\[Nu])))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 7604629401600*LN^(4/3)*r^10*(17 + 9*\[Alpha] - 9*
                \[Beta])^2*(2 + \[Alpha] - \[Beta])*(4*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])^2*\[Chi]S^2) + 13519341158400*LN^(7/3)*r^(19/2)*
             (10 + 3*\[Alpha])*(34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 
                18*\[Beta]) - 35*\[Beta] + 9*\[Beta]^2)*
             (4*(-1 + 4*\[Nu])*\[Chi]A^2 + 4*\[Delta]*(-2 + \[Nu])*\[Chi]A*
               \[Chi]S - (-2 + \[Nu])^2*\[Chi]S^2) + 3379835289600*LN^9*
             r^(37/6)*(10 + 3*\[Alpha])*(-2 + \[Alpha] + \[Alpha]^2 - 
              5*\[Beta] - 4*\[Alpha]*\[Beta] + 3*\[Beta]^2)*
             ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
               \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
            1126611763200*LN^7*r^(43/6)*(10 + 3*\[Alpha])*
             (34 + 9*\[Alpha]^2 + \[Alpha]*(35 - 18*\[Beta]) - 35*\[Beta] + 
              9*\[Beta]^2)*((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 
                9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^
                2) + 3379835289600*LN^(19/3)*r^(15/2)*(10 + 3*\[Alpha])*
             (8*(29 + 8*\[Alpha]^2 + \[Alpha]*(17 - 32*\[Beta]) - 
                31*\[Beta] + 24*\[Beta]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              2*\[Delta]*(-232 + \[Beta]*(248 - 161*\[Nu]) + 89*\[Nu] + 
                16*\[Alpha]^2*(-4 + 3*\[Nu]) + 48*\[Beta]^2*(-4 + 3*\[Nu]) + 
                \[Alpha]*(-136 + 67*\[Nu] - 64*\[Beta]*(-4 + 3*\[Nu])))*
               \[Chi]A*\[Chi]S - (-2 + \[Nu])*(-116 + \[Beta]*(124 - 
                  99*\[Nu]) + 32*\[Alpha]^2*(-1 + \[Nu]) + 96*\[Beta]^2*
                 (-1 + \[Nu]) + 31*\[Nu] + \[Alpha]*(-68 - 128*\[Beta]*
                   (-1 + \[Nu]) + 33*\[Nu]))*\[Chi]S^2) - 1126611763200*
             LN^(13/3)*r^(17/2)*(10 + 3*\[Alpha])*(6*(88 + 95*\[Alpha]^2 + 
                \[Alpha]*(228 - 263*\[Beta]) - 374*\[Beta] + 168*\[Beta]^2)*(
                -1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(57*\[Alpha]^2*
                 (-20 + 13*\[Nu]) + \[Alpha]*(-2736 + \[Beta]*(3156 - 
                    2037*\[Nu]) + 1606*\[Nu]) + 2*(-528 + \[Beta]*(2244 - 
                    1358*\[Nu]) + 173*\[Nu] + 72*\[Beta]^2*(-14 + 9*\[Nu])))*
               \[Chi]A*\[Chi]S - (-2 + \[Nu])*(-264 + \[Beta]*(1122 - 
                  797*\[Nu]) + 41*\[Nu] + 57*\[Alpha]^2*(-5 + 4*\[Nu]) + 
                36*\[Beta]^2*(-14 + 11*\[Nu]) + \[Alpha]*(-684 + \[Beta]*
                   (789 - 624*\[Nu]) + 461*\[Nu]))*\[Chi]S^2) + 
            209563200*LN^4*r^(26/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2761 + 2828*\[Nu])*((-5362 + 25056*\[Nu] - 108*\[Beta]^2*
                 (-1 + 4*\[Nu]) + 54*\[Alpha]^2*(-5 + 24*\[Nu]) - 
                144*\[Beta]*(-18 + 85*\[Nu]) - 3*\[Alpha]*(1101 - 
                  5168*\[Nu] + 18*\[Beta]*(-3 + 16*\[Nu])))*\[Chi]A^2 + 
              2*(-5362 - 270*\[Alpha]^2 + 2592*\[Beta] + 108*\[Beta]^2 + 
                9*\[Alpha]*(-367 + 18*\[Beta]))*\[Delta]*\[Chi]A*\[Chi]S + 
              (-54*\[Alpha]^2*(5 + 4*\[Nu]) + 3*\[Alpha]*(-1101 - 764*\[Nu] + 
                  18*\[Beta]*(3 + 4*\[Nu])) + 2*(-2681 + 54*\[Beta]^2 - 
                  1804*\[Nu] + 72*\[Beta]*(18 + 13*\[Nu])))*\[Chi]S^2) + 
            5658206400*LN^12*r^(14/3)*(-1 + \[Alpha] - 3*\[Beta])*
             (3*(-862 + 7144*\[Nu] - 21504*\[Nu]^2 + \[Beta]*(-33739 + 
                  144196*\[Nu] - 53760*\[Nu]^2) + \[Alpha]^2*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2) + 3*\[Beta]^2*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2) + \[Alpha]*(10511 - 
                  43892*\[Nu] + 10752*\[Nu]^2 - 4*\[Beta]*(6479 - 
                    27764*\[Nu] + 10752*\[Nu]^2)))*\[Chi]A^2 - 
              2*\[Delta]*(2586 + \[Beta]*(101217 - 259700*\[Nu]) - 
                19824*\[Nu] + 3*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                9*\[Beta]^2*(-6479 + 16884*\[Nu]) + \[Alpha]*(-31533 + 
                  \[Beta]*(77748 - 202608*\[Nu]) + 76692*\[Nu]))*\[Chi]A*
               \[Chi]S + (\[Beta]*(-101217 + 491680*\[Nu] - 193648*\[Nu]^2) - 
                6*(431 - 4760*\[Nu] + 1904*\[Nu]^2) + 3*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + 9*\[Beta]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) - 3*\[Alpha]*
                 (-10511 + 49280*\[Nu] - 18704*\[Nu]^2 + 4*\[Beta]*
                   (6479 - 31920*\[Nu] + 13776*\[Nu]^2)))*\[Chi]S^2) + 
            7544275200*LN^(32/3)*r^(16/3)*((\[Beta]*(-219667 + 1256764*
                   \[Nu] - 1512384*\[Nu]^2) - 567*\[Beta]^3*(-17 - 
                  140*\[Nu] + 832*\[Nu]^2) + 7*\[Alpha]^3*(3049 - 
                  14084*\[Nu] + 7552*\[Nu]^2) - 16*(2730 - 22387*\[Nu] + 
                  45868*\[Nu]^2) + 12*\[Beta]^2*(-7189 - 11048*\[Nu] + 
                  159216*\[Nu]^2) + \[Alpha]*(-1 + 4*\[Nu])*(-52984 + 
                  \[Beta]*(20801 - 401664*\[Nu]) + 84960*\[Nu] + 63*\[Beta]^2*
                   (-1489 + 3776*\[Nu])) - \[Alpha]^2*(-1 + 4*\[Nu])*
                 (11941 - 85296*\[Nu] + 21*\[Beta]*(-4517 + 5040*\[Nu])))*
               \[Chi]A^2 - 2*\[Delta]*(\[Beta]*(219667 - 454732*\[Nu]) + 
                48*(910 - 2791*\[Nu]) - 567*\[Beta]^3*(17 + 220*\[Nu]) + 
                7*\[Alpha]^3*(-3049 + 2836*\[Nu]) + 12*\[Beta]^2*
                 (7189 + 42128*\[Nu]) + \[Alpha]^2*(-11941 + 122788*\[Nu] - 
                  21*\[Beta]*(-4517 + 5972*\[Nu])) + \[Alpha]*
                 (\[Beta]*(20801 - 470852*\[Nu]) + 63*\[Beta]^2*(-1489 + 
                    4084*\[Nu]) + 8*(-6623 + 20210*\[Nu])))*\[Chi]A*\[Chi]S + 
              (\[Beta]*(-219667 + 531368*\[Nu] - 306544*\[Nu]^2) - 
                567*\[Beta]^3*(-17 - 232*\[Nu] + 48*\[Nu]^2) + 7*\[Alpha]^3*
                 (3049 - 3784*\[Nu] + 3792*\[Nu]^2) + 12*\[Beta]^2*
                 (-7189 - 44452*\[Nu] + 9296*\[Nu]^2) + 16*(-2730 + 
                  5279*\[Nu] + 12376*\[Nu]^2) + \[Alpha]^2*(11941 - 
                  160280*\[Nu] + 149968*\[Nu]^2 - 21*\[Beta]*(4517 - 
                    6904*\[Nu] + 3728*\[Nu]^2)) + \[Alpha]*
                 (\[Beta]*(-20801 + 540040*\[Nu] - 276752*\[Nu]^2) + 
                  63*\[Beta]^2*(1489 - 4392*\[Nu] + 1232*\[Nu]^2) + 
                  8*(6623 - 29800*\[Nu] + 38360*\[Nu]^2)))*\[Chi]S^2) + 
            838252800*LN^(20/3)*r^(22/3)*((-4526434 + 73172728*\[Nu] - 
                220267968*\[Nu]^2 - 6804*\[Beta]^3*(9263 - 38680*\[Nu] + 
                  6512*\[Nu]^2) + 1134*\[Alpha]^3*(7149 - 34828*\[Nu] + 
                  24928*\[Nu]^2) + 108*\[Beta]^2*(1058785 - 4420112*\[Nu] + 
                  739888*\[Nu]^2) + 54*\[Beta]*(327579 - 1914692*\[Nu] + 
                  2417504*\[Nu]^2) - 27*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (508913 - 13200*\[Nu] + 48*\[Beta]*(-40617 + 23975*\[Nu])) + 
                3*\[Alpha]*(-1 + 4*\[Nu])*(2153479 - 18168432*\[Nu] + 
                  162*\[Beta]^2*(-221313 + 72184*\[Nu]) - 9*\[Beta]*
                   (-2839917 + 1165024*\[Nu])))*\[Chi]A^2 - 2*\[Delta]*(
                4526434 - 55496344*\[Nu] - 6804*\[Beta]^3*(-9263 + 
                  1628*\[Nu]) + 1134*\[Alpha]^3*(-7149 + 6220*\[Nu]) + 
                540*\[Beta]^2*(-211757 + 36776*\[Nu]) + 18*\[Beta]*
                 (-982737 + 1838132*\[Nu]) - 27*\[Alpha]^2*(508913 - 
                  6900*\[Nu] + 48*\[Beta]*(-40617 + 23954*\[Nu])) + 
                3*\[Alpha]*(2153479 - 18335116*\[Nu] + 486*\[Beta]^2*
                   (-73771 + 24052*\[Nu]) - 9*\[Beta]*(-2839917 + 1154356*
                     \[Nu])))*\[Chi]A*\[Chi]S - (1134*\[Alpha]^3*
                 (-7149 + 6208*\[Nu] + 48*\[Nu]^2) - 27*\[Alpha]^2*
                 (508913 - 600*\[Nu] - 25200*\[Nu]^2 + 48*\[Beta]*(-40617 + 
                    23933*\[Nu] + 84*\[Nu]^2)) + 3*\[Alpha]*(2153479 - 
                  18501800*\[Nu] + 666736*\[Nu]^2 + 162*\[Beta]^2*(-221313 + 
                    72128*\[Nu] + 112*\[Nu]^2) - 9*\[Beta]*(-2839917 + 
                    1143688*\[Nu] + 42672*\[Nu]^2)) - 2*(-2263217 + 
                  27962848*\[Nu] - 858704*\[Nu]^2 + 3402*\[Beta]^3*
                   (-9263 + 1628*\[Nu]) - 54*\[Beta]^2*(-1058785 + 
                    182788*\[Nu] + 4368*\[Nu]^2) + 9*\[Beta]*(982737 - 
                    1863136*\[Nu] + 100016*\[Nu]^2)))*\[Chi]S^2) - 
            5029516800*LN^(26/3)*r^(19/3)*((189*\[Alpha]^3*(2381 - 
                  10872*\[Nu] + 5392*\[Nu]^2) - 3*\[Alpha]^2*(-1 + 4*\[Nu])*
                 (70532 + 67360*\[Nu] + 27*\[Beta]*(-35957 + 19488*\[Nu])) + 
                6*\[Alpha]*(-1 + 4*\[Nu])*(55564 + 104686*\[Nu] + 9*\[Beta]^2*
                   (-122281 + 49574*\[Nu]) + \[Beta]*(117391 + 99468*
                     \[Nu])) + 2*(467787 - 3449544*\[Nu] + 6313584*\[Nu]^2 - 
                  567*\[Beta]^3*(4429 - 18656*\[Nu] + 3760*\[Nu]^2) + 
                  9*\[Beta]^2*(91515 - 401968*\[Nu] + 143632*\[Nu]^2) + 
                  \[Beta]*(1292423 - 6392624*\[Nu] + 4891728*\[Nu]^2)))*
               \[Chi]A^2 - 2*\[Delta]*(-935574 + 3161328*\[Nu] - 
                1134*\[Beta]^3*(-4429 + 940*\[Nu]) + 189*\[Alpha]^3*
                 (-2381 + 1340*\[Nu]) + 54*\[Beta]^2*(-30505 + 11288*\[Nu]) + 
                \[Beta]*(-2584846 + 2513848*\[Nu]) - 3*\[Alpha]^2*
                 (70532 + 73240*\[Nu] + 9*\[Beta]*(-107871 + 58268*\[Nu])) + 
                6*\[Alpha]*(55564 + 100388*\[Nu] + 153*\[Beta]^2*(-7193 + 
                    2912*\[Nu]) + \[Beta]*(117391 + 109268*\[Nu])))*\[Chi]A*
               \[Chi]S - (189*\[Alpha]^3*(-2381 + 1332*\[Nu] + 32*\[Nu]^2) + 
                6*\[Alpha]*(55564 + 96090*\[Nu] + 17192*\[Nu]^2 + 
                  \[Beta]*(117391 + 119068*\[Nu] - 39200*\[Nu]^2) + 
                  9*\[Beta]^2*(-122281 + 49434*\[Nu] + 280*\[Nu]^2)) - 
                3*\[Alpha]^2*(70532 + 79120*\[Nu] - 23520*\[Nu]^2 + 
                  9*\[Beta]*(-107871 + 58072*\[Nu] + 784*\[Nu]^2)) - 
                2*(467787 - 1582932*\[Nu] + 9072*\[Nu]^2 + 567*\[Beta]^3*
                   (-4429 + 940*\[Nu]) - 9*\[Beta]^2*(-91515 + 31820*\[Nu] + 
                    8176*\[Nu]^2) + \[Beta]*(1292423 - 1290916*\[Nu] + 
                    135968*\[Nu]^2)))*\[Chi]S^2) + 943034400*LN^(28/3)*r^6*
             ((9*\[Alpha]^3*(6569 + 209208*\[Nu] + 3584*\[Nu]^2) + 
                12*\[Alpha]^2*(372070 - 444209*\[Nu] - 965952*\[Nu]^2 + 
                  6*\[Beta]*(22283 - 255024*\[Nu] + 4256*\[Nu]^2)) + 
                \[Alpha]*(5610991 - 15072840*\[Nu] - 17031168*\[Nu]^2 - 
                  27*\[Beta]^2*(249363 - 1790336*\[Nu] + 100352*\[Nu]^2) + 
                  6*\[Beta]*(-2418065 + 830596*\[Nu] + 6935040*\[Nu]^2)) + 
                4*(-2114709 + 5165251*\[Nu] + 7147584*\[Nu]^2 + 162*\[Beta]^3*
                   (7319 - 47851*\[Nu] + 6944*\[Nu]^2) - 9*\[Beta]^2*
                   (-36641 - 1217011*\[Nu] + 569664*\[Nu]^2) + 2*\[Beta]*
                   (-3467003 + 9458892*\[Nu] + 9804384*\[Nu]^2)))*\[Chi]A^2 + 
              2*\[Delta]*(9*\[Alpha]^3*(6569 + 27160*\[Nu]) + 12*\[Alpha]^2*
                 (372070 + 233263*\[Nu] - 6*\[Beta]*(-22283 + 35924*\[Nu])) + 
                \[Alpha]*(5610991 + 2408472*\[Nu] + 27*\[Beta]^2*(-249363 + 
                    267232*\[Nu]) - 6*\[Beta]*(2418065 + 2116924*\[Nu])) - 
                4*(2114709 + 827885*\[Nu] + 162*\[Beta]^3*(-7319 + 
                    8295*\[Nu]) - 9*\[Beta]^2*(36641 + 400307*\[Nu]) + 
                  \[Beta]*(6934006 + 2223744*\[Nu])))*\[Chi]A*\[Chi]S + 
              (9*\[Alpha]^3*(6569 - 181164*\[Nu] + 125216*\[Nu]^2) - 
                12*\[Alpha]^2*(-372070 + 577545*\[Nu] - 7892*\[Nu]^2 + 
                  6*\[Beta]*(-22283 - 94044*\[Nu] + 68320*\[Nu]^2)) + 
                \[Alpha]*(5610991 - 2554180*\[Nu] - 3081312*\[Nu]^2 - 
                  6*\[Beta]*(2418065 - 4607816*\[Nu] + 110544*\[Nu]^2) + 
                  27*\[Beta]^2*(-249363 - 258420*\[Nu] + 218624*\[Nu]^2)) - 
                4*(2114709 - 1637815*\[Nu] + 1675612*\[Nu]^2 + 162*\[Beta]^3*
                   (-7319 - 1985*\[Nu] + 3444*\[Nu]^2) + 9*\[Beta]^2*
                   (-36641 + 562961*\[Nu] + 134940*\[Nu]^2) + 2*\[Beta]*
                   (3467003 - 2185376*\[Nu] + 504192*\[Nu]^2)))*\[Chi]S^2) + 
            628689600*LN^8*r^(20/3)*((\[Beta]*(2576209 + 22880756*\[Nu] - 
                  136164672*\[Nu]^2) - 567*\[Beta]^3*(6767 - 29476*\[Nu] + 
                  11072*\[Nu]^2) + 3*\[Alpha]^3*(190153 - 1494476*\[Nu] + 
                  3540544*\[Nu]^2) + 36*\[Beta]^2*(-512233 + 1260748*\[Nu] + 
                  5170368*\[Nu]^2) - 4*(-4734637 + 16665856*\[Nu] + 
                  9049152*\[Nu]^2) - 3*\[Alpha]^2*(-319045 + 4904452*\[Nu] - 
                  19692288*\[Nu]^2 + 3*\[Beta]*(142621 - 1565596*\[Nu] + 
                    4807488*\[Nu]^2)) + \[Alpha]*(14322014 - 64535648*\[Nu] + 
                  31913280*\[Nu]^2 + 27*\[Beta]^2*(132933 - 854188*\[Nu] + 
                    1602496*\[Nu]^2) - 9*\[Beta]*(-1714341 + 2228324*\[Nu] + 
                    25797632*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(
                -567*\[Beta]^3*(-6767 + 21380*\[Nu]) + 4*(-4734637 + 
                  676774*\[Nu]) + 36*\[Beta]^2*(512233 + 2419522*\[Nu]) + 
                \[Alpha]^3*(-570459 + 8022756*\[Nu]) - \[Beta]*(2576209 + 
                  85918308*\[Nu]) + \[Alpha]^2*(-957135 + 38280228*\[Nu] - 
                  9*\[Beta]*(-142621 + 3550204*\[Nu])) + \[Alpha]*
                 (-14322014 + 40482960*\[Nu] + 27*\[Beta]^2*(-132933 + 
                    1371692*\[Nu]) - 3*\[Beta]*(5143023 + 41092996*\[Nu])))*
               \[Chi]A*\[Chi]S + (\[Beta]*(2576209 + 138651024*\[Nu] - 
                  42784336*\[Nu]^2) - 567*\[Beta]^3*(6767 - 40352*\[Nu] + 
                  17040*\[Nu]^2) + 36*\[Beta]^2*(-512233 - 4050860*\[Nu] + 
                  694848*\[Nu]^2) + 3*\[Alpha]^3*(190153 - 4614640*\[Nu] + 
                  1491504*\[Nu]^2) + 4*(4734637 - 3626240*\[Nu] + 
                  1563184*\[Nu]^2) + \[Alpha]*(14322014 - 73718328*\[Nu] + 
                  24059392*\[Nu]^2 + \[Beta]*(15429069 + 204896616*\[Nu] - 
                    46903920*\[Nu]^2) + 81*\[Beta]^2*(44311 - 806976*\[Nu] + 
                    281232*\[Nu]^2)) - 3*\[Alpha]^2*(-319045 + 21891880*
                   \[Nu] - 5758032*\[Nu]^2 + 3*\[Beta]*(142621 - 6105296*
                     \[Nu] + 1999984*\[Nu]^2)))*\[Chi]S^2) - 
            3772137600*LN^10*r^(17/3)*((\[Beta]*(-1074583 + 4669780*\[Nu] - 
                  2161152*\[Nu]^2) - 81*\[Beta]^3*(9727 - 40756*\[Nu] + 
                  10752*\[Nu]^2) + 192*\[Beta]^2*(11297 - 47960*\[Nu] + 
                  16128*\[Nu]^2) + 3*\[Alpha]^3*(65255 - 277652*\[Nu] + 
                  96768*\[Nu]^2) - 2*(126029 - 598364*\[Nu] + 548352*
                   \[Nu]^2) + \[Alpha]^2*(529442 - 2261912*\[Nu] + 
                  838656*\[Nu]^2 - 3*\[Beta]*(348563 - 1477412*\[Nu] + 
                    483840*\[Nu]^2)) + \[Alpha]*(155843 - 617828*\[Nu] - 
                  32256*\[Nu]^2 + 63*\[Beta]^2*(25997 - 109532*\[Nu] + 
                    32256*\[Nu]^2) - 2*\[Beta]*(1215505 - 5200204*\[Nu] + 
                    1967616*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(252058 + 
                \[Beta]*(1074583 - 2784992*\[Nu]) - 774424*\[Nu] - 
                81*\[Beta]^3*(-9727 + 24192*\[Nu]) + 3*\[Alpha]^3*
                 (-65255 + 166488*\[Nu]) + 24*\[Beta]^2*(-90376 + 
                  228669*\[Nu]) + \[Alpha]*(-155843 + \[Beta]*(2431010 - 
                    6220872*\[Nu]) + 325024*\[Nu] + 63*\[Beta]^2*(-25997 + 
                    65256*\[Nu])) + \[Alpha]^2*(-529442 + 1347696*\[Nu] - 
                  3*\[Beta]*(-348563 + 883680*\[Nu])))*\[Chi]A*\[Chi]S + 
              (-252058 + 1360352*\[Nu] - 364000*\[Nu]^2 + \[Beta]*
                 (-1074583 + 5198536*\[Nu] - 1542576*\[Nu]^2) - 81*\[Beta]^3*
                 (9727 - 46536*\[Nu] + 20272*\[Nu]^2) + 48*\[Beta]^2*
                 (45188 - 217581*\[Nu] + 85876*\[Nu]^2) + 3*\[Alpha]^3*
                 (65255 - 316344*\[Nu] + 129136*\[Nu]^2) + \[Alpha]^2*
                 (529442 - 2551248*\[Nu] + 935200*\[Nu]^2 - 3*\[Beta]*
                   (348563 - 1684200*\[Nu] + 698992*\[Nu]^2)) + 
                \[Alpha]*(155843 - 655592*\[Nu] + 159600*\[Nu]^2 + 
                  63*\[Beta]^2*(25997 - 124968*\[Nu] + 53200*\[Nu]^2) - 
                  2*\[Beta]*(1215505 - 5882688*\[Nu] + 2208752*\[Nu]^2)))*
               \[Chi]S^2) - 1257379200*LN^6*r^(23/3)*
             ((\[Beta]*(65508122 - 212757152*\[Nu] - 331826208*\[Nu]^2) - 
                162*\[Beta]^3*(2111 - 11272*\[Nu] + 11312*\[Nu]^2) + 
                108*\[Alpha]^3*(-23063 + 66666*\[Nu] + 130088*\[Nu]^2) + 
                72*\[Beta]^2*(-375663 + 1254553*\[Nu] + 2005052*\[Nu]^2) + 
                24*(-1007782 + 2683981*\[Nu] + 5014044*\[Nu]^2) - 
                9*\[Alpha]^2*(3*\[Beta]*(-229819 + 671364*\[Nu] + 1380064*
                     \[Nu]^2) - 4*(-643647 + 1978846*\[Nu] + 3354008*
                     \[Nu]^2)) + 3*\[Alpha]*(-15956031 + 47873940*\[Nu] + 
                  80835552*\[Nu]^2 + 9*\[Beta]^2*(-124901 + 337068*\[Nu] + 
                    927584*\[Nu]^2) - 16*\[Beta]*(-1107662 + 3584663*\[Nu] + 
                    5811540*\[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(24186768 + 
                43214472*\[Nu] - 162*\[Beta]^3*(-2111 + 13790*\[Nu]) + 
                108*\[Alpha]^3*(23063 + 47551*\[Nu]) + 216*\[Beta]^2*
                 (125221 + 197386*\[Nu]) - 2*\[Beta]*(32754061 + 47921846*
                   \[Nu]) - 27*\[Alpha]^2*(-858196 + 229819*\[Beta] - 
                  1432032*\[Nu] + 522536*\[Beta]*\[Nu]) + 3*\[Alpha]*
                 (63*\[Beta]^2*(17843 + 59296*\[Nu]) - 32*\[Beta]*(553831 + 
                    878339*\[Nu]) + 7*(2279433 + 3703600*\[Nu])))*\[Chi]A*
               \[Chi]S + (108*\[Alpha]^3*(-23063 - 69516*\[Nu] + 
                  8960*\[Nu]^2) - 9*\[Alpha]^2*(2574588 + 6209224*\[Nu] - 
                  221536*\[Nu]^2 + 3*\[Beta]*(-229819 - 797160*\[Nu] + 
                    96208*\[Nu]^2)) + 3*\[Alpha]*(-15956031 - 35900216*
                   \[Nu] + 2380112*\[Nu]^2 + 16*\[Beta]*(1107662 + 2667371*
                     \[Nu] + 114884*\[Nu]^2) + 9*\[Beta]^2*(-124901 - 
                    667608*\[Nu] + 118832*\[Nu]^2)) - 2*(12093384 + 
                  27048708*\[Nu] - 6548304*\[Nu]^2 + 81*\[Beta]^3*(2111 - 
                    24752*\[Nu] + 9744*\[Nu]^2) + 36*\[Beta]^2*(375663 + 
                    936217*\[Nu] + 79772*\[Nu]^2) - \[Beta]*(32754061 + 
                    71206024*\[Nu] + 4953424*\[Nu]^2)))*\[Chi]S^2) - 
            1257379200*LN^(10/3)*r^9*((-63*\[Alpha]^3*(106681 - 514591*
                   \[Nu] + 405504*\[Nu]^2) + 6*\[Alpha]^2*(9368134 - 
                  38908138*\[Nu] - 995664*\[Nu]^2 + 21*\[Beta]*(3545 - 
                    134087*\[Nu] + 534528*\[Nu]^2)) - 3*\[Alpha]*(-96221147 + 
                  416800157*\[Nu] - 88456384*\[Nu]^2 + 63*\[Beta]^2*
                   (-100589 + 330971*\[Nu] + 304128*\[Nu]^2) + \[Beta]*
                   (62775494 - 258361802*\[Nu] + 5928000*\[Nu]^2)) + 
                2*(149675619 - 655131317*\[Nu] + 175294992*\[Nu]^2 + 
                  489888*\[Beta]^3*(-13 + 48*\[Nu] + 16*\[Nu]^2) + 
                  9*\[Beta]^2*(7311199 - 29988553*\[Nu] + 1380816*\[Nu]^2) - 
                  6*\[Beta]*(30148735 - 128842529*\[Nu] + 24021008*\[Nu]^2)))*
               \[Chi]A^2 + 2*\[Delta]*(299351238 - 98568862*\[Nu] - 
                979776*\[Beta]^3*(13 + 8*\[Nu]) + 126*\[Beta]^2*(1044457 + 
                  37219*\[Nu]) + 63*\[Alpha]^3*(-106681 + 491141*\[Nu]) + 
                12*\[Beta]*(-30148735 + 5943987*\[Nu]) + \[Alpha]^2*
                 (56208804 + 92261148*\[Nu] - 126*\[Beta]*(-3545 + 
                    553261*\[Nu])) + 3*\[Alpha]*(96221147 + 3898769*\[Nu] + 
                  63*\[Beta]^2*(100589 + 246599*\[Nu]) - 2*\[Beta]*
                   (31387747 + 16152409*\[Nu])))*\[Chi]A*\[Chi]S + 
              (-63*\[Alpha]^3*(106681 - 894415*\[Nu] + 270964*\[Nu]^2) - 
                3*\[Alpha]*(-96221147 - 39713107*\[Nu] + 64367396*\[Nu]^2 + 
                  \[Beta]*(62775494 + 71869462*\[Nu] - 44920072*\[Nu]^2) + 
                  63*\[Beta]^2*(-100589 - 421813*\[Nu] + 99772*\[Nu]^2)) + 
                6*\[Alpha]^2*(9368134 + 32189318*\[Nu] - 16516376*\[Nu]^2 + 
                  21*\[Beta]*(3545 - 986615*\[Nu] + 277364*\[Nu]^2)) + 
                2*(149675619 - 42140021*\[Nu] - 63130324*\[Nu]^2 + 
                  489888*\[Beta]^3*(-13 - 12*\[Nu] + \[Nu]^2) - 9*\[Beta]^2*
                   (-7311199 - 1264823*\[Nu] + 2000036*\[Nu]^2) + 6*\[Beta]*
                   (-30148735 + 3640385*\[Nu] + 10938708*\[Nu]^2)))*\[Chi]S^
                2) + 471517200*LN^(22/3)*r^7*((-54232338 + 61470784*\[Nu] + 
                440355072*\[Nu]^2 - 20736*\[Beta]^3*(-836 + 2017*\[Nu] + 
                  2884*\[Nu]^2) + 3*\[Alpha]^3*(3423667 - 15246124*\[Nu] + 
                  387072*\[Nu]^2) + 4*\[Beta]*(18048055 - 28710024*\[Nu] + 
                  1648512*\[Nu]^2) - 6*\[Beta]^2*(23643031 - 87026512*\[Nu] + 
                  36511872*\[Nu]^2) - 2*\[Alpha]^2*(22650838 - 68919796*
                   \[Nu] + 10207104*\[Nu]^2 + 3*\[Beta]*(8093123 - 36902972*
                     \[Nu] + 4677120*\[Nu]^2)) + \[Alpha]*(-91611863 + 
                  198208204*\[Nu] + 274263552*\[Nu]^2 + 9*\[Beta]^2*
                   (4117777 - 22131364*\[Nu] + 10407936*\[Nu]^2) + 
                  2*\[Beta]*(58519435 - 191009620*\[Nu] + 127848192*
                     \[Nu]^2)))*\[Chi]A^2 - 2*\[Delta]*(\[Alpha]^2*
                 (45301676 + \[Beta]*(48558738 - 89203464*\[Nu]) + 
                  3407640*\[Nu]) + 3*\[Alpha]^3*(-3423667 + 5615484*\[Nu]) - 
                2*(-27116169 - 42407152*\[Nu] + 5184*\[Beta]^3*(1672 + 
                    3717*\[Nu]) + 10*\[Beta]*(3609611 + 888232*\[Nu]) + 
                  \[Beta]^2*(-70929093 + 3240864*\[Nu])) + \[Alpha]*
                 (91611863 + 42790692*\[Nu] - 26*\[Beta]*(4501495 + 
                    288972*\[Nu]) + 9*\[Beta]^2*(-4117777 + 14056980*\[Nu])))*
               \[Chi]A*\[Chi]S + (3*\[Alpha]^3*(3423667 - 9679512*\[Nu] + 
                  1741040*\[Nu]^2) - 2*\[Alpha]^2*(22650838 - 18275916*
                   \[Nu] - 8433712*\[Nu]^2 + 3*\[Beta]*(8093123 - 25204008*
                     \[Nu] + 4931248*\[Nu]^2)) + 2*(-27116169 - 7085020*
                   \[Nu] - 19227200*\[Nu]^2 + \[Beta]*(36096110 - 69199752*
                     \[Nu] - 38065472*\[Nu]^2) + 20736*\[Beta]^3*(418 + 
                    1195*\[Nu] + 84*\[Nu]^2) + 3*\[Beta]^2*(-23643031 + 
                    9706188*\[Nu] + 17033344*\[Nu]^2)) + \[Alpha]*
                 (-91611863 + 82657864*\[Nu] - 6655088*\[Nu]^2 + 9*\[Beta]^2*
                   (4117777 - 22453704*\[Nu] + 3476816*\[Nu]^2) - 2*\[Beta]*
                   (-58519435 + 35554848*\[Nu] + 56869744*\[Nu]^2)))*\[Chi]S^
                2) + 2514758400*LN^(16/3)*r^8*((10350383 - 52439867*\[Nu] + 
                105949440*\[Nu]^2 + \[Beta]*(-146549455 + 639924301*\[Nu] - 
                  246545184*\[Nu]^2) + 243*\[Beta]^3*(-53035 + 193397*\[Nu] + 
                  71456*\[Nu]^2) - 9*\[Alpha]^3*(627074 - 2615567*\[Nu] + 
                  514752*\[Nu]^2) + 27*\[Beta]^2*(3629139 - 15073571*\[Nu] + 
                  2266432*\[Nu]^2) + 3*\[Alpha]^2*(5708063 - 27335885*\[Nu] + 
                  21048384*\[Nu]^2 + 3*\[Beta]*(1085057 - 5161337*\[Nu] + 
                    3595872*\[Nu]^2)) + \[Alpha]*(59182858 - 272422021*
                   \[Nu] + 195017088*\[Nu]^2 - 81*\[Beta]^2*(-108218 + 
                    296805*\[Nu] + 559104*\[Nu]^2) - 6*\[Beta]*(15564382 - 
                    66800851*\[Nu] + 19250112*\[Nu]^2)))*\[Chi]A^2 + 
              2*\[Delta]*(10350383 + \[Beta]^2*(97986753 - 7216389*\[Nu]) - 
                27121415*\[Nu] - 1215*\[Beta]^3*(10607 + 7035*\[Nu]) + 
                63*\[Alpha]^3*(-89582 + 207991*\[Nu]) + \[Beta]*(-146549455 + 
                  61646817*\[Nu]) + \[Alpha]^2*(17124189 + 9765513*\[Beta] + 
                  10872381*\[Nu] - 47136285*\[Beta]*\[Nu]) + \[Alpha]*
                 (59182858 - 41940375*\[Nu] + 27*\[Beta]^2*(324654 + 
                    1578619*\[Nu]) - 6*\[Beta]*(15564382 + 4496831*\[Nu])))*
               \[Chi]A*\[Chi]S + (10350383 - 43204495*\[Nu] - 19466236*
                 \[Nu]^2 + \[Beta]^2*(97986753 + 606627*\[Nu] - 33480900*
                   \[Nu]^2) + 243*\[Beta]^3*(-53035 - 51607*\[Nu] + 
                  252*\[Nu]^2) - 9*\[Alpha]^3*(627074 - 2804603*\[Nu] + 
                  824516*\[Nu]^2) + \[Beta]*(-146549455 + 69567153*\[Nu] + 
                  75919948*\[Nu]^2) + 3*\[Alpha]^2*(5708063 + 11751887*
                   \[Nu] - 11338212*\[Nu]^2 + 3*\[Beta]*(1085057 - 9653621*
                     \[Nu] + 2583476*\[Nu]^2)) + \[Alpha]*(59182858 - 
                  48190161*\[Nu] - 48357556*\[Nu]^2 - 27*\[Beta]^2*
                   (-324654 - 2749037*\[Nu] + 587692*\[Nu]^2) + \[Beta]*
                   (-93386292 - 81221910*\[Nu] + 83885112*\[Nu]^2)))*\[Chi]S^
                2))) - 108*LN^(34/3)*r^4*(173590003882893 - 
          428838786353347*\[Alpha] + 254142641662515*\[Alpha]^2 - 
          17687398154911*\[Alpha]^3 + 3444213104640*EulerGamma*
           (-1 + \[Alpha] - 3*\[Beta])^3 + 1241570436280941*\[Beta] - 
          1427095386250290*\[Alpha]*\[Beta] + 98759817313749*\[Alpha]^2*
           \[Beta] + 2037531784735935*\[Beta]^2 - 136651328617347*\[Alpha]*
           \[Beta]^2 + 10335818134647*\[Beta]^3 + 386004133574460*\[Nu] - 
          165059737770580*\[Alpha]*\[Nu] - 146701826104770*\[Alpha]^2*\[Nu] + 
          25620620022690*\[Alpha]^3*\[Nu] + 859019842177140*\[Beta]*\[Nu] + 
          609120027132120*\[Alpha]*\[Beta]*\[Nu] - 208381364674560*\[Alpha]^2*
           \[Beta]*\[Nu] - 512731617757380*\[Beta]^2*\[Nu] + 
          643507073789580*\[Alpha]*\[Beta]^2*\[Nu] - 725891323629780*
           \[Beta]^3*\[Nu] + 138278156196000*\[Nu]^2 - 74409996587800*
           \[Alpha]*\[Nu]^2 - 202676818024800*\[Alpha]^2*\[Nu]^2 - 
          13968590651400*\[Alpha]^3*\[Nu]^2 + 305940361314000*\[Beta]*
           \[Nu]^2 + 644795316673200*\[Alpha]*\[Beta]*\[Nu]^2 + 
          145401770606400*\[Alpha]^2*\[Beta]*\[Nu]^2 - 285220415743200*
           \[Beta]^2*\[Nu]^2 - 498425420493000*\[Alpha]*\[Beta]^2*\[Nu]^2 + 
          561305373829200*\[Beta]^3*\[Nu]^2 + 260037999232320*\[Nu]^3 - 
          147614929832160*\[Alpha]*\[Nu]^3 - 55675668515040*\[Alpha]^2*
           \[Nu]^3 + 10534377441280*\[Alpha]^3*\[Nu]^3 + 
          341399564614080*\[Beta]*\[Nu]^3 + 202972923800640*\[Alpha]*\[Beta]*
           \[Nu]^3 - 88499751721920*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
          170986586420160*\[Beta]^2*\[Nu]^3 + 232156876865760*\[Alpha]*
           \[Beta]^2*\[Nu]^3 - 186220798061760*\[Beta]^3*\[Nu]^3 - 
          2200413600*Pi^2*(-1 + \[Alpha] - 3*\[Beta])^2*
           (1024 - 1024*\[Alpha] + 3072*\[Beta] + 3239*\[Nu] + 
            82*\[Alpha]*\[Nu] - 246*\[Beta]*\[Nu]) - 6888426209280*Log[2] + 
          20665278627840*\[Alpha]*Log[2] - 20665278627840*\[Alpha]^2*Log[2] + 
          6888426209280*\[Alpha]^3*Log[2] - 61995835883520*\[Beta]*Log[2] + 
          123991671767040*\[Alpha]*\[Beta]*Log[2] - 61995835883520*\[Alpha]^2*
           \[Beta]*Log[2] - 185987507650560*\[Beta]^2*Log[2] + 
          185987507650560*\[Alpha]*\[Beta]^2*Log[2] - 185987507650560*
           \[Beta]^3*Log[2]) + LN^(16/3)*r^7*(746472051499416868 + 
          256282179538670424*\[Alpha] - 77217028569535410*\[Alpha]^2 - 
          48337843561919397*\[Alpha]^3 + 742273710786741852*\[Beta] + 
          637150837855268088*\[Alpha]*\[Beta] + 339876640240305948*\[Alpha]^2*
           \[Beta] - 273270709940435964*\[Beta]^2 - 728146382998701852*
           \[Alpha]*\[Beta]^2 + 617797665640769076*\[Beta]^3 + 
          1722106552320*EulerGamma*(-12359 + 11664*\[Alpha]^3 + 
            2718*\[Beta] + 13041*\[Beta]^2 - 5832*\[Beta]^3 - 
            243*\[Alpha]^2*(-111 + 152*\[Beta]) + 18*\[Alpha]*
             (155 - 3039*\[Beta] + 1728*\[Beta]^2)) + 526121015437688880*
           \[Nu] + 1423505827747003680*\[Alpha]*\[Nu] + 567629781366126960*
           \[Alpha]^2*\[Nu] + 111336481179124740*\[Alpha]^3*\[Nu] - 
          2663102604446257680*\[Beta]*\[Nu] - 1715334612938644320*\[Alpha]*
           \[Beta]*\[Nu] - 708532031383434720*\[Alpha]^2*\[Beta]*\[Nu] + 
          1144948653723767760*\[Beta]^2*\[Nu] + 1411665339902645520*\[Alpha]*
           \[Beta]^2*\[Nu] - 819501652919481840*\[Beta]^3*\[Nu] + 
          52369740686107200*\[Nu]^2 - 242658048610094400*\[Alpha]*\[Nu]^2 - 
          28102290429376800*\[Alpha]^2*\[Nu]^2 - 52420626239612400*\[Alpha]^3*
           \[Nu]^2 + 322748674190107200*\[Beta]*\[Nu]^2 - 
          9525251341267200*\[Alpha]*\[Beta]*\[Nu]^2 + 268531408644206400*
           \[Alpha]^2*\[Beta]*\[Nu]^2 - 44080140308702400*\[Beta]^2*\[Nu]^2 - 
          397585415437056000*\[Alpha]*\[Beta]^2*\[Nu]^2 + 
          165672417302884800*\[Beta]^3*\[Nu]^2 + 68793900538108160*\[Nu]^3 + 
          98341258557346560*\[Alpha]*\[Nu]^3 + 6034390663633920*\[Alpha]^2*
           \[Nu]^3 + 16643725906610880*\[Alpha]^3*\[Nu]^3 - 
          60754746749679360*\[Beta]*\[Nu]^3 - 20706384167562240*\[Alpha]*
           \[Beta]*\[Nu]^3 - 54535160305866240*\[Alpha]^2*\[Beta]*\[Nu]^3 + 
          14288894371019520*\[Beta]^2*\[Nu]^3 + 52700649082583040*\[Alpha]*
           \[Beta]^2*\[Nu]^3 - 16119415754830080*\[Beta]^3*\[Nu]^3 - 
          4400827200*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])*
           (63616 + 305573*\[Nu] + 324*\[Beta]^2*(-512 + 41*\[Nu]) + 
            36*\[Alpha]^2*(2304 + 533*\[Nu]) - 9*\[Beta]*
             (-39808 + 15457*\[Nu]) - 3*\[Alpha]*(1152 - 53423*\[Nu] + 
              72*\[Beta]*(128 + 205*\[Nu]))) + 755111003167825920*Log[2] + 
          1519652261816156160*\[Alpha]*Log[2] + 668764580634501120*\[Alpha]^2*
           Log[2] + 40173301652520960*\[Alpha]^3*Log[2] - 
          2370875753775513600*\[Beta]*Log[2] - 1800824042826547200*\[Alpha]*
           \[Beta]*Log[2] - 127215455232983040*\[Alpha]^2*\[Beta]*Log[2] + 
          1081470860111093760*\[Beta]^2*Log[2] + 107128804406722560*\[Alpha]*
           \[Beta]^2*Log[2] - 20086650826260480*\[Beta]^3*Log[2] - 
          792324218920227840*Log[3] - 1499907879667169280*\[Alpha]*Log[3] - 
          571998767669683200*\[Alpha]^2*Log[3] + 2364261573034690560*\[Beta]*
           Log[3] + 1601596549475112960*\[Alpha]*\[Beta]*Log[3] - 
          1029597781805429760*\[Beta]^2*Log[3]) - 9*LN^(22/3)*r^6*
         (64310760577021564 + 95779089813601952*\[Alpha] + 
          30616614280510722*\[Alpha]^2 - 3334404295297287*\[Alpha]^3 - 
          146191081521491628*\[Beta] - 86053897198368360*\[Alpha]*\[Beta] + 
          26235109308741444*\[Alpha]^2*\[Beta] + 47060025979969404*
           \[Beta]^2 - 75912356853337788*\[Alpha]*\[Beta]^2 + 
          69943452696383292*\[Beta]^3 + 1722106552320*EulerGamma*
           (-199 + 864*\[Alpha]^3 + 630*\[Beta] + 3033*\[Beta]^2 - 
            1944*\[Beta]^3 - 9*\[Alpha]^2*(-69 + 472*\[Beta]) + 
            2*\[Alpha]*(-643 - 2013*\[Beta] + 2808*\[Beta]^2)) - 
          26450243122189040*\[Nu] + 47994497151888480*\[Alpha]*\[Nu] + 
          29572290625798800*\[Alpha]^2*\[Nu] + 10407745782555660*\[Alpha]^3*
           \[Nu] - 155297191426317360*\[Beta]*\[Nu] - 106569007529029920*
           \[Alpha]*\[Beta]*\[Nu] - 71700381081252000*\[Alpha]^2*\[Beta]*
           \[Nu] + 67212991996481520*\[Beta]^2*\[Nu] + 158665203709855920*
           \[Alpha]*\[Beta]^2*\[Nu] - 113674159609552080*\[Beta]^3*\[Nu] + 
          16393421726464000*\[Nu]^2 - 15259507817882400*\[Alpha]*\[Nu]^2 + 
          7980333277341600*\[Alpha]^2*\[Nu]^2 - 3160812563924400*\[Alpha]^3*
           \[Nu]^2 + 54278329317307200*\[Beta]*\[Nu]^2 - 26993932611105600*
           \[Alpha]*\[Beta]*\[Nu]^2 + 22820456753740800*\[Alpha]^2*\[Beta]*
           \[Nu]^2 + 21761682247670400*\[Beta]^2*\[Nu]^2 - 
          47065303785376800*\[Alpha]*\[Beta]^2*\[Nu]^2 + 26607239677972800*
           \[Beta]^3*\[Nu]^2 + 1263953870373120*\[Nu]^3 + 
          17443005623666560*\[Alpha]*\[Nu]^3 + 2952207298656000*\[Alpha]^2*
           \[Nu]^3 + 1607930220093120*\[Alpha]^3*\[Nu]^3 - 
          24573132454321920*\[Beta]*\[Nu]^3 - 9934902361117440*\[Alpha]*
           \[Beta]*\[Nu]^3 - 8029027014624000*\[Alpha]^2*\[Beta]*\[Nu]^3 + 
          8204497958442240*\[Beta]^2*\[Nu]^3 + 11108166467207040*\[Alpha]*
           \[Beta]^2*\[Nu]^3 - 4532298936802560*\[Beta]^3*\[Nu]^3 - 
          4400827200*Pi^2*(166016 + \[Beta]*(83712 - 1185966*\[Nu]) + 
            427097*\[Nu] - 972*\[Beta]^3*(-512 + 41*\[Nu]) + 
            12*\[Alpha]^3*(-2304 + 1189*\[Nu]) + 45*\[Beta]^2*
             (-23936 + 12341*\[Nu]) + \[Alpha]^2*(-144768 + 298357*\[Nu] - 
              252*\[Beta]*(-1024 + 287*\[Nu])) + 2*\[Alpha]*
             (3200 + \[Beta]*(378240 - 429393*\[Nu]) + 378471*\[Nu] + 
              54*\[Beta]^2*(-6400 + 943*\[Nu]))) - 44763863685488640*Log[2] + 
          9789601714421760*\[Alpha]*Log[2] + 31998461848657920*\[Alpha]^2*
           Log[2] + 2975800122408960*\[Alpha]^3*Log[2] - 91674620206202880*
           \[Beta]*Log[2] - 141836139862179840*\[Alpha]*\[Beta]*Log[2] - 
          14631017268510720*\[Alpha]^2*\[Beta]*Log[2] + 125619062458982400*
           \[Beta]^2*Log[2] + 19342700795658240*\[Alpha]*\[Beta]^2*Log[2] - 
          6695550275420160*\[Beta]^3*Log[2] + 43782621722864640*Log[3] - 
          14123426362214400*\[Alpha]*Log[3] - 29659195360650240*\[Alpha]^2*
           Log[3] + 93214613990615040*\[Beta]*Log[3] + 127110837259929600*
           \[Alpha]*\[Beta]*Log[3] - 114399753533936640*\[Beta]^2*Log[3]) + 
        9*LN^(28/3)*r^5*(-27174683249573620 + 12757449010256424*\[Alpha] + 
          18503744505875706*\[Alpha]^2 - 1418148292950135*\[Alpha]^3 + 
          5166319656960*EulerGamma*(73 + 80*\[Alpha] - 72*\[Beta])*
           (-1 + \[Alpha] - 3*\[Beta])^2 - 65623913308397772*\[Beta] - 
          79574651012550744*\[Alpha]*\[Beta] + 10087024650544548*\[Alpha]^2*
           \[Beta] + 73799765579488428*\[Beta]^2 - 26032935217061268*\[Alpha]*
           \[Beta]^2 + 24271183923791292*\[Beta]^3 - 9524723843915440*\[Nu] - 
          13013570359684800*\[Alpha]*\[Nu] - 1968958109857680*\[Alpha]^2*
           \[Nu] + 3193529788130220*\[Alpha]^3*\[Nu] + 21091101017167440*
           \[Beta]*\[Nu] + 5394096453866400*\[Alpha]*\[Beta]*\[Nu] - 
          24461776679487840*\[Alpha]^2*\[Beta]*\[Nu] - 2949228996774480*
           \[Beta]^2*\[Nu] + 64999911893994000*\[Alpha]*\[Beta]^2*\[Nu] - 
          58825166508496080*\[Beta]^3*\[Nu] - 10800078360880000*\[Nu]^2 - 
          21471573291429600*\[Alpha]*\[Nu]^2 - 1193499515426400*\[Alpha]^2*
           \[Nu]^2 - 830674383462000*\[Alpha]^3*\[Nu]^2 + 
          40670561085134400*\[Beta]*\[Nu]^2 - 5400725739998400*\[Alpha]*
           \[Beta]*\[Nu]^2 + 8189600206233600*\[Alpha]^2*\[Beta]*\[Nu]^2 + 
          17128826598240000*\[Beta]^2*\[Nu]^2 - 23430653553938400*\[Alpha]*
           \[Beta]^2*\[Nu]^2 + 18909649717358400*\[Beta]^3*\[Nu]^2 - 
          11347181690906880*\[Nu]^3 - 2563840657929600*\[Alpha]*\[Nu]^3 + 
          65109627421440*\[Alpha]^2*\[Nu]^3 + 632201967714240*\[Alpha]^3*
           \[Nu]^3 - 6241466428888320*\[Beta]*\[Nu]^3 - 2056183351891200*
           \[Alpha]*\[Beta]*\[Nu]^3 - 4231150992794880*\[Alpha]^2*\[Beta]*
           \[Nu]^3 + 4081446128067840*\[Beta]^2*\[Nu]^3 + 
          8465908866307200*\[Alpha]*\[Beta]^2*\[Nu]^3 - 4751882610773760*
           \[Beta]^3*\[Nu]^3 - 13202481600*Pi^2*(-1 + \[Alpha] - 3*\[Beta])*
           (22400 + \[Beta]*(48768 - 61131*\[Nu]) + 67691*\[Nu] + 
            108*\[Beta]^2*(-512 + 41*\[Nu]) + 4*\[Alpha]^2*
             (-2816 + 369*\[Nu]) + \[Alpha]*(-11136 + \[Beta]*(52224 - 
                5904*\[Nu]) + 45961*\[Nu])) + 5019940600012800*Log[2] - 
          9213270054912000*\[Alpha]*Log[2] + 3366718309785600*\[Alpha]^2*
           Log[2] + 826611145113600*\[Alpha]^3*Log[2] + 29375693569474560*
           \[Beta]*Log[2] - 23672076668190720*\[Alpha]*\[Beta]*Log[2] - 
          5703616901283840*\[Alpha]^2*\[Beta]*Log[2] + 40715765216501760*
           \[Beta]^2*Log[2] + 11903200489635840*\[Alpha]*\[Beta]^2*Log[2] - 
          6695550275420160*\[Beta]^3*Log[2] - 4237027908664320*Log[3] + 
          8474055817328640*\[Alpha]*Log[3] - 4237027908664320*\[Alpha]^2*
           Log[3] - 25422167451985920*\[Beta]*Log[3] + 25422167451985920*
           \[Alpha]*\[Beta]*Log[3] - 38133251177978880*\[Beta]^2*Log[3]) - 
        27*LN^(10/3)*r^8*(-20691001311370616 - 31963344973347876*\[Alpha] - 
          12545465124371562*\[Alpha]^2 - 1546424102132523*\[Alpha]^3 + 
          63781724160*EulerGamma*(-29 + 72*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2 + 49497948630756864*\[Beta] + 
          31429750402382976*\[Alpha]*\[Beta] + 6810025945072896*\[Alpha]^2*
           \[Beta] - 9301732619364864*\[Beta]^2 - 9753248151114048*\[Alpha]*
           \[Beta]^2 + 7543792366387200*\[Beta]^3 + 17236454261530400*\[Nu] + 
          27776577098300400*\[Alpha]*\[Nu] + 9401078648547000*\[Alpha]^2*
           \[Nu] + 1446352659051300*\[Alpha]^3*\[Nu] - 44146320832252800*
           \[Beta]*\[Nu] - 28351177445203200*\[Alpha]*\[Beta]*\[Nu] - 
          9606208025383200*\[Alpha]^2*\[Beta]*\[Nu] + 20515639237430400*
           \[Beta]^2*\[Nu] + 18242375760100800*\[Alpha]*\[Beta]^2*\[Nu] - 
          8806160847052800*\[Beta]^3*\[Nu] + 181597973270400*\[Nu]^2 - 
          3586494379665600*\[Alpha]*\[Nu]^2 - 1351620435564000*\[Alpha]^2*
           \[Nu]^2 - 905943023370000*\[Alpha]^3*\[Nu]^2 + 
          5929308387072000*\[Beta]*\[Nu]^2 + 5128243602048000*\[Alpha]*
           \[Beta]*\[Nu]^2 + 4552670826950400*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
          3168658224345600*\[Beta]^2*\[Nu]^2 - 5089684909478400*\[Alpha]*
           \[Beta]^2*\[Nu]^2 + 1654006894848000*\[Beta]^3*\[Nu]^2 - 
          3529816200921600*\[Nu]^3 - 3117208692192000*\[Alpha]*\[Nu]^3 - 
          781538956732800*\[Alpha]^2*\[Nu]^3 + 232682654635200*\[Alpha]^3*
           \[Nu]^3 + 2653371944294400*\[Beta]*\[Nu]^3 + 1334011830681600*
           \[Alpha]*\[Beta]*\[Nu]^3 - 445516274649600*\[Alpha]^2*\[Beta]*
           \[Nu]^3 - 543723889766400*\[Beta]^2*\[Nu]^3 + 
          286558396185600*\[Alpha]*\[Beta]^2*\[Nu]^3 - 60837035212800*
           \[Beta]^3*\[Nu]^3 - 162993600*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-3712 + 9216*\[Alpha] - 2255*\[Nu] + 984*\[Alpha]*\[Nu]) + 
          44589229324738560*Log[2] + 49866465400012800*\[Alpha]*Log[2] + 
          15307805143572480*\[Alpha]^2*Log[2] + 743950030602240*\[Alpha]^3*
           Log[2] - 47212125167370240*\[Beta]*Log[2] - 27805132393758720*
           \[Alpha]*\[Beta]*Log[2] - 1487900061204480*\[Alpha]^2*\[Beta]*
           Log[2] + 12497327250186240*\[Beta]^2*Log[2] + 
          743950030602240*\[Alpha]*\[Beta]^2*Log[2] - 45351891318666240*
           Log[3] - 48019649631528960*\[Alpha]*Log[3] - 12711083725992960*
           \[Alpha]^2*Log[3] + 48019649631528960*\[Beta]*Log[3] + 
          25422167451985920*\[Alpha]*\[Beta]*Log[3] - 12711083725992960*
           \[Beta]^2*Log[3]) + rd^2*(3911846400*LN^(52/3)*r^2*
           (-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - \[Beta])*
           (-1 + 4*\[Nu])^3 - 2607897600*LN^(46/3)*r^3*(-34 + 9*\[Alpha]^3 + 
            \[Alpha]^2*(26 - 45*\[Beta]) - 67*\[Beta] + 96*\[Beta]^2 - 
            27*\[Beta]^3 + \[Alpha]*(-1 - 122*\[Beta] + 63*\[Beta]^2))*
           (-1 + 4*\[Nu])^3 - 93139200*r^(32/3)*(17 + 9*\[Alpha] - 9*\[Beta])^
            2*(-53 + 9*\[Alpha]*(-3 + \[Nu]) - 9*\[Beta]*(-3 + \[Nu]) + 
            19*\[Nu])*(-2761 - 67*\[Nu] + 2828*\[Nu]^2) + 
          277200*LN^(8/3)*r^(28/3)*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-1468881417 + 936574735*\[Nu] - 460431496*\[Nu]^2 + 
            272686960*\[Nu]^3 + 9*\[Alpha]*(-82522485 + 51137659*\[Nu] - 
              25838120*\[Nu]^2 + 14866992*\[Nu]^3) - 9*\[Beta]*
             (-82522485 + 51137659*\[Nu] - 25838120*\[Nu]^2 + 
              14866992*\[Nu]^3)) + 419126400*LN^16*r^(8/3)*
           (-1 + \[Alpha] - 3*\[Beta])*(1 - 4*\[Nu])^2*
           (-49 + \[Beta]*(959 - 3490*\[Nu]) + 1268*\[Nu] + 
            378*\[Beta]^2*(-1 + 3*\[Nu]) + 28*\[Alpha]^2*(-17 + 13*\[Nu]) - 
            3*\[Alpha]*(169 - 384*\[Nu] + 14*\[Beta]*(-29 + 43*\[Nu]))) - 
          34927200*LN^14*r^(11/3)*(1 - 4*\[Nu])^2*(-80974 + 245232*\[Nu] - 
            18144*\[Beta]^3*(-49 + 12*\[Nu]) + 21*\[Alpha]^3*
             (-4649 + 2444*\[Nu]) + 6*\[Beta]^2*(-119321 + 58104*\[Nu]) + 
            4*\[Beta]*(-120447 + 65584*\[Nu]) + \[Alpha]^2*
             (8*(-8750 + 1293*\[Nu]) - 78*\[Beta]*(-7997 + 3948*\[Nu])) + 
            \[Alpha]*(141275 + \[Beta]*(429754 - 190056*\[Nu]) - 
              17364*\[Nu] + 9*\[Beta]^2*(-145909 + 56700*\[Nu]))) - 
          415800*LN^2*r^(29/3)*(17 + 9*\[Alpha] - 9*\[Beta])*
           (2761 + 2828*\[Nu])*(9*\[Alpha]^2*(24603 - 45677*\[Nu] + 
              19628*\[Nu]^2) - 2*(552569 - 539259*\[Nu] + 146728*\[Nu]^2 + 
              \[Beta]*(980955 - 559965*\[Nu] - 85884*\[Nu]^2) + 
              2268*\[Beta]^2*(-287 + 186*\[Nu] + 3*\[Nu]^2)) - 
            3*\[Alpha]*(44325 + 87445*\[Nu] - 67092*\[Nu]^2 + 
              \[Beta]*(507753 - 418263*\[Nu] + 54348*\[Nu]^2))) + 
          59875200*LN^(44/3)*r^(10/3)*(-1 + 4*\[Nu])*(-409439 + 
            994654*\[Nu] + 1026220*\[Nu]^2 - 63*\[Beta]^3*
             (-1069 + 12470*\[Nu] + 3080*\[Nu]^2) + 7*\[Alpha]^3*
             (2669 - 2230*\[Nu] + 5810*\[Nu]^2) - 21*\[Beta]^2*
             (-46247 + 88960*\[Nu] + 9340*\[Nu]^2) + 
            \[Beta]*(-952727 + 2954884*\[Nu] + 1458244*\[Nu]^2) - 
            7*\[Alpha]^2*(-36663 + 122946*\[Nu] + 51792*\[Nu]^2 + 
              7*\[Beta]*(767 + 1238*\[Nu] + 7508*\[Nu]^2)) + 
            \[Alpha]*(21*\[Beta]^2*(-2195 + 30850*\[Nu] + 39718*\[Nu]^2) - 
              3*(-66893 + 159186*\[Nu] + 73310*\[Nu]^2) + 14*\[Beta]*(
                -77164 + 233723*\[Nu] + 83960*\[Nu]^2))) + 
          1650*LN^4*r^(26/3)*(2761 + 2828*\[Nu])*(73408171700 + 
            63633966768*\[Nu] - 66001028256*\[Nu]^2 - 30862944*\[Beta]^3*
             (3682 - 1769*\[Nu] + 88*\[Nu]^2) - 18144*\[Beta]^2*
             (-11239237 + 7935981*\[Nu] + 418119*\[Nu]^2) + 
            972*\[Alpha]^3*(-6134903 - 11691092*\[Nu] + 14295064*\[Nu]^2) + 
            72*\[Beta]*(-146833021 + 562975566*\[Nu] + 822484752*\[Nu]^2) + 
            12*\[Alpha]*(400766606 + 8164018440*\[Nu] - 3730369176*\[Nu]^2 + 
              7938*\[Beta]^2*(1702745 - 1519917*\[Nu] + 179760*\[Nu]^2) - 
              81*\[Beta]*(63828277 - 183654606*\[Nu] + 9854824*\[Nu]^2)) - 
            81*\[Alpha]^2*(353615885 - 144099176*\[Nu] - 263608016*\[Nu]^2 + 
              12*\[Beta]*(43823243 - 104473670*\[Nu] + 29117368*\[Nu]^2))) - 
          4989600*LN^(38/3)*r^(13/3)*(-1 + 4*\[Nu])*
           (63*\[Alpha]^3*(221055 - 238077*\[Nu] + 123676*\[Nu]^2) - 
            2*(-13614832 + 19407317*\[Nu] + 46992596*\[Nu]^2 + 
              \[Beta]*(10298825 - 67767310*\[Nu] - 59890264*\[Nu]^2) + 
              756*\[Beta]^3*(9263 - 114727*\[Nu] + 15050*\[Nu]^2) + 
              21*\[Beta]^2*(-2024197 + 2553557*\[Nu] + 303116*\[Nu]^2)) - 
            \[Alpha]^2*(-20120153 + 11880712*\[Nu] + 24448144*\[Nu]^2 + 
              126*\[Beta]*(555107 - 858313*\[Nu] + 426748*\[Nu]^2)) + 
            \[Alpha]*(14789762 - 120163531*\[Nu] - 74378860*\[Nu]^2 + 
              63*\[Beta]^2*(1456507 - 4036961*\[Nu] + 1450876*\[Nu]^2) + 
              \[Beta]*(-87165449 + 25264798*\[Nu] + 63312424*\[Nu]^2))) - 
          9900*LN^6*r^(23/3)*(2761 + 2828*\[Nu])*
           (108*\[Alpha]^3*(-939839 - 35651196*\[Nu] + 18706632*\[Nu]^2) - 
            4*(-4310383965 + 154725606*\[Nu] + 3727257540*\[Nu]^2 + 
              \[Beta]*(778980776 + 6445939860*\[Nu] - 5561573868*\[Nu]^2) + 
              428652*\[Beta]^3*(20887 - 11481*\[Nu] + 699*\[Nu]^2) + 
              126*\[Beta]^2*(-63349514 + 41237865*\[Nu] + 9334638*\[Nu]^2)) - 
            9*\[Alpha]^2*(21*\[Beta]*(55874945 - 125592672*\[Nu] + 
                37435104*\[Nu]^2) + 4*(-28039991 + 8272788*\[Nu] + 
                147360108*\[Nu]^2)) + 6*\[Alpha]*(2247012139 + 
              1665027864*\[Nu] - 4024851504*\[Nu]^2 + 252*\[Beta]^2*(
                27504965 - 27670959*\[Nu] + 3981600*\[Nu]^2) + 
              \[Beta]*(-1611631819 + 1739722104*\[Nu] + 1221162768*
                 \[Nu]^2))) + 14400*LN^(40/3)*r^4*(38122470877 - 
            163961448204*\[Nu] + 148475894646*\[Nu]^2 + 43321324172*\[Nu]^3 + 
            87318*\[Alpha]^3*(18748 - 67199*\[Nu] + 34132*\[Nu]^2 + 
              51282*\[Nu]^3) - 87318*\[Beta]^3*(12509 - 240432*\[Nu] + 
              422304*\[Nu]^2 + 184240*\[Nu]^3) - 28*\[Beta]*
             (-5149060684 + 13684065996*\[Nu] + 2147057943*\[Nu]^2 + 
              528592246*\[Nu]^3) - 63*\[Beta]^2*(-1878983183 + 
              457894572*\[Nu] + 6902006970*\[Nu]^2 + 4714317524*\[Nu]^3) - 
            63*\[Alpha]^2*(-157653647 - 557994696*\[Nu] + 2223297990*\[Nu]^
                2 + 989018996*\[Nu]^3 + 1386*\[Beta]*(85541 - 445178*\[Nu] + 
                440056*\[Nu]^2 + 429044*\[Nu]^3)) + 14*\[Alpha]*
             (-2637320783 + 5004307473*\[Nu] + 4152851562*\[Nu]^2 + 
              3330392630*\[Nu]^3 + 18711*\[Beta]^2*(32930 - 245049*\[Nu] + 
                426480*\[Nu]^2 + 317674*\[Nu]^3) + 9*\[Beta]*(-491766155 - 
                571301250*\[Nu] + 4577026518*\[Nu]^2 + 2204173328*
                 \[Nu]^3))) + 47520*LN^12*r^(14/3)*(-46603249431 + 
            63263722388*\[Nu] + 255451939160*\[Nu]^2 + 129354735776*\[Nu]^3 - 
            567*\[Beta]^3*(-31465621 + 209689238*\[Nu] + 138196380*\[Nu]^2 + 
              70552496*\[Nu]^3) + 63*\[Alpha]^3*(-23591881 + 
              118129378*\[Nu] - 14423290*\[Nu]^2 + 118507816*\[Nu]^3) - 
            63*\[Beta]^2*(-1886635093 - 1410494946*\[Nu] + 4147860720*\[Nu]^
                2 + 770969248*\[Nu]^3) + \[Beta]*(-106341148583 + 
              285203123104*\[Nu] + 555385475800*\[Nu]^2 + 206185552608*\[Nu]^
                3) - 21*\[Alpha]^2*(21*\[Beta]*(-34996441 + 136996438*\[Nu] + 
                71261960*\[Nu]^2 + 126796096*\[Nu]^3) + 5*(-298282129 + 
                556071232*\[Nu] + 1537595548*\[Nu]^2 + 444414992*\[Nu]^3)) + 
            \[Alpha]*(24385806689 - 44115410242*\[Nu] - 82027440790*\[Nu]^2 - 
              42620994024*\[Nu]^3 + 945*\[Beta]^2*(-37039805 + 176221202*
                 \[Nu] + 146768706*\[Nu]^2 + 126226296*\[Nu]^3) + 
              42*\[Beta]*(-3057691714 + 3830110327*\[Nu] + 13911975880*
                 \[Nu]^2 + 3667280624*\[Nu]^3))) - 32400*LN^(34/3)*r^5*
           (1617*\[Alpha]^3*(1987375 - 20115392*\[Nu] - 2942396*\[Nu]^2 + 
              16706592*\[Nu]^3) - 14*\[Alpha]^2*(33*\[Beta]*(92973155 - 
                725566396*\[Nu] - 181225072*\[Nu]^2 + 382167072*\[Nu]^3) + 
              2*(-6523960007 + 18468720679*\[Nu] + 28691618896*\[Nu]^2 + 
                7812328524*\[Nu]^3)) + 2*(-74099377019 + 515254777768*\[Nu] + 
              61470853000*\[Nu]^2 + 104802249288*\[Nu]^3 - 174636*\[Beta]^3*(
                272496 - 2011829*\[Nu] - 961520*\[Nu]^2 + 125188*\[Nu]^3) - 
              21*\[Beta]^2*(-25094020957 + 91377203588*\[Nu] + 74533913012*
                 \[Nu]^2 + 8151908856*\[Nu]^3) + 14*\[Beta]*(1823836191 + 
                23352764686*\[Nu] + 83343452272*\[Nu]^2 + 39337022608*
                 \[Nu]^3)) + \[Alpha]*(-91494836989 + 214636150772*\[Nu] - 
              624767781076*\[Nu]^2 - 429420240480*\[Nu]^3 + 693*\[Beta]^2*(
                213623239 - 1326994904*\[Nu] - 478656248*\[Nu]^2 + 
                423334128*\[Nu]^3) + 14*\[Beta]*(-62402828377 + 203271333584*
                 \[Nu] + 226853355140*\[Nu]^2 + 49568606640*\[Nu]^3))) + 
          59400*LN^(32/3)*r^(16/3)*(87961182253 - 134021449160*\[Nu] - 
            190023219120*\[Nu]^2 + 23021958400*\[Nu]^3 - 1134*\[Beta]^3*
             (-96260725 + 841003149*\[Nu] - 106954680*\[Nu]^2 + 
              160567120*\[Nu]^3) + 168*\[Alpha]^3*(-198018227 + 
              369957161*\[Nu] - 258643308*\[Nu]^2 + 179626944*\[Nu]^3) + 
            \[Beta]*(338382918300 + 42487620242*\[Nu] - 282064104336*\[Nu]^
                2 + 77326647328*\[Nu]^3) + 3*\[Beta]^2*(74252110303 + 
              402587548820*\[Nu] + 211840569360*\[Nu]^2 + 114633968064*\[Nu]^
                3) - 2*\[Alpha]^2*(1463964599 - 69695501030*\[Nu] - 
              60139146816*\[Nu]^2 + 1248530976*\[Nu]^3 + 21*\[Beta]*(
                -4030013668 + 12127341391*\[Nu] - 4913667864*\[Nu]^2 + 
                4843795824*\[Nu]^3)) + 2*\[Alpha]*(-34763943663 - 
              44270092*\[Nu] + 57481872672*\[Nu]^2 + 19159168*\[Nu]^3 + 
              126*\[Beta]^2*(-985737572 + 5164926395*\[Nu] - 1064138544*
                 \[Nu]^2 + 1552750416*\[Nu]^3) - \[Beta]*(18421687931 + 
                370584442834*\[Nu] + 238122140256*\[Nu]^2 + 59682202272*
                 \[Nu]^3))) + 3300*LN^(20/3)*r^(22/3)*
           (567*\[Alpha]^3*(-39444944199 + 26822490064*\[Nu] + 
              5683142864*\[Nu]^2 + 24827981696*\[Nu]^3) - 54*\[Alpha]^2*
             (630804789907 - 167301594834*\[Nu] + 95593814848*\[Nu]^2 - 
              191548957600*\[Nu]^3 + 12*\[Beta]*(-231692279241 + 
                59551974020*\[Nu] - 25148723936*\[Nu]^2 + 89528158720*
                 \[Nu]^3)) - 4*(-3760482843911 + 36612047305709*\[Nu] + 
              20860744923144*\[Nu]^2 + 22139965962576*\[Nu]^3 + 
              30618*\[Beta]^3*(-1511126808 - 443650031*\[Nu] - 609762104*
                 \[Nu]^2 + 165101776*\[Nu]^3) - 81*\[Beta]^2*(
                -1016896820429 - 189346404741*\[Nu] - 376281996552*\[Nu]^2 + 
                131718650672*\[Nu]^3) - 36*\[Beta]*(-450453570336 - 
                45115245951*\[Nu] + 547897840*\[Nu]^2 + 282115527792*
                 \[Nu]^3)) + 3*\[Alpha]*(8877911239571 - 38429884424576*
               \[Nu] - 21660339645840*\[Nu]^2 - 26273434578048*\[Nu]^3 + 
              81*\[Beta]^2*(-1287415786077 - 127380161720*\[Nu] - 
                387644030928*\[Nu]^2 + 264021094400*\[Nu]^3) - 
              18*\[Beta]*(-3881618550277 + 1258517298108*\[Nu] - 
                498194132464*\[Nu]^2 + 1322382875968*\[Nu]^3))) - 
          3960*LN^10*r^(17/3)*(567*\[Alpha]^3*(977875967 + 363210759*\[Nu] - 
              233925440*\[Nu]^2 + 1591307088*\[Nu]^3) - 9*\[Alpha]^2*
             (-191456311589 - 314372411748*\[Nu] + 428431208240*\[Nu]^2 + 
              326005573824*\[Nu]^3 + 630*\[Beta]*(324636823 - 435904857*
                 \[Nu] - 265682032*\[Nu]^2 + 1080677136*\[Nu]^3)) + 
            3*\[Alpha]*(1212904986618 - 4016376215489*\[Nu] - 
              8663203831760*\[Nu]^2 - 3080628851888*\[Nu]^3 + 
              189*\[Beta]^2*(-1240006421 - 28838473197*\[Nu] - 17279108560*
                 \[Nu]^2 + 18673522896*\[Nu]^3) + 3*\[Beta]*(-553779564653 - 
                1913241612486*\[Nu] + 493268157200*\[Nu]^2 + 958182677088*
                 \[Nu]^3)) - 2*(-1184066751308 + 780459845849*\[Nu] + 
              7751241906800*\[Nu]^2 + 6651898604848*\[Nu]^3 + 
              6804*\[Beta]^3*(-287207821 - 1362864157*\[Nu] - 1003790130*
                 \[Nu]^2 + 224038136*\[Nu]^3) + 189*\[Beta]^2*(59245523 - 
                22608754979*\[Nu] + 4026875720*\[Nu]^2 + 10710063952*
                 \[Nu]^3) - 3*\[Beta]*(-1443241497447 + 1825740374926*\[Nu] + 
                6361449552640*\[Nu]^2 + 2204929062112*\[Nu]^3))) - 
          4950*LN^(14/3)*r^(25/3)*(-81648*\[Beta]^3*(-809621416 - 
              250487715*\[Nu] - 324849168*\[Nu]^2 + 81271792*\[Nu]^3) + 
            567*\[Alpha]^3*(-15436394139 + 37561438556*\[Nu] + 
              18230845360*\[Nu]^2 + 21197280832*\[Nu]^3) + 
            34*(4094878505685 + 3287170622512*\[Nu] + 2664451472144*\[Nu]^2 + 
              240963786112*\[Nu]^3) + 54*\[Beta]^2*(-4013025177597 - 
              880190897744*\[Nu] - 1430747803408*\[Nu]^2 + 520925406848*\[Nu]^
                3) - 12*\[Beta]*(-8314026756231 + 3529973072284*\[Nu] - 
              278640718384*\[Nu]^2 + 2816357614784*\[Nu]^3) - 
            18*\[Alpha]^2*(63*\[Beta]*(-73729136091 + 19526323076*\[Nu] - 
                5158294736*\[Nu]^2 + 27048849856*\[Nu]^3) - 2*(99709450347 + 
                3118493623078*\[Nu] + 1781981491136*\[Nu]^2 + 1349713086176*
                 \[Nu]^3)) + 3*\[Alpha]*(37238627023041 + 65079949125244*
               \[Nu] + 44084622577520*\[Nu]^2 + 17745246295616*\[Nu]^3 + 
              189*\[Beta]^2*(-248607361947 - 34579023364*\[Nu] - 
                75325715024*\[Nu]^2 + 44603556928*\[Nu]^3) - 
              6*\[Beta]*(-11839656632097 + 3596414552924*\[Nu] - 
                728280427952*\[Nu]^2 + 4262202392896*\[Nu]^3))) - 
          4950*LN^(26/3)*r^(19/3)*(189*\[Alpha]^3*(-27381234025 + 
              13895226260*\[Nu] - 7876258544*\[Nu]^2 + 14122897600*\[Nu]^3) - 
            18*\[Alpha]^2*(4*(21432384666 - 11187017943*\[Nu] + 30205847000*
                 \[Nu]^2 + 32493526800*\[Nu]^3) + 3*\[Beta]*(-641882948925 + 
                303924959100*\[Nu] - 165383541680*\[Nu]^2 + 278953700928*
                 \[Nu]^3)) + 3*\[Alpha]*(1516209517409 + 1975767625948*
               \[Nu] + 2659973574384*\[Nu]^2 - 1871427096000*\[Nu]^3 + 
              2*\[Beta]*(938611892255 - 3178532153108*\[Nu] + 520379618640*
                 \[Nu]^2 + 73185311808*\[Nu]^3) + 9*\[Beta]^2*(
                -2985018360575 + 748740108620*\[Nu] - 938229929616*\[Nu]^2 + 
                876641419584*\[Nu]^3)) + 2*(-6034549612815 + 
              12183252828504*\[Nu] + 7260990910992*\[Nu]^2 + 
              6073562127360*\[Nu]^3 - 40824*\[Beta]^3*(-758627202 - 
                30415799*\[Nu] - 306373760*\[Nu]^2 + 117015920*\[Nu]^3) + 
              9*\[Beta]^2*(-1088284586635 + 1826571572248*\[Nu] - 
                118448031408*\[Nu]^2 + 445537516032*\[Nu]^3) + 
              2*\[Beta]*(-8465568639191 + 1452510591620*\[Nu] - 2264681431152*
                 \[Nu]^2 + 5312309034816*\[Nu]^3))) + 990*LN^8*r^(20/3)*
           (36*\[Alpha]^3*(374443623689 - 612334291352*\[Nu] - 
              558017903520*\[Nu]^2 + 559661006016*\[Nu]^3) - 
            4*(16911074190367 + 44850017820704*\[Nu] - 10260114059080*\[Nu]^
                2 - 44941038693152*\[Nu]^3 + 12*\[Beta]*(3412098057838 + 
                12725652293901*\[Nu] + 3083106854160*\[Nu]^2 - 5805161021968*
                 \[Nu]^3) + 6804*\[Beta]^3*(17093735339 + 4049114408*\[Nu] - 
                12767113800*\[Nu]^2 + 1157987936*\[Nu]^3) + 252*\[Beta]^2*(
                13170238961 - 77916276908*\[Nu] + 32256532710*\[Nu]^2 + 
                111099329544*\[Nu]^3)) + 12*\[Alpha]*(4529105928412 + 
              18337641120444*\[Nu] + 8438759491200*\[Nu]^2 - 
              2843581488832*\[Nu]^3 + 126*\[Beta]^2*(285626808281 - 
                94294272323*\[Nu] - 319234834800*\[Nu]^2 + 85047714864*
                 \[Nu]^3) + 7*\[Beta]*(-1059129144931 - 4925701439222*\[Nu] - 
                1166571177120*\[Nu]^2 + 2406595345056*\[Nu]^3)) - 
            3*\[Alpha]^2*(-14833898891669 - 54193626007108*\[Nu] - 
              12245883446160*\[Nu]^2 + 22379519461824*\[Nu]^3 + 
              6*\[Beta]*(7181427233669 - 7223953156952*\[Nu] - 9821434054320*
                 \[Nu]^2 + 5754685176576*\[Nu]^3))) + 108*LN^(28/3)*r^6*
           (-1145333916328392 - 245699598945266*\[Alpha] + 1799331998993949*
             \[Alpha]^2 - 29093743195116*\[Alpha]^3 + 20665278627840*
             EulerGamma*(-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - 
              \[Beta]) - 1041096568691290*\[Beta] - 8690227354213224*\[Alpha]*
             \[Beta] + 83821086338262*\[Alpha]^2*\[Beta] + 9823193407024056*
             \[Beta]^2 + 62658782009910*\[Alpha]*\[Beta]^2 - 
            309215628021906*\[Beta]^3 - 463438943643320*\[Nu] - 
            1758372657998120*\[Alpha]*\[Nu] - 188387820728850*\[Alpha]^2*
             \[Nu] + 82510498244790*\[Alpha]^3*\[Nu] + 3818171655461240*
             \[Beta]*\[Nu] - 503751686444160*\[Alpha]*\[Beta]*\[Nu] - 
            586422308490480*\[Alpha]^2*\[Beta]*\[Nu] + 2486456393208480*
             \[Beta]^2*\[Nu] + 1586360941288200*\[Alpha]*\[Beta]^2*\[Nu] - 
            1534132078423560*\[Beta]^3*\[Nu] - 536153873796800*\[Nu]^2 - 
            2044617500903600*\[Alpha]*\[Nu]^2 - 605395497201600*\[Alpha]^2*
             \[Nu]^2 - 31138731993600*\[Alpha]^3*\[Nu]^2 + 3448151207127200*
             \[Beta]*\[Nu]^2 + 1896313995156000*\[Alpha]*\[Beta]*\[Nu]^2 + 
            382850513337600*\[Alpha]^2*\[Beta]*\[Nu]^2 - 1439938997179200*
             \[Beta]^2*\[Nu]^2 - 1102115705367600*\[Alpha]*\[Beta]^2*
             \[Nu]^2 + 669991118781600*\[Beta]^3*\[Nu]^2 - 
            867617626456640*\[Nu]^3 - 523922564067840*\[Alpha]*\[Nu]^3 - 
            106232068168800*\[Alpha]^2*\[Nu]^3 + 62404526294880*\[Alpha]^3*
             \[Nu]^3 + 138645674791680*\[Beta]*\[Nu]^3 + 267626746558080*
             \[Alpha]*\[Beta]*\[Nu]^3 - 350747999669760*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 106426641061440*\[Beta]^2*\[Nu]^3 + 
            535180326912000*\[Alpha]*\[Beta]^2*\[Nu]^3 - 187489498331520*
             \[Beta]^3*\[Nu]^3 - 366735600*Pi^2*(-1 + \[Alpha] - 3*\[Beta])*
             (74368 + 121401*\[Nu] + 72*\[Alpha]^2*(-512 + 41*\[Nu]) + 
              216*\[Beta]^2*(-512 + 41*\[Nu]) - 3*\[Beta]*(-62080 + 
                63591*\[Nu]) + \[Alpha]*(-37504 + 114759*\[Nu] - 
                288*\[Beta]*(-512 + 41*\[Nu]))) - 11701139987496960*Log[2] + 
            23443610532249600*\[Alpha]*Log[2] - 11783801102008320*\[Alpha]^2*
             Log[2] + 41330557255680*\[Alpha]^3*Log[2] - 70248170482237440*
             \[Beta]*Log[2] + 70537484383027200*\[Alpha]*\[Beta]*Log[2] - 
            289313900789760*\[Alpha]^2*\[Beta]*Log[2] - 105558243231006720*
             \[Beta]^2*Log[2] + 619958358835200*\[Alpha]*\[Beta]^2*Log[2] - 
            371975015301120*\[Beta]^3*Log[2] + 7061713181107200*Log[3] - 
            14123426362214400*\[Alpha]*Log[3] + 7061713181107200*\[Alpha]^2*
             Log[3] + 42370279086643200*\[Beta]*Log[3] - 42370279086643200*
             \[Alpha]*\[Beta]*Log[3] + 63555418629964800*\[Beta]^2*Log[3]) - 
          27*LN^(22/3)*r^7*(9708632106435080 + 53876983403940388*\[Alpha] + 
            30093151574200414*\[Alpha]^2 - 897511215935745*\[Alpha]^3 - 
            115230811668147152*\[Beta] - 109011551732561536*\[Alpha]*
             \[Beta] + 6327024798139344*\[Alpha]^2*\[Beta] + 
            90370072719393888*\[Beta]^2 - 19640535496386336*\[Alpha]*
             \[Beta]^2 + 20817341940035952*\[Beta]^3 + 1722106552320*
             EulerGamma*(-605 + 360*\[Alpha]^3 + \[Alpha]^2*(511 - 
                1808*\[Beta]) - 1010*\[Beta] + 2127*\[Beta]^2 - 
              864*\[Beta]^3 + \[Alpha]*(-266 - 2690*\[Beta] + 
                2472*\[Beta]^2)) - 31236513063202560*\[Nu] + 
            16339188696502160*\[Alpha]*\[Nu] + 15777315745327440*\[Alpha]^2*
             \[Nu] + 3190629895728660*\[Alpha]^3*\[Nu] - 80281802772846080*
             \[Beta]*\[Nu] - 63654140966230080*\[Alpha]*\[Beta]*\[Nu] - 
            23315103859093200*\[Alpha]^2*\[Beta]*\[Nu] + 46116074193315840*
             \[Beta]^2*\[Nu] + 53357737374184320*\[Alpha]*\[Beta]^2*\[Nu] - 
            40128783529222080*\[Beta]^3*\[Nu] - 7387406346643200*\[Nu]^2 - 
            7923861146795200*\[Alpha]*\[Nu]^2 + 2658714993093600*\[Alpha]^2*
             \[Nu]^2 - 1229889485286000*\[Alpha]^3*\[Nu]^2 + 
            7837973175961600*\[Beta]*\[Nu]^2 - 7066844218425600*\[Alpha]*
             \[Beta]*\[Nu]^2 + 9028026803980800*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            1436884078694400*\[Beta]^2*\[Nu]^2 - 17872473101313600*\[Alpha]*
             \[Beta]^2*\[Nu]^2 + 8087261554310400*\[Beta]^3*\[Nu]^2 + 
            7060750867329280*\[Nu]^3 + 5382511545349120*\[Alpha]*\[Nu]^3 + 
            90658855374080*\[Alpha]^2*\[Nu]^3 + 943891095913920*\[Alpha]^3*
             \[Nu]^3 + 12980055997440*\[Beta]*\[Nu]^3 + 441889231114240*
             \[Alpha]*\[Beta]*\[Nu]^3 - 4173184222099200*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 348490277425920*\[Beta]^2*\[Nu]^3 + 4741116284298240*
             \[Alpha]*\[Beta]^2*\[Nu]^3 - 1443033828149760*\[Beta]^3*
             \[Nu]^3 - 1955923200*Pi^2*(402592 + 244278*\[Nu] - 
              972*\[Beta]^3*(-512 + 41*\[Nu]) + 108*\[Alpha]^3*(-832 + 
                123*\[Nu]) - 123*\[Beta]*(-5312 + 14871*\[Nu]) + 
              27*\[Beta]^2*(-55456 + 24805*\[Nu]) - 18*\[Alpha]^2*(18608 - 
                21197*\[Nu] + \[Beta]*(-27904 + 3690*\[Nu])) + 
              \[Alpha]*(22208 + 915120*\[Nu] + 108*\[Beta]^2*(-8000 + 
                  861*\[Nu]) - 9*\[Beta]*(-177344 + 127387*\[Nu]))) + 
            428933689519104000*Log[2] - 63003459561799680*\[Alpha]*Log[2] - 
            367170146674974720*\[Alpha]^2*Log[2] + 1239916717670400*
             \[Alpha]^3*Log[2] + 737030606475018240*\[Beta]*Log[2] + 
            1650068539094384640*\[Alpha]*\[Beta]*Log[2] - 6227137293189120*
             \[Alpha]^2*\[Beta]*Log[2] - 1650303319621017600*\[Beta]^2*
             Log[2] + 8514094794670080*\[Alpha]*\[Beta]^2*Log[2] - 
            2975800122408960*\[Beta]^3*Log[2] - 254692455398599680*Log[3] + 
            36720908541757440*\[Alpha]*Log[3] + 217971546856842240*\[Alpha]^2*
             Log[3] - 437826217228646400*\[Beta]*Log[3] - 980165789537679360*
             \[Alpha]*\[Beta]*Log[3] + 978753446901457920*\[Beta]^2*Log[3]) - 
          9*LN^(10/3)*r^9*(26695934651845368 - 29291415119640756*\[Alpha] - 
            38032955194320270*\[Alpha]^2 - 11193296392073547*\[Alpha]^3 + 
            173416588783167744*\[Beta] + 153946876991604480*\[Alpha]*
             \[Beta] + 56485278008578944*\[Alpha]^2*\[Beta] - 
            40395995202648960*\[Beta]^2 - 84794186680543872*\[Alpha]*
             \[Beta]^2 + 68852314602086400*\[Beta]^3 + 574035517440*
             EulerGamma*(-10013 + 5832*\[Alpha]^3 + 10486*\[Beta] - 
              2745*\[Beta]^2 - 27*\[Alpha]^2*(-725 + 432*\[Beta]) + 
              6*\[Alpha]*(1811 - 2805*\[Beta] + 972*\[Beta]^2)) + 
            124765193343572800*\[Nu] + 183572195309386800*\[Alpha]*\[Nu] + 
            69887649278599200*\[Alpha]^2*\[Nu] + 11557333654505100*\[Alpha]^3*
             \[Nu] - 316995705865137600*\[Beta]*\[Nu] - 249135893653953600*
             \[Alpha]*\[Beta]*\[Nu] - 83474880367863600*\[Alpha]^2*\[Beta]*
             \[Nu] + 213179801634576000*\[Beta]^2*\[Nu] + 165211035417489600*
             \[Alpha]*\[Beta]^2*\[Nu] - 76112834523264000*\[Beta]^3*\[Nu] - 
            23051728720627200*\[Nu]^2 - 49255551281289600*\[Alpha]*\[Nu]^2 - 
            27511862438440800*\[Alpha]^2*\[Nu]^2 - 9996600164720400*
             \[Alpha]^3*\[Nu]^2 + 52175775524947200*\[Beta]*\[Nu]^2 + 
            73668366978998400*\[Alpha]*\[Beta]*\[Nu]^2 + 44252895123360000*
             \[Alpha]^2*\[Beta]*\[Nu]^2 - 39619428195312000*\[Beta]^2*
             \[Nu]^2 - 43117530114859200*\[Alpha]*\[Beta]^2*\[Nu]^2 + 
            12045732972134400*\[Beta]^3*\[Nu]^2 - 31446209693952000*\[Nu]^3 - 
            30161228389286400*\[Alpha]*\[Nu]^3 - 4965100992633600*\[Alpha]^2*
             \[Nu]^3 + 2668636676059200*\[Alpha]^3*\[Nu]^3 + 
            31494080491776000*\[Beta]*\[Nu]^3 + 12628037404684800*\[Alpha]*
             \[Beta]*\[Nu]^3 - 4218122457964800*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            7153500846643200*\[Beta]^2*\[Nu]^3 + 1956496285497600*\[Alpha]*
             \[Beta]^2*\[Nu]^3 - 199621521792000*\[Beta]^3*\[Nu]^3 - 
            2933884800*Pi^2*(17 + 9*\[Alpha] - 9*\[Beta])*
             (-37696 + 19520*\[Beta] - 98933*\[Nu] + 52111*\[Beta]*\[Nu] + 
              48*\[Alpha]^2*(864 + 41*\[Nu]) - \[Alpha]*(-60864 + 
                48175*\[Nu] + 48*\[Beta]*(864 + 41*\[Nu]))) - 
            8662141169668546560*Log[2] - 9152719640461393920*\[Alpha]*
             Log[2] - 2405112954142187520*\[Alpha]^2*Log[2] + 
            6695550275420160*\[Alpha]^3*Log[2] + 9177233253198151680*\[Beta]*
             Log[2] + 4835850853782896640*\[Alpha]*\[Beta]*Log[2] - 
            13391100550840320*\[Alpha]^2*\[Beta]*Log[2] - 2430737899640709120*
             \[Beta]^2*Log[2] + 6695550275420160*\[Alpha]*\[Beta]^2*Log[2] + 
            5023388903120501760*Log[3] + 5324531738554828800*\[Alpha]*
             Log[3] + 1410930293585218560*\[Alpha]^2*Log[3] - 
            5324531738554828800*\[Beta]*Log[3] - 2821860587170437120*\[Alpha]*
             \[Beta]*Log[3] + 1410930293585218560*\[Beta]^2*Log[3]) + 
          18*LN^(16/3)*r^8*(164933420545364056 + 175870504582065800*
             \[Alpha] + 45444238419201372*\[Alpha]^2 - 4055505088817313*
             \[Alpha]^3 - 160804069295545916*\[Beta] - 84459081465691200*
             \[Alpha]*\[Beta] + 29878874814315924*\[Alpha]^2*\[Beta] + 
            58220346966658416*\[Beta]^2 - 71974282432527900*\[Alpha]*
             \[Beta]^2 + 67337024342599764*\[Beta]^3 + 1722106552320*
             EulerGamma*(813 + 1296*\[Alpha]^3 + \[Alpha]^2*(3387 - 
                4248*\[Beta]) - 1626*\[Beta] + 1869*\[Beta]^2 - 
              648*\[Beta]^3 + 4*\[Alpha]*(537 - 1798*\[Beta] + 
                900*\[Beta]^2)) + 123636300921397680*\[Nu] + 
            187770588646846560*\[Alpha]*\[Nu] + 67236034481211780*\[Alpha]^2*
             \[Nu] + 9888815044314360*\[Alpha]^3*\[Nu] - 268355276873790960*
             \[Beta]*\[Nu] - 192652253319576960*\[Alpha]*\[Beta]*\[Nu] - 
            69740152968966480*\[Alpha]^2*\[Beta]*\[Nu] + 153960370653862080*
             \[Beta]^2*\[Nu] + 151520088344874480*\[Alpha]*\[Beta]^2*\[Nu] - 
            87796802819824560*\[Beta]^3*\[Nu] + 6187131333028800*\[Nu]^2 - 
            5244916900936800*\[Alpha]*\[Nu]^2 - 2244522473071200*\[Alpha]^2*
             \[Nu]^2 - 6227434904367600*\[Alpha]^3*\[Nu]^2 + 
            1139647490990400*\[Beta]*\[Nu]^2 + 7952893630920000*\[Alpha]*
             \[Beta]*\[Nu]^2 + 31729178250000000*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            18612851347742400*\[Beta]^2*\[Nu]^2 - 42441512447426400*\[Alpha]*
             \[Beta]^2*\[Nu]^2 + 14767903405886400*\[Beta]^3*\[Nu]^2 - 
            590524907184640*\[Nu]^3 - 6180928677822080*\[Alpha]*\[Nu]^3 - 
            2685493384136640*\[Alpha]^2*\[Nu]^3 + 2339529112609920*\[Alpha]^3*
             \[Nu]^3 + 14195141788378880*\[Beta]*\[Nu]^3 + 4757076687041280*
             \[Alpha]*\[Beta]*\[Nu]^3 - 6798492189941760*\[Alpha]^2*\[Beta]*
             \[Nu]^3 - 3838885442461440*\[Beta]^2*\[Nu]^3 + 
            5340710356248960*\[Alpha]*\[Beta]^2*\[Nu]^3 - 1205384111205120*
             \[Beta]^3*\[Nu]^3 - 244490400*Pi^2*(-5205376 + 20254779*\[Nu] - 
              5832*\[Beta]^3*(-512 + 41*\[Nu]) + 216*\[Alpha]^3*(2304 + 
                1271*\[Nu]) + 27*\[Beta]^2*(-555136 + 5617*\[Nu]) - 
              54*\[Beta]*(-379008 + 187493*\[Nu]) + 18*\[Alpha]*(-652416 + 
                \[Beta]*(793216 - 226115*\[Nu]) + 936235*\[Nu] + 
                36*\[Beta]^2*(-4864 + 1271*\[Nu])) - 9*\[Alpha]^2*(416640 - 
                419635*\[Nu] + 24*\[Beta]*(1536 + 3977*\[Nu]))) - 
            627210149527019520*Log[2] - 3022885577072148480*\[Alpha]*Log[2] - 
            1416792559552634880*\[Alpha]^2*Log[2] + 4463700183613440*
             \[Alpha]^3*Log[2] + 6111977731893411840*\[Beta]*Log[2] + 
            4467599032847892480*\[Alpha]*\[Beta]*Log[2] - 14631017268510720*
             \[Alpha]^2*\[Beta]*Log[2] - 3057474469865840640*\[Beta]^2*
             Log[2] + 12399167176704000*\[Alpha]*\[Beta]^2*Log[2] - 
            2231850091806720*\[Beta]^3*Log[2] + 361088933993948160*Log[3] + 
            1766369857034280960*\[Alpha]*Log[3] + 834694498006871040*
             \[Alpha]^2*Log[3] - 3573226869640243200*\[Beta]*Log[3] - 
            2626957303371878400*\[Alpha]*\[Beta]*Log[3] + 1792262805365007360*
             \[Beta]^2*Log[3])) + rd^8*(-234710784000*LN^8*r^(29/3)*
           (2 + \[Alpha] - \[Beta])^3*(1 - 4*\[Nu])^2*(1 + \[Nu]) - 
          2514758400*r^(41/3)*(2 + \[Alpha] - \[Beta])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2)*(33 + \[Nu] + \[Alpha]*(17 + \[Nu]) - 
            \[Beta]*(17 + \[Nu])) + 3353011200*LN^10*r^(26/3)*
           (2 + \[Alpha] - \[Beta])^2*(1 - 4*\[Nu])^2*(-1 + 68*\[Nu] - 
            28*\[Beta]*(-1 + 5*\[Nu]) + 14*\[Alpha]*(-5 + 7*\[Nu])) - 
          59875200*LN^(8/3)*r^(37/3)*(2 + \[Alpha] - \[Beta])^2*(1 + \[Nu])*
           (33146586 - 1152760*\[Nu] + 9762368*\[Nu]^2 + 
            \[Beta]*(-16576233 + 585200*\[Nu] - 4869424*\[Nu]^2) + 
            \[Alpha]*(16576233 - 585200*\[Nu] + 4869424*\[Nu]^2)) + 
          14968800*LN^2*r^(38/3)*(2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*
           (-84*\[Beta]^2*(415 + 547*\[Nu] + 27*\[Nu]^2) - 
            4*(9679 + 5423*\[Nu] + 118*\[Nu]^2) + 18*\[Beta]*
             (4961 + 5673*\[Nu] + 218*\[Nu]^2) + 15*\[Alpha]^2*
             (-467 - 719*\[Nu] + 336*\[Nu]^2) - 3*\[Alpha]*
             (4*(2827 + 2705*\[Nu] - 863*\[Nu]^2) + \[Beta]*(-13955 - 
                18911*\[Nu] + 924*\[Nu]^2))) + 12830400*LN^6*r^(32/3)*
           (2761 + 2828*\[Nu])*(468309 + 40816*\[Nu] - 215568*\[Nu]^2 + 
            \[Beta]^2*(28770 + 96040*\[Nu] - 26572*\[Nu]^2) + 
            196*\[Alpha]^3*(5 + 58*\[Nu] + 89*\[Nu]^2) + 98*\[Beta]^3*
             (23 + 553*\[Nu] + 971*\[Nu]^2) - \[Beta]*(290123 + 
              510884*\[Nu] + 62400*\[Nu]^2) + 14*\[Alpha]^2*
             (1053 + 10220*\[Nu] + 5742*\[Nu]^2 + 63*\[Beta]*(-11 - 
                47*\[Nu] + 9*\[Nu]^2)) - \[Alpha]*(-230737 - 314472*\[Nu] + 
              41360*\[Nu]^2 + 588*\[Beta]^2*(-17 + 29*\[Nu] + 199*\[Nu]^2) + 
              28*\[Beta]*(2661 + 12932*\[Nu] + 4451*\[Nu]^2))) + 
          359251200*LN^(26/3)*r^(28/3)*(-1 + 4*\[Nu])*(276565 - 49344*\[Nu] - 
            161360*\[Nu]^2 + \[Beta]^2*(40026 + 174832*\[Nu] - 
              60844*\[Nu]^2) + 196*\[Alpha]^3*(17 + 19*\[Nu] + 101*\[Nu]^2) + 
            98*\[Beta]^3*(-73 + 55*\[Nu] + 1199*\[Nu]^2) - 
            \[Beta]*(179131 + 428172*\[Nu] + 110336*\[Nu]^2) + 
            14*\[Alpha]^2*(-31 + 4056*\[Nu] + 8150*\[Nu]^2 + 
              21*\[Beta]*(-49 - 239*\[Nu] + 71*\[Nu]^2)) + 
            \[Alpha]*(95105 + 127376*\[Nu] + 43760*\[Nu]^2 - 588*\[Beta]^2*(
                -37 - 116*\[Nu] + 263*\[Nu]^2) - 28*\[Beta]*(1849 + 
                12328*\[Nu] + 4767*\[Nu]^2))) - 2138400*LN^4*r^(35/3)*
           (2761 + 2828*\[Nu])*(3105026 + 18144808*\[Nu] - 4380752*\[Nu]^2 + 
            2352*\[Beta]^3*(667 + 2239*\[Nu] + 39*\[Nu]^2) - 
            42*\[Beta]^2*(170641 + 245225*\[Nu] + 13698*\[Nu]^2) + 
            21*\[Alpha]^3*(10343 - 13795*\[Nu] + 44688*\[Nu]^2) + 
            4*\[Beta]*(1627305 - 2390334*\[Nu] + 754760*\[Nu]^2) + 
            \[Alpha]^2*(906939 + 4686426*\[Nu] + 2115708*\[Nu]^2 - 
              252*\[Beta]*(-349 - 17644*\[Nu] + 8484*\[Nu]^2)) + 
            \[Alpha]*(2478258 + 19639620*\[Nu] - 1729136*\[Nu]^2 + 
              \[Beta]*(4170651 + 2821620*\[Nu] - 2242464*\[Nu]^2) + 
              63*\[Beta]^2*(-29745 - 149567*\[Nu] + 17584*\[Nu]^2))) - 
          59875200*LN^(20/3)*r^(31/3)*(-1 + 4*\[Nu])*
           (21*\[Alpha]^3*(42755 - 52177*\[Nu] + 49224*\[Nu]^2) - 
            3*\[Alpha]^2*(-1326833 - 427778*\[Nu] - 937412*\[Nu]^2 + 
              84*\[Beta]*(10177 - 29487*\[Nu] + 8204*\[Nu]^2)) + 
            2*(2503505 + 8780812*\[Nu] - 1831752*\[Nu]^2 + 588*\[Beta]^3*(
                284 + 5741*\[Nu] + 348*\[Nu]^2) - 21*\[Beta]^2*(44653 + 
                381999*\[Nu] + 27514*\[Nu]^2) + 2*\[Beta]*(-21391 - 
                930470*\[Nu] + 637720*\[Nu]^2)) + \[Alpha]*
             (6853762 + 15765932*\[Nu] - 358480*\[Nu]^2 + 63*\[Beta]^2*(
                21155 - 207721*\[Nu] + 9912*\[Nu]^2) - 3*\[Beta]*(1435767 - 
                3914476*\[Nu] + 823872*\[Nu]^2))) + 777600*LN^(22/3)*r^10*
           (4120732987 + 16532060768*\[Nu] - 5590820668*\[Nu]^2 - 
            4614827456*\[Nu]^3 + 12936*\[Alpha]^3*(1510 - 16615*\[Nu] + 
              5258*\[Nu]^2 + 4501*\[Nu]^3) + 19404*\[Beta]^3*
             (6087 + 86539*\[Nu] + 168258*\[Nu]^2 + 78281*\[Nu]^3) - 
            14*\[Beta]^2*(87205303 + 400144370*\[Nu] + 593780006*\[Nu]^2 + 
              201615400*\[Nu]^3) - 14*\[Beta]*(-100440571 + 704701555*\[Nu] + 
              1117022878*\[Nu]^2 + 383881622*\[Nu]^3) + 14*\[Alpha]^2*
             (-56082505 + 123289198*\[Nu] + 334084708*\[Nu]^2 + 
              72916592*\[Nu]^3 + 462*\[Beta]*(4283 + 213811*\[Nu] + 
                344260*\[Nu]^2 + 197561*\[Nu]^3)) - 28*\[Alpha]*
             (61958033 - 539474432*\[Nu] - 225910235*\[Nu]^2 - 
              29823274*\[Nu]^3 + 462*\[Beta]^2*(17885 + 255820*\[Nu] + 
                489310*\[Nu]^2 + 241682*\[Nu]^3) + \[Beta]*(-69659971 + 
                33809248*\[Nu] + 147358462*\[Nu]^2 + 9752960*\[Nu]^3))) + 
          4276800*LN^(14/3)*r^(34/3)*(28*\[Alpha]^3*(-8039109 + 
              27616762*\[Nu] + 19073222*\[Nu]^2 + 17242120*\[Nu]^3) + 
            \[Alpha]^2*(326078051 + 4154296632*\[Nu] + 3148280408*\[Nu]^2 + 
              2059052128*\[Nu]^3 - 84*\[Beta]*(-1840013 + 37029502*\[Nu] + 
                25291938*\[Nu]^2 + 20247192*\[Nu]^3)) - (-2 + \[Beta])*
             (2452371638 + 2124574976*\[Nu] + 2024833328*\[Nu]^2 + 
              253862336*\[Nu]^3 + 28*\[Beta]^2*(10558179 + 55854982*\[Nu] + 
                37729370*\[Nu]^2 + 26257336*\[Nu]^3) - \[Beta]*(1817551643 + 
                4189427560*\[Nu] + 3126076744*\[Nu]^2 + 1599004064*
                 \[Nu]^3)) + 2*\[Alpha]*(2002453974 + 3670045448*\[Nu] + 
              3092596640*\[Nu]^2 + 1220424576*\[Nu]^3 + 42*\[Beta]^2*(
                4359083 + 46442242*\[Nu] + 31510654*\[Nu]^2 + 23252264*
                 \[Nu]^3) - \[Beta]*(1367443859 + 5735801592*\[Nu] + 
                4193600936*\[Nu]^2 + 2564233504*\[Nu]^3))) - 
          1944*LN^(10/3)*r^12*(-23100*\[Alpha]^3*(-45094644 - 
              182776387*\[Nu] + 33368580*\[Nu]^2 + 68880672*\[Nu]^3) + 
            4*(2200*(-1335680935 + 492092496*Pi^2)*\[Nu] - 28664041514400*
               \[Nu]^2 + 8255075894400*\[Nu]^3 - 366735600*\[Beta]^3*(
                -10457 - 28395*\[Nu] + 1978*\[Nu]^2 + 885*\[Nu]^3) - 
              14*\[Beta]*(25*(-49584206387 + 3093152832*Pi^2)*\[Nu] - 
                1989284557800*\[Nu]^2 + 628285325400*\[Nu]^3 + 
                9*(2370800273103 + 518868173193216*Log[2] - 141223884854976*
                   Log[3] - 128734375000000*Log[5])) + 392*\[Beta]^2*(
                25*(-1704777119 + 27617436*Pi^2)*\[Nu] - 7038274725*\[Nu]^2 + 
                7009997400*\[Nu]^3 + 36*(4459924761 + 1158187886592*Log[2] - 
                  315231885837*Log[3] - 287353515625*Log[5])) + 
              9*(33535689706467 + 7264154424705024*Log[2] - 1977134387969664*
                 Log[3] - 1802281250000000*Log[5])) + 4*\[Alpha]*
             (200*(7811789305 + 5413017456*Pi^2)*\[Nu] - 31377276470400*\[Nu]^
                2 + 7930108519200*\[Nu]^3 + 161700*\[Beta]^2*(-24402303 - 
                74414705*\[Nu] + 25886673*\[Nu]^2 + 2927988*\[Nu]^3) - 
              14*\[Beta]*(175*(-4268748679 + 220939488*Pi^2)*\[Nu] - 
                896110737300*\[Nu]^2 + 276949159200*\[Nu]^3 + 
                9*(1140894292089 + 259434086596608*Log[2] - 70611942427488*
                   Log[3] - 64367187500000*Log[5])) + 9*(33706845311067 + 
                7264154424705024*Log[2] - 1977134387969664*Log[3] - 
                1802281250000000*Log[5])) + \[Alpha]^2*
             (400*(41022670019 + 2706508728*Pi^2)*\[Nu] - 37716713521200*
               \[Nu]^2 + 5172012720000*\[Nu]^3 + 11550*\[Beta]*(538241841 + 
                1159122683*\[Nu] - 701335656*\[Nu]^2 + 142735824*\[Nu]^3) + 
              9*(34047229346967 + 7264154424705024*Log[2] - 1977134387969664*
                 Log[3] - 1802281250000000*Log[5]))) + 93312*LN^(16/3)*r^11*
           (135828000*Pi^2*(2 + \[Alpha] - \[Beta])^2 - 13475*\[Alpha]^3*
             (-168923 - 891403*\[Nu] - 154699*\[Nu]^2 + 419524*\[Nu]^3) - 
            21*\[Alpha]^2*(-83586251627 - 5410971025*\[Nu] - 722253550*\[Nu]^
                2 + 3521274400*\[Nu]^3 + 3850*\[Beta]*(145612 + 
                718433*\[Nu] + 467756*\[Nu]^2 + 517132*\[Nu]^3) - 
              27522252685312*Log[2] + 8009813561904*Log[3] + 
              6436718750000*Log[5]) - 2*(-3456584103284 + 68023331675*\[Nu] - 
              94350336300*\[Nu]^2 + 3225442400*\[Nu]^3 + 53900*\[Beta]^3*(
                -158384 - 1284316*\[Nu] - 1070926*\[Nu]^2 + 457009*\[Nu]^3) - 
              1155934612783104*Log[2] + 336412169599968*Log[3] + 
              270342187500000*Log[5] + 147*\[Beta]^2*(-6197281543 - 
                1309161875*\[Nu] - 594138125*\[Nu]^2 + 28955600*\[Nu]^3 - 
                1965875191808*Log[2] + 572129540136*Log[3] + 459765625000*
                 Log[5]) - 21*\[Beta]*(-172808934879 - 23379472675*\[Nu] - 
                14024575850*\[Nu]^2 + 2649852900*\[Nu]^3 - 55044505370624*
                 Log[2] + 16019627123808*Log[3] + 12873437500000*Log[5])) + 
            3*\[Alpha]*(2330926440831 + 19823414575*\[Nu] + 40378874400*\[Nu]^
                2 - 39846105600*\[Nu]^3 + 13475*\[Beta]^2*(-232333 - 
                1878743*\[Nu] - 1420805*\[Nu]^2 + 2492588*\[Nu]^3) + 
              770623075188736*Log[2] - 224274779733312*Log[3] - 
              180228125000000*Log[5] + 7*\[Beta]*(-169643966629 - 
                37643673425*\[Nu] - 19142954150*\[Nu]^2 + 3285350600*
                 \[Nu]^3 - 55044505370624*Log[2] + 16019627123808*Log[3] + 
                12873437500000*Log[5])))) + 
        rd^6*(5215795200*LN^(40/3)*r^6*(2 + \[Alpha] - \[Beta])^3*
           (-1 + 4*\[Nu])^3 - 1676505600*LN^12*r^(20/3)*(2 + \[Alpha] - 
            \[Beta])*(1 - 4*\[Nu])^2*(\[Beta]*(515 - 16*\[Nu]) + 
            56*\[Alpha]^2*(-2 + \[Nu]) - 32*(16 + 13*\[Nu]) + 
            14*\[Beta]^2*(-23 + 61*\[Nu]) - \[Alpha]*(63 + 480*\[Nu] + 
              14*\[Beta]*(-43 + 53*\[Nu]))) - 139708800*LN^10*r^(23/3)*
           (2 + \[Alpha] - \[Beta])*(1 - 4*\[Nu])^2*
           (3*\[Alpha]^2*(-2811 + 868*\[Nu]) + 3*\[Alpha]*
             (-8272 + 5304*\[Nu] + \[Beta]*(16251 + 3388*\[Nu])) + 
            2*(-7394 + 10192*\[Nu] - 336*\[Beta]^2*(60 + 19*\[Nu]) + 
              \[Beta]*(44127 + 7248*\[Nu]))) + 419126400*r^(38/3)*
           (2 + \[Alpha] - \[Beta])*(2761 + 2828*\[Nu])*(-1297 - 194*\[Nu] + 
            335*\[Nu]^2 - 6*\[Beta]*(-223 - 38*\[Nu] + 57*\[Nu]^2) + 
            \[Alpha]^2*(-345 - 66*\[Nu] + 87*\[Nu]^2) + 
            \[Beta]^2*(-345 - 66*\[Nu] + 87*\[Nu]^2) - 6*\[Alpha]*
             (223 + 38*\[Nu] - 57*\[Nu]^2 + \[Beta]*(-115 - 22*\[Nu] + 
                29*\[Nu]^2))) + 4989600*LN^2*r^(35/3)*(2761 + 2828*\[Nu])*
           (-175694 + 265610*\[Nu] - 59348*\[Nu]^2 + 
            \[Beta]*(2245092 + 471084*\[Nu] - 67482*\[Nu]^2) - 
            126*\[Beta]^3*(-4209 - 1609*\[Nu] + 259*\[Nu]^2) + 
            18*\[Alpha]^3*(-5682 + 2782*\[Nu] + 3087*\[Nu]^2) + 
            6*\[Beta]^2*(-356553 - 117889*\[Nu] + 18992*\[Nu]^2) - 
            3*\[Alpha]^2*(151143 - 90589*\[Nu] - 66628*\[Nu]^2 + 
              6*\[Beta]*(-40827 - 5699*\[Nu] + 7987*\[Nu]^2)) + 
            3*\[Alpha]*(\[Beta]*(864249 + 145189*\[Nu] - 104612*\[Nu]^2) + 
              6*\[Beta]^2*(-64608 - 19744*\[Nu] + 6713*\[Nu]^2) + 
              2*(-97577 + 79341*\[Nu] + 24617*\[Nu]^2))) - 
          19958400*LN^(32/3)*r^(22/3)*(-1 + 4*\[Nu])*(-8316160 + 
            3457094*\[Nu] + 3682388*\[Nu]^2 + \[Beta]*(3339843 + 
              3248124*\[Nu] - 1290756*\[Nu]^2) + 14*\[Alpha]^3*
             (10139 - 52219*\[Nu] + 30569*\[Nu]^2) - 28*\[Beta]^3*
             (13480 + 33520*\[Nu] + 55447*\[Nu]^2) + 42*\[Beta]^2*
             (3358 + 89809*\[Nu] + 175600*\[Nu]^2) - 42*\[Alpha]^2*
             (14720 + 58889*\[Nu] - 12100*\[Nu]^2 + 2*\[Beta]*(5668 - 
                25007*\[Nu] + 41587*\[Nu]^2)) + 3*\[Alpha]*
             (-1308983 - 874646*\[Nu] + 274810*\[Nu]^2 - 28*\[Beta]*(-17963 - 
                41540*\[Nu] + 83560*\[Nu]^2) + 14*\[Beta]^2*(15179 + 
                575*\[Nu] + 120281*\[Nu]^2))) + 1069200*LN^6*r^(29/3)*
           (2761 + 2828*\[Nu])*(-588*\[Beta]^3*(-7101 - 39209*\[Nu] + 
              8071*\[Nu]^2) + 42*\[Alpha]^3*(22471 - 42051*\[Nu] + 
              27734*\[Nu]^2) + 56*\[Beta]^2*(7027 - 4130*\[Nu] + 
              49752*\[Nu]^2) + 20*\[Beta]*(-836010 - 374632*\[Nu] + 
              492163*\[Nu]^2) + 6*(-4175807 - 13149038*\[Nu] + 
              2106748*\[Nu]^2) - 4*\[Alpha]^2*(851929 + 1943974*\[Nu] + 
              1062348*\[Nu]^2 + 21*\[Beta]*(45172 - 109316*\[Nu] + 
                119175*\[Nu]^2)) + \[Alpha]*(-20318055 - 53027440*\[Nu] - 
              4631884*\[Nu]^2 + 42*\[Beta]^2*(16441 - 662573*\[Nu] + 
                338562*\[Nu]^2) - 2*\[Beta]*(3855386 + 6670799*\[Nu] + 
                613284*\[Nu]^2))) + 29937600*LN^(26/3)*r^(25/3)*
           (-1 + 4*\[Nu])*(42*\[Alpha]^3*(56627 - 85085*\[Nu] + 
              41342*\[Nu]^2) - 2*(13829701 + 35408562*\[Nu] - 
              5293204*\[Nu]^2 + \[Beta]*(8946196 + 5451212*\[Nu] - 
                3179470*\[Nu]^2) + 294*\[Beta]^3*(6327 - 55253*\[Nu] + 
                9559*\[Nu]^2) - 28*\[Beta]^2*(307451 - 336805*\[Nu] + 
                137604*\[Nu]^2)) - 4*\[Alpha]^2*(334643 + 2127227*\[Nu] + 
              783720*\[Nu]^2 + 21*\[Beta]*(149288 - 242728*\[Nu] + 
                153111*\[Nu]^2)) + \[Alpha]*(\[Beta]*(-22489004 + 
                2877262*\[Nu] - 8462328*\[Nu]^2) + 42*\[Beta]^2*(379853 - 
                1108291*\[Nu] + 415002*\[Nu]^2) - 3*(7685597 + 14380736*
                 \[Nu] + 1977028*\[Nu]^2))) - 14850*LN^4*r^(32/3)*
           (2761 + 2828*\[Nu])*(3*\[Alpha]^3*(110746975 + 34139448*\[Nu] + 
              12143376*\[Nu]^2) + \[Alpha]^2*(1458437566 + 2588059008*\[Nu] - 
              645702624*\[Nu]^2 + \[Beta]*(729509331 - 846077400*\[Nu] - 
                592259472*\[Nu]^2)) - 4*(-354524878 - 1701089496*\[Nu] + 
              577634160*\[Nu]^2 + \[Beta]*(-644177159 + 2491425432*\[Nu] - 
                403771104*\[Nu]^2) + 21168*\[Beta]^3*(-41357 - 10752*\[Nu] + 
                3039*\[Nu]^2) - 56*\[Beta]^2*(-38690371 + 6864822*\[Nu] + 
                1293624*\[Nu]^2)) + 4*\[Alpha]*(579596989 + 
              2032389576*\[Nu] - 643757256*\[Nu]^2 + \[Beta]*(754245091 - 
                1799247456*\[Nu] - 40131504*\[Nu]^2) + 84*\[Beta]^2*(
                -13581935 - 496233*\[Nu] + 2420082*\[Nu]^2))) - 
          29937600*LN^(8/3)*r^(34/3)*(\[Alpha]^3*(214867749 + 
              77319805*\[Nu] + 61964112*\[Nu]^2 + 25146800*\[Nu]^3) - 
            \[Beta]^3*(214867749 + 77319805*\[Nu] + 61964112*\[Nu]^2 + 
              25146800*\[Nu]^3) - 8*\[Beta]*(314022572 + 107966061*\[Nu] + 
              90740601*\[Nu]^2 + 35249228*\[Nu]^3) + 
            4*(413177885 + 138611337*\[Nu] + 119513660*\[Nu]^2 + 
              45349696*\[Nu]^3) + \[Beta]^2*(1272647901 + 447892517*\[Nu] + 
              367376968*\[Nu]^2 + 145940816*\[Nu]^3) + \[Alpha]^2*
             (1272647901 + 447892517*\[Nu] + 367376968*\[Nu]^2 + 
              145940816*\[Nu]^3 - 3*\[Beta]*(214867749 + 77319805*\[Nu] + 
                61964112*\[Nu]^2 + 25146800*\[Nu]^3)) + 
            \[Alpha]*(3*\[Beta]^2*(214867749 + 77319805*\[Nu] + 
                61964112*\[Nu]^2 + 25146800*\[Nu]^3) + 8*(314022572 + 
                107966061*\[Nu] + 90740601*\[Nu]^2 + 35249228*\[Nu]^3) - 
              2*\[Beta]*(1272647901 + 447892517*\[Nu] + 367376968*\[Nu]^2 + 
                145940816*\[Nu]^3))) - 388800*LN^(28/3)*r^8*
           (-15795773039 + 8433044*\[Nu] + 36925556810*\[Nu]^2 + 
            22866603844*\[Nu]^3 + 38808*\[Beta]^3*(5687 + 79884*\[Nu] + 
              79888*\[Nu]^2 + 33936*\[Nu]^3) + 6468*\[Alpha]^3*
             (10315 - 22303*\[Nu] + 44990*\[Nu]^2 + 49861*\[Nu]^3) - 
            84*\[Beta]*(-194010421 + 552759891*\[Nu] + 353742399*\[Nu]^2 + 
              144635974*\[Nu]^3) + 14*\[Beta]^2*(-486546422 + 
              1513090121*\[Nu] + 2946395621*\[Nu]^2 + 938111146*\[Nu]^3) - 
            14*\[Alpha]^2*(253995784 - 383595781*\[Nu] - 576654055*\[Nu]^2 - 
              370977530*\[Nu]^3 + 924*\[Beta]*(22964 - 80207*\[Nu] + 
                296122*\[Nu]^2 + 219149*\[Nu]^3)) + 14*\[Alpha]*
             (-892464763 + 757068265*\[Nu] + 1956438454*\[Nu]^2 + 
              1128808322*\[Nu]^3 + 1386*\[Beta]^2*(10451 - 112439*\[Nu] + 
                175732*\[Nu]^2 + 111881*\[Nu]^3) - 6*\[Beta]*(-120925632 + 
                254218567*\[Nu] + 507437617*\[Nu]^2 + 204013768*\[Nu]^3))) - 
          142560*LN^8*r^(26/3)*(14*\[Alpha]^3*(71943287 - 406383781*\[Nu] + 
              13270845*\[Nu]^2 + 288290828*\[Nu]^3) - 28*\[Beta]^3*
             (162515176 + 754825957*\[Nu] + 1404366495*\[Nu]^2 + 
              706698244*\[Nu]^3) + 42*\[Beta]^2*(450503634 + 
              2887496303*\[Nu] + 4697044780*\[Nu]^2 + 1807890336*\[Nu]^3) + 
            3*\[Beta]*(7337336413 + 10015118796*\[Nu] - 6338934620*\[Nu]^2 + 
              3705643312*\[Nu]^3) + 2*(-79272137108 - 64740823691*\[Nu] + 
              54956610630*\[Nu]^2 + 26206353208*\[Nu]^3) - 
            42*\[Alpha]^2*(173454756 + 922915627*\[Nu] + 312024440*\[Nu]^2 - 
              4361616*\[Nu]^3 + \[Beta]*(67594712 - 77737036*\[Nu] + 
                965864550*\[Nu]^2 + 914537288*\[Nu]^3)) + 
            3*\[Alpha]*(-21806826283 - 41540142486*\[Nu] - 4569765070*\[Nu]^
                2 + 2645903288*\[Nu]^3 - 28*\[Beta]*(-82383171 + 
                168094718*\[Nu] + 1392931960*\[Nu]^2 + 703952256*\[Nu]^3) + 
              14*\[Beta]^2*(155435927 + 728011229*\[Nu] + 2193877245*
                 \[Nu]^2 + 1421413868*\[Nu]^3))) - 59400*LN^(20/3)*r^(28/3)*
           (-504*\[Beta]^3*(95136093 + 393745439*\[Nu] + 343313824*\[Nu]^2 + 
              336132944*\[Nu]^3) + 21*\[Alpha]^3*(-1344479359 + 
              245255860*\[Nu] - 64320816*\[Nu]^2 + 550546752*\[Nu]^3) - 
            8*(134387226929 + 99210436288*\[Nu] + 62879140296*\[Nu]^2 + 
              12986244768*\[Nu]^3) + 4*\[Beta]*(157526668069 + 
              203946835004*\[Nu] + 48156365376*\[Nu]^2 + 30487242240*\[Nu]^
                3) + 4*\[Beta]^2*(12442583921 + 46561837624*\[Nu] + 
              94424159088*\[Nu]^2 + 76032690048*\[Nu]^3) + 
            4*\[Alpha]*(-205766893945 - 223903718348*\[Nu] - 
              122841991944*\[Nu]^2 - 62963117280*\[Nu]^3 + 
              \[Beta]*(81906604481 + 46964572264*\[Nu] - 45492968304*
                 \[Nu]^2 - 41744086272*\[Nu]^3) + 84*\[Beta]^2*(-64150468 + 
                997064677*\[Nu] + 917622846*\[Nu]^2 + 953713656*\[Nu]^3)) - 
            \[Alpha]^2*(21*\[Beta]*(-4654153079 + 6748400156*\[Nu] + 
                6378112944*\[Nu]^2 + 7742774592*\[Nu]^3) + 2*(99570678935 + 
                119782561588*\[Nu] + 61019033040*\[Nu]^2 + 38514667968*
                 \[Nu]^3))) - 178200*LN^(14/3)*r^(31/3)*
           (32*\[Beta]*(37977777292 + 17269074675*\[Nu] + 19275455563*\[Nu]^
                2 - 1413064156*\[Nu]^3) + 336*\[Beta]^3*(1034393346 + 
              825675777*\[Nu] + 658910350*\[Nu]^2 + 124006456*\[Nu]^3) + 
            3*\[Alpha]^3*(-1868640411 + 21433457724*\[Nu] + 10533332432*\[Nu]^
                2 + 9864548288*\[Nu]^3) - 6*\[Beta]^2*(224626466789 + 
              161052643488*\[Nu] + 136027869712*\[Nu]^2 + 18496109184*\[Nu]^
                3) + 8*(22500963875 + 67578641452*\[Nu] + 32485679352*\[Nu]^
                2 + 25125840544*\[Nu]^3) - 6*\[Alpha]^2*(-2647050981 - 
              65709443448*\[Nu] - 31931302480*\[Nu]^2 - 28669914112*\[Nu]^3 + 
              3*\[Beta]*(-19931555929 - 8268128596*\[Nu] - 8788549056*
                 \[Nu]^2 + 973395584*\[Nu]^3)) + \[Alpha]*
             (-48*\[Beta]*(-27747426976 - 11917900005*\[Nu] - 13012070904*
                 \[Nu]^2 + 1271725616*\[Nu]^3) - 9*\[Beta]^2*(77857583305 + 
                54505972108*\[Nu] + 45687528656*\[Nu]^2 + 5970965952*
                 \[Nu]^3) + 4*(36048174271 + 200406064524*\[Nu] + 
                96679420936*\[Nu]^2 + 81542439776*\[Nu]^3))) + 
          108*LN^(16/3)*r^10*(17038180468662788 + 34160057112220644*
             \[Alpha] + 12792072958382049*\[Alpha]^2 + 33800490708262*
             \[Alpha]^3 + 27553704837120*EulerGamma*(2 + \[Alpha] - \[Beta])^
              3 - 56496069880926960*\[Beta] - 36695384198320656*\[Alpha]*
             \[Beta] - 122507458815036*\[Alpha]^2*\[Beta] + 
            23774452420898832*\[Beta]^2 - 168042749387064*\[Alpha]*
             \[Beta]^2 + 354946320648488*\[Beta]^3 + 6868692950481960*\[Nu] + 
            6358957946457840*\[Alpha]*\[Nu] + 2050183045466370*\[Alpha]^2*
             \[Nu] + 150625417050570*\[Alpha]^3*\[Nu] - 7081574205716640*
             \[Beta]*\[Nu] - 5173075598019840*\[Alpha]*\[Beta]*\[Nu] - 
            499068985975560*\[Alpha]^2*\[Beta]*\[Nu] + 2363429789370720*
             \[Beta]^2*\[Nu] - 291759791178240*\[Alpha]*\[Beta]^2*\[Nu] + 
            949218323333280*\[Beta]^3*\[Nu] + 2892285638844000*\[Nu]^2 + 
            1575681564996000*\[Alpha]*\[Nu]^2 - 159553291010400*\[Alpha]^2*
             \[Nu]^2 + 31494647276400*\[Alpha]^3*\[Nu]^2 + 
            525527189208000*\[Beta]*\[Nu]^2 + 1291198132627200*\[Alpha]*
             \[Beta]*\[Nu]^2 - 381179759083200*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            589257478807200*\[Beta]^2*\[Nu]^2 + 1173518728905600*\[Alpha]*
             \[Beta]^2*\[Nu]^2 - 722486181648000*\[Beta]^3*\[Nu]^2 - 
            971701226818880*\[Nu]^3 - 250887655139520*\[Alpha]*\[Nu]^3 + 
            192283068159840*\[Alpha]^2*\[Nu]^3 - 11076698284960*\[Alpha]^3*
             \[Nu]^3 - 403861064369280*\[Beta]*\[Nu]^3 - 572514003559680*
             \[Alpha]*\[Beta]*\[Nu]^3 + 118934004161280*\[Alpha]^2*\[Beta]*
             \[Nu]^3 + 434003280795840*\[Beta]^2*\[Nu]^3 - 
            84699969372480*\[Alpha]*\[Beta]^2*\[Nu]^3 - 19643275984640*
             \[Beta]^3*\[Nu]^3 - 488980800*Pi^2*(2 + \[Alpha] - \[Beta])*
             (-152656 + 244278*\[Nu] + 72*\[Alpha]^2*(-512 + 41*\[Nu]) + 
              72*\[Beta]^2*(-512 + 41*\[Nu]) + 3*\[Beta]*(50032 + 
                3813*\[Nu]) + \[Alpha]*(-150096 + 68265*\[Nu] - 144*\[Beta]*
                 (-512 + 41*\[Nu]))) + 3117769872226910208*Log[2] + 
            6814823936513015808*\[Alpha]*Log[2] + 2628079715019128832*
             \[Alpha]^2*Log[2] + 55107409674240*\[Alpha]^3*Log[2] - 
            11521996003721871360*\[Beta]*Log[2] - 7609745463642685440*
             \[Alpha]*\[Beta]*Log[2] - 165322229022720*\[Alpha]^2*\[Beta]*
             Log[2] + 4981665748623556608*\[Beta]^2*Log[2] + 
            165322229022720*\[Alpha]*\[Beta]^2*Log[2] - 55107409674240*
             \[Beta]^3*Log[2] - 893495029761556992*Log[3] - 
            1902825694737209088*\[Alpha]*Log[3] - 728039089928215296*
             \[Alpha]^2*Log[3] + 3184008778141551360*\[Beta]*Log[3] + 
            2096669721558601728*\[Alpha]*\[Beta]*Log[3] - 1368630631630386432*
             \[Beta]^2*Log[3] - 739656225000000000*Log[5] - 
            1654494187500000000*\[Alpha]*Log[5] - 642333037500000000*
             \[Alpha]^2*Log[5] + 2822372437500000000*\[Beta]*Log[5] + 
            1868605200000000000*\[Alpha]*\[Beta]*Log[5] - 1226272162500000000*
             \[Beta]^2*Log[5]) - 81*LN^(10/3)*r^11*(88379310388140072 + 
            90488918300658516*\[Alpha] + 22693623646971150*\[Alpha]^2 - 
            172969321526145*\[Alpha]^3 + 2296142069760*EulerGamma*
             (-21 + 40*\[Alpha])*(2 + \[Alpha] - \[Beta])^2 - 
            86064018442125696*\[Beta] - 40391892554186880*\[Alpha]*\[Beta] + 
            1779249257483040*\[Alpha]^2*\[Beta] + 18962577885242880*
             \[Beta]^2 - 3126588692814720*\[Alpha]*\[Beta]^2 + 
            3054350109888000*\[Beta]^3 + 198889881424000*\[Nu] + 
            2224311910317200*\[Alpha]*\[Nu] + 2590204056253200*\[Alpha]^2*
             \[Nu] + 624077316393300*\[Alpha]^3*\[Nu] - 1970435569256000*
             \[Beta]*\[Nu] - 5476369953230400*\[Alpha]*\[Beta]*\[Nu] - 
            1902515795888400*\[Alpha]^2*\[Beta]*\[Nu] + 5223126732096000*
             \[Beta]^2*\[Nu] + 3119705599348800*\[Alpha]*\[Beta]^2*\[Nu] - 
            274576410662400*\[Beta]^3*\[Nu] - 8706501540739200*\[Nu]^2 - 
            10387337789894400*\[Alpha]*\[Nu]^2 - 3948530977792800*\[Alpha]^2*
             \[Nu]^2 - 349820933338800*\[Alpha]^3*\[Nu]^2 + 
            8572719013286400*\[Beta]*\[Nu]^2 + 6422905229328000*\[Alpha]*
             \[Beta]*\[Nu]^2 + 680028811862400*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            1511710031664000*\[Beta]^2*\[Nu]^2 + 675969432969600*\[Alpha]*
             \[Beta]^2*\[Nu]^2 - 512256286080000*\[Beta]^3*\[Nu]^2 + 
            1995156959097600*\[Nu]^3 + 2003314282502400*\[Alpha]*\[Nu]^3 + 
            480542854176000*\[Alpha]^2*\[Nu]^3 - 42397080264000*\[Alpha]^3*
             \[Nu]^3 - 2025639602380800*\[Beta]*\[Nu]^3 - 829341055065600*
             \[Alpha]*\[Beta]*\[Nu]^3 + 228395107987200*\[Alpha]^2*\[Beta]*
             \[Nu]^3 + 458598699820800*\[Beta]^2*\[Nu]^3 - 
            153647546976000*\[Alpha]*\[Beta]^2*\[Nu]^3 + 16019011008000*
             \[Beta]^3*\[Nu]^3 - 11735539200*Pi^2*(2 + \[Alpha] - \[Beta])*
             (2560*\[Alpha]^2 + \[Alpha]*(3776 - 2560*\[Beta] - 
                11931*\[Nu]) + 3*(-896 + 448*\[Beta] - 7708*\[Nu] + 
                3977*\[Beta]*\[Nu])) + 17292629842316623872*Log[2] + 
            17816383726357708800*\[Alpha]*Log[2] + 4585401785330860032*
             \[Alpha]^2*Log[2] + 183691365580800*\[Alpha]^3*Log[2] - 
            17815648960895385600*\[Beta]*Log[2] - 9170068805199396864*
             \[Alpha]*\[Beta]*Log[2] - 367382731161600*\[Alpha]^2*\[Beta]*
             Log[2] + 4584667019868536832*\[Beta]^2*Log[2] + 
            183691365580800*\[Alpha]*\[Beta]^2*Log[2] - 4551279376122243072*
             Log[3] - 4693633052056058880*\[Alpha]*Log[3] - 
            1208996681997468672*\[Alpha]^2*Log[3] + 4693633052056058880*
             \[Beta]*Log[3] + 2417993363994937344*\[Alpha]*\[Beta]*Log[3] - 
            1208996681997468672*\[Beta]^2*Log[3] - 4411984500000000000*
             Log[5] - 4541748750000000000*\[Alpha]*Log[5] - 
            1167878250000000000*\[Alpha]^2*Log[5] + 4541748750000000000*
             \[Beta]*Log[5] + 2335756500000000000*\[Alpha]*\[Beta]*Log[5] - 
            1167878250000000000*\[Beta]^2*Log[5]) - 1296*LN^(22/3)*r^9*
           (9779616000*Pi^2*(-2 + \[Alpha] + \[Alpha]^2 - 5*\[Beta] - 
              4*\[Alpha]*\[Beta] + 3*\[Beta]^2) - 207900*\[Alpha]^3*
             (-1951174 + 2663123*\[Nu] - 6565657*\[Nu]^2 + 3281040*\[Nu]^3) + 
            252*\[Alpha]^2*(540161125487 - 71412575175*\[Nu] - 
              17018909100*\[Nu]^2 + 3418855300*\[Nu]^3 + 550*\[Beta]*(
                -18155693 - 31355895*\[Nu] - 55701240*\[Nu]^2 + 
                38936576*\[Nu]^3) + 165133516111872*Log[2] - 
              48058881371424*Log[3] - 38620312500000*Log[5]) - 
            2*(33873204322100*\[Nu] + 28789283351600*\[Nu]^2 - 
              2395202837000*\[Nu]^3 + 1940400*\[Beta]^3*(702323 + 
                3349836*\[Nu] + 3715482*\[Nu]^2 + 351799*\[Nu]^3) + 
              11*(9551900420759 + 3783058732744704*Log[2] - 1100985282327168*
                 Log[3] - 884756250000000*Log[5]) + 280*\[Beta]*(
                1178869614697 - 200830799965*\[Nu] - 51457707790*\[Nu]^2 + 
                7980422680*\[Nu]^3 + 371550411251712*Log[2] - 108132483085704*
                 Log[3] - 86895703125000*Log[5]) + 84*\[Beta]^2*(
                -2366338457429 - 312602957050*\[Nu] - 172059016975*\[Nu]^2 + 
                48301034950*\[Nu]^3 - 743100822503424*Log[2] + 
                216264966171408*Log[3] + 173791406250000*Log[5])) + 
            \[Alpha]*(169398510068849 - 84574837532900*\[Nu] - 
              31301850599900*\[Nu]^2 + 8992600534400*\[Nu]^3 - 
              69300*\[Beta]^2*(-75836897 - 302524401*\[Nu] - 326584230*
                 \[Nu]^2 + 56822948*\[Nu]^3) + 41613646060191744*Log[2] - 
              12110838105598848*Log[3] - 9732318750000000*Log[5] + 
              168*\[Beta]*(-3124747957097 + 120623210825*\[Nu] + 
                37726892525*\[Nu]^2 + 59364363100*\[Nu]^3 - 990801096671232*
                 Log[2] + 288353288228544*Log[3] + 231721875000000*
                 Log[5])))) + rd^4*(2607897600*LN^(40/3)*r^5*
           (17 + 9*\[Alpha] - 9*\[Beta])*(2 + \[Alpha] - \[Beta])^2*
           (-1 + 4*\[Nu])^3 - 7823692800*LN^(46/3)*r^4*(-1 + \[Alpha] - 
            3*\[Beta])*(2 + \[Alpha] - \[Beta])^2*(-1 + 4*\[Nu])^3 - 
          838252800*LN^14*r^(14/3)*(1 - 4*\[Nu])^2*
           (-819 + 756*\[Beta]^3*(-1 + \[Nu]) + 780*\[Nu] + 
            42*\[Alpha]^3*(-5 + 7*\[Nu]) - 12*\[Beta]*(42 + 457*\[Nu]) + 
            \[Beta]^2*(1295 + 3632*\[Nu]) - 3*\[Alpha]^2*(175 - 496*\[Nu] + 
              56*\[Beta]*(-2 + 7*\[Nu])) + 6*\[Alpha]*
             (1 + \[Beta]*(143 - 1076*\[Nu]) + 269*\[Nu] + 7*\[Beta]^2*(19 + 
                7*\[Nu]))) + 139708800*LN^12*r^(17/3)*(1 - 4*\[Nu])^2*
           (77840 + \[Beta]*(71270 - 56108*\[Nu]) - 756*\[Beta]^3*
             (-203 + \[Nu]) - 81144*\[Nu] + 12*\[Alpha]^3*
             (-2302 + 1491*\[Nu]) + 8*\[Beta]^2*(-45302 + 6417*\[Nu]) - 
            7*\[Alpha]^2*(10663 - 6564*\[Nu] + 6*\[Beta]*(-3643 + 
                1410*\[Nu])) + \[Alpha]*(968 + \[Beta]*(325973 - 
                142308*\[Nu]) - 21012*\[Nu] + 6*\[Beta]^2*(-46475 + 
                7014*\[Nu]))) + 23284800*r^(35/3)*(17 + 9*\[Alpha] - 
            9*\[Beta])*(2761 + 2828*\[Nu])*(-4465 + 2878*\[Nu] + 
            431*\[Nu]^2 + 27*\[Alpha]^2*(-43 + 26*\[Nu] + 5*\[Nu]^2) + 
            27*\[Beta]^2*(-43 + 26*\[Nu] + 5*\[Nu]^2) - 18*\[Beta]*
             (-253 + 158*\[Nu] + 27*\[Nu]^2) - 18*\[Alpha]*(253 - 158*\[Nu] - 
              27*\[Nu]^2 + 3*\[Beta]*(-43 + 26*\[Nu] + 5*\[Nu]^2))) - 
          29937600*LN^(38/3)*r^(16/3)*(-1 + 4*\[Nu])*(130315 - 
            2296376*\[Nu] - 2424068*\[Nu]^2 + \[Beta]^2*(1860838 + 
              3040576*\[Nu] - 1477196*\[Nu]^2) + 28*\[Alpha]^3*
             (-1468 + 9278*\[Nu] + 2933*\[Nu]^2) + 42*\[Beta]^3*
             (5351 - 25885*\[Nu] + 56021*\[Nu]^2) + 
            \[Beta]*(-5175931 + 4384442*\[Nu] + 3844118*\[Nu]^2) + 
            14*\[Alpha]^2*(47331 - 84708*\[Nu] - 35826*\[Nu]^2 + 
              \[Beta]*(21715 - 145931*\[Nu] + 8953*\[Nu]^2)) - 
            \[Alpha]*(-2340339 + 5683752*\[Nu] + 3297228*\[Nu]^2 - 
              28*\[Beta]*(-76003 - 32716*\[Nu] + 4775*\[Nu]^2) + 
              196*\[Beta]^2*(2428 - 18527*\[Nu] + 12427*\[Nu]^2))) - 
          415800*LN^2*r^(32/3)*(2761 + 2828*\[Nu])*
           (27*\[Alpha]^3*(86739 - 116993*\[Nu] + 18872*\[Nu]^2) - 
            18*\[Alpha]^2*(-369708 + 670808*\[Nu] - 132714*\[Nu]^2 + 
              \[Beta]*(978795 - 501801*\[Nu] + 38850*\[Nu]^2)) - 
            3*\[Alpha]*(282285 + 3568049*\[Nu] - 1067008*\[Nu]^2 + 
              9*\[Beta]^2*(-1044843 + 318089*\[Nu] + 4816*\[Nu]^2) + 
              6*\[Beta]*(3024513 - 1266987*\[Nu] + 81832*\[Nu]^2)) + 
            2*(3402*\[Beta]^3*(-1901 + 399*\[Nu] + 47*\[Nu]^2) + 
              6*\[Beta]*(-3255972 + 813704*\[Nu] + 7235*\[Nu]^2) - 
              9*\[Beta]^2*(-2654805 + 596179*\[Nu] + 50882*\[Nu]^2) + 
              5*(-958111 + 160921*\[Nu] + 94274*\[Nu]^2))) + 
          4989600*LN^(32/3)*r^(19/3)*(-1 + 4*\[Nu])*
           (441*\[Alpha]^3*(9689 - 10515*\[Nu] + 22424*\[Nu]^2) + 
            \[Alpha]^2*(51171269 + 39144860*\[Nu] + 12920180*\[Nu]^2 - 
              504*\[Beta]*(-14933 - 31811*\[Nu] + 29589*\[Nu]^2)) + 
            2*(-753587 - 113753483*\[Nu] - 1040726*\[Nu]^2 - 7*\[Beta]^2*(
                6085229 + 12559931*\[Nu] + 27710*\[Nu]^2) + 252*\[Beta]^3*(
                107350 - 134753*\[Nu] + 113281*\[Nu]^2) + 4*\[Beta]*(
                -25965541 - 34135243*\[Nu] + 13383389*\[Nu]^2)) - 
            \[Alpha]*(-73976366 - 76368581*\[Nu] + 73892512*\[Nu]^2 + 
              63*\[Beta]^2*(1114111 - 207005*\[Nu] + 919128*\[Nu]^2) + 
              \[Beta]*(102196087 + 4752868*\[Nu] + 70127344*\[Nu]^2))) - 
          7425*LN^6*r^(26/3)*(2761 + 2828*\[Nu])*
           (21*\[Alpha]^3*(-26972509 - 69856560*\[Nu] + 59493168*\[Nu]^2) - 
            4*\[Alpha]*(-3646315802 - 5545403250*\[Nu] + 3379425552*\[Nu]^2 + 
              42*\[Beta]^2*(-124559933 + 98295651*\[Nu] + 289800*\[Nu]^2) + 
              9*\[Beta]*(81395393 - 267343652*\[Nu] + 18810176*\[Nu]^2)) + 
            \[Alpha]^2*(1499825249 + 2323528056*\[Nu] - 444744720*\[Nu]^2 - 
              27*\[Beta]*(123963319 - 382320008*\[Nu] + 95120368*\[Nu]^2)) + 
            4*(4720420733 + 5653155804*\[Nu] - 3743436696*\[Nu]^2 + 
              190512*\[Beta]^3*(-27215 + 6813*\[Nu] + 1301*\[Nu]^2) - 
              28*\[Beta]^2*(-159152269 + 133014537*\[Nu] + 10365210*
                 \[Nu]^2) + 3*\[Beta]*(90475733 - 1319798000*\[Nu] + 
                640508544*\[Nu]^2))) + 2475*LN^4*r^(29/3)*(2761 + 2828*\[Nu])*
           (1323*\[Alpha]^3*(-3794827 - 3781584*\[Nu] + 5135376*\[Nu]^2) - 
            3*\[Alpha]^2*(7272655963 + 4060107720*\[Nu] - 7084753200*\[Nu]^
                2 + 63*\[Beta]*(101455675 - 255573048*\[Nu] + 53418288*
                 \[Nu]^2)) + 4*(3834754807 - 1950684276*\[Nu] - 
              1559941512*\[Nu]^2 + 1143072*\[Beta]^3*(-14472 + 3917*\[Nu] + 
                192*\[Nu]^2) - 252*\[Beta]^2*(-134224297 + 79500819*\[Nu] + 
                1937070*\[Nu]^2) + \[Beta]*(-4721364815 + 22652765352*\[Nu] + 
                935478288*\[Nu]^2)) + 4*\[Alpha]*(-3981112498 - 
              2046295854*\[Nu] + 3049364448*\[Nu]^2 + 378*\[Beta]^2*(
                59765761 - 40482753*\[Nu] + 1603224*\[Nu]^2) - 
              3*\[Beta]*(3455075627 - 10985766408*\[Nu] + 1188824112*
                 \[Nu]^2))) + 1663200*LN^(8/3)*r^(31/3)*
           (81*\[Alpha]^3*(-115586751 + 18979193*\[Nu] - 35023968*\[Nu]^2 + 
              4775344*\[Nu]^3) - 81*\[Beta]^3*(-115586751 + 18979193*\[Nu] - 
              35023968*\[Nu]^2 + 4775344*\[Nu]^3) + 72*\[Beta]^2*
             (-759561573 + 131764661*\[Nu] - 230319159*\[Nu]^2 + 
              33524428*\[Nu]^3) + 34*(-2030957279 + 389847493*\[Nu] - 
              616707532*\[Nu]^2 + 101062304*\[Nu]^3) - 3*\[Beta]*
             (-35484344637 + 6484087331*\[Nu] - 10767404816*\[Nu]^2 + 
              1666123088*\[Nu]^3) - 9*\[Alpha]^2*(27*\[Beta]*(-115586751 + 
                18979193*\[Nu] - 35023968*\[Nu]^2 + 4775344*\[Nu]^3) - 
              8*(-759561573 + 131764661*\[Nu] - 230319159*\[Nu]^2 + 
                33524428*\[Nu]^3)) + 3*\[Alpha]*(-35484344637 + 
              6484087331*\[Nu] - 10767404816*\[Nu]^2 + 1666123088*\[Nu]^3 + 
              81*\[Beta]^2*(-115586751 + 18979193*\[Nu] - 35023968*\[Nu]^2 + 
                4775344*\[Nu]^3) - 48*\[Beta]*(-759561573 + 131764661*\[Nu] - 
                230319159*\[Nu]^2 + 33524428*\[Nu]^3))) - 
          777600*LN^(34/3)*r^6*(9702*\[Alpha]^3*(943 - 16615*\[Nu] + 
              13574*\[Nu]^2 + 9982*\[Nu]^3) + 9702*\[Beta]^3*
             (18856 + 66467*\[Nu] + 310274*\[Nu]^2 + 179368*\[Nu]^3) + 
            84*\[Beta]*(-47512509 - 92583223*\[Nu] + 284014190*\[Nu]^2 + 
              179122286*\[Nu]^3) + 3*(-1216125169 + 3171393297*\[Nu] + 
              995973132*\[Nu]^2 + 813883444*\[Nu]^3) - 7*\[Beta]^2*
             (-613115027 + 904192070*\[Nu] + 1717715792*\[Nu]^2 + 
              1122311008*\[Nu]^3) - 21*\[Alpha]^2*(-49286573 + 
              60149682*\[Nu] + 191549976*\[Nu]^2 + 117409628*\[Nu]^3 + 
              154*\[Beta]*(-17518 - 160847*\[Nu] + 81454*\[Nu]^2 + 
                16856*\[Nu]^3)) - 21*\[Alpha]*(33539029 - 255980337*\[Nu] + 
              426119040*\[Nu]^2 + 270311156*\[Nu]^3 + 154*\[Beta]^2*(71849 + 
                164425*\[Nu] + 762856*\[Nu]^2 + 576212*\[Nu]^3) - 
              2*\[Beta]*(-115099081 + 141761580*\[Nu] + 263038500*\[Nu]^2 + 
                210874636*\[Nu]^3))) - 23760*LN^10*r^(20/3)*
           (-66375420497 - 331969720204*\[Nu] - 540633749620*\[Nu]^2 - 
            344997202928*\[Nu]^3 + 252*\[Alpha]^3*(-39528676 + 
              160805193*\[Nu] + 110139085*\[Nu]^2 + 72468396*\[Nu]^3) + 
            378*\[Beta]^3*(77527187 - 21766471*\[Nu] + 775004265*\[Nu]^2 + 
              605587388*\[Nu]^3) - 42*\[Beta]^2*(-4833833679 - 
              14888589428*\[Nu] + 1525817470*\[Nu]^2 + 1826062504*\[Nu]^3) + 
            3*\[Beta]*(-277242037213 - 242015879346*\[Nu] + 344218642650*
               \[Nu]^2 + 183742147288*\[Nu]^3) - 42*\[Alpha]^2*
             (-1678815237 - 880671704*\[Nu] + 5619370990*\[Nu]^2 + 
              1190097832*\[Nu]^3 + 15*\[Beta]*(-71993267 + 382938177*\[Nu] + 
                209431607*\[Nu]^2 + 48693540*\[Nu]^3)) - 
            3*\[Alpha]*(588*\[Beta]^2*(29885836 - 167076078*\[Nu] + 
                52573115*\[Nu]^2 + 110683524*\[Nu]^3) + 28*\[Beta]*(
                2924963043 + 9028464956*\[Nu] - 400781605*\[Nu]^2 + 
                184605092*\[Nu]^3) + 5*(-21367292641 + 18323447696*\[Nu] + 
                75660414068*\[Nu]^2 + 28427317296*\[Nu]^3))) - 
          29700*LN^(26/3)*r^(22/3)*(21*\[Alpha]^3*(-1520299421 + 
              6340406540*\[Nu] - 1332772560*\[Nu]^2 + 4193380800*\[Nu]^3) + 
            \[Alpha]^2*(127292542405 + 779758752788*\[Nu] + 393329086416*
               \[Nu]^2 + 249621212736*\[Nu]^3 - 189*\[Beta]*(-171968471 + 
                4808325652*\[Nu] - 500373776*\[Nu]^2 + 1502780608*\[Nu]^3)) + 
            4*\[Alpha]*(4*(5562272848 + 66024752147*\[Nu] + 74446716918*
                 \[Nu]^2 - 2321834760*\[Nu]^3) + 84*\[Beta]^2*(52525832 + 
                4524813493*\[Nu] - 903978306*\[Nu]^2 + 147607992*\[Nu]^3) - 
              9*\[Beta]*(29569110255 + 102945863024*\[Nu] + 45574233712*
                 \[Nu]^2 + 31178507136*\[Nu]^3)) + 
            4*(-282819485270 + 56987825732*\[Nu] + 143978440200*\[Nu]^2 - 
              20668318944*\[Nu]^3 + 2268*\[Beta]^3*(9063563 - 78968606*
                 \[Nu] + 27494572*\[Nu]^2 + 19125680*\[Nu]^3) - 
              3*\[Beta]*(164961170787 + 248786369444*\[Nu] + 226365666016*
                 \[Nu]^2 + 51655513728*\[Nu]^3) + \[Beta]^2*(238392218771 + 
                829931315188*\[Nu] + 255647598696*\[Nu]^2 + 154059843168*
                 \[Nu]^3))) - 59400*LN^(14/3)*r^(28/3)*
           (36*\[Alpha]^3*(-9820664085 + 35383583312*\[Nu] + 
              18789406132*\[Nu]^2 + 19262095216*\[Nu]^3) + 
            \[Alpha]^2*(306952560927 + 7078124455692*\[Nu] + 
              4082943071424*\[Nu]^2 + 3173729849472*\[Nu]^3 - 
              72*\[Beta]*(-66576103959 + 8497850921*\[Nu] - 7374965990*
                 \[Nu]^2 + 21288278536*\[Nu]^3)) + 
            2*(3329455724187 + 3979482672296*\[Nu] + 2757800167640*\[Nu]^2 + 
              839853256032*\[Nu]^3 + \[Beta]*(4463379908319 - 413268261000*
                 \[Nu] + 778057667688*\[Nu]^2 - 1173063824352*\[Nu]^3) - 
              2268*\[Beta]^3*(-900879998 - 426757657*\[Nu] - 415307494*
                 \[Nu]^2 + 32161640*\[Nu]^3) + 3*\[Beta]^2*(-2383534607691 - 
                907832084120*\[Nu] - 987344801128*\[Nu]^2 + 174265787360*
                 \[Nu]^3)) + 3*\[Alpha]*(\[Beta]*(4664751695073 - 
                543710650324*\[Nu] + 613708578448*\[Nu]^2 - 1406441524544*
                 \[Nu]^3) + 12*\[Beta]^2*(-236842423581 - 72159346252*\[Nu] - 
                85868082356*\[Nu]^2 + 27366828496*\[Nu]^3) + 
              4*(446600668887 + 1086669232054*\[Nu] + 684830021316*\[Nu]^2 + 
                367726140880*\[Nu]^3))) + 9900*LN^(20/3)*r^(25/3)*
           (27*\[Alpha]^3*(-74794457715 + 93031691172*\[Nu] + 
              28139893264*\[Nu]^2 + 72110015040*\[Nu]^3) - 
            21*\[Alpha]^2*(61952645327 - 325463308868*\[Nu] - 
              117830284752*\[Nu]^2 - 177781907520*\[Nu]^3 + 9*\[Beta]*(
                -82919104233 + 29429388516*\[Nu] - 12689677168*\[Nu]^2 + 
                33544233408*\[Nu]^3)) + 2*\[Alpha]*(6684724655204 - 
              599382594488*\[Nu] + 175666106448*\[Nu]^2 - 2943085844160*\[Nu]^
                3 + \[Beta]*(10096674700107 - 9951093458004*\[Nu] + 
                372373834896*\[Nu]^2 - 5798227216320*\[Nu]^3) + 
              54*\[Beta]^2*(-341397859149 - 60519436068*\[Nu] - 137761558424*
                 \[Nu]^2 + 44160498144*\[Nu]^3)) - 
            4*(3402*\[Beta]^3*(-1706254295 - 704467803*\[Nu] - 861267064*
                 \[Nu]^2 + 27663440*\[Nu]^3) + 2*\[Beta]*(2094825544970 + 
                2371026442669*\[Nu] + 941748303384*\[Nu]^2 + 22689042768*
                 \[Nu]^3) - 36*\[Beta]^2*(-291503768363 - 49381282024*\[Nu] - 
                130410019502*\[Nu]^2 + 26085435768*\[Nu]^3) + 
              7*(-550904917217 + 340597704572*\[Nu] + 111026738184*\[Nu]^2 + 
                390901754976*\[Nu]^3))) + 35640*LN^8*r^(23/3)*
           (329999123562 - 3054680792906*\[Nu] - 3665968091620*\[Nu]^2 + 
            239926311408*\[Nu]^3 + 504*\[Beta]^3*(677210056 - 
              37670888*\[Nu] + 481178355*\[Nu]^2 + 1145722564*\[Nu]^3) + 
            63*\[Alpha]^3*(-327348993 + 578624469*\[Nu] + 2230397260*\[Nu]^
                2 + 2240674688*\[Nu]^3) + 14*\[Beta]^2*(-128961729797 - 
              218748438089*\[Nu] - 97792344330*\[Nu]^2 + 14994924952*\[Nu]^
                3) + 8*\[Beta]*(-277288749437 - 1024519955979*\[Nu] - 
              465250797125*\[Nu]^2 + 217076241172*\[Nu]^3) + 
            \[Alpha]^2*(345752187377 + 1695770556584*\[Nu] + 
              1174949064660*\[Nu]^2 + 135378005168*\[Nu]^3 - 252*\[Beta]*(
                -1077349276 - 1038572517*\[Nu] + 615700750*\[Nu]^2 + 
                1248755256*\[Nu]^3)) - \[Alpha]*(-1004340179866 - 
              2762613093207*\[Nu] - 208413149020*\[Nu]^2 + 939521161376*\[Nu]^
                3 + 63*\[Beta]^2*(11573298199 + 15178308153*\[Nu] + 
                13316763740*\[Nu]^2 + 7407568896*\[Nu]^3) + 
              \[Beta]*(156648824899 + 2787713373628*\[Nu] + 2870851102560*
                 \[Nu]^2 + 863094297856*\[Nu]^3))) + 27*LN^(16/3)*r^9*
           (112829414009387464 + 221830162872829996*\[Alpha] + 
            84529951702908862*\[Alpha]^2 - 826507686915315*\[Alpha]^3 - 
            357957326686289152*\[Beta] - 240364008420112160*\[Alpha]*
             \[Beta] + 6969880177964784*\[Alpha]^2*\[Beta] + 
            158489142536736688*\[Beta]^2 - 21000312331925328*\[Alpha]*
             \[Beta]^2 + 22672436418815184*\[Beta]^3 + 6888426209280*
             EulerGamma*(334 + 120*\[Alpha]^3 + \[Alpha]^2*(412 - 
                392*\[Beta]) - 475*\[Beta] + 298*\[Beta]^2 - 72*\[Beta]^3 + 
              \[Alpha]*(511 - 870*\[Beta] + 344*\[Beta]^2)) + 
            89235988986385920*\[Nu] + 98573446008446160*\[Alpha]*\[Nu] + 
            31879065150779520*\[Alpha]^2*\[Nu] + 3316191727339260*\[Alpha]^3*
             \[Nu] - 112391227629495360*\[Beta]*\[Nu] - 84310148866352640*
             \[Alpha]*\[Beta]*\[Nu] - 22309506929389680*\[Alpha]^2*\[Beta]*
             \[Nu] + 64227375385461120*\[Beta]^2*\[Nu] + 45002087577326880*
             \[Alpha]*\[Beta]^2*\[Nu] - 22135569978836160*\[Beta]^3*\[Nu] + 
            16039970727528000*\[Nu]^2 + 8024791832752800*\[Alpha]*\[Nu]^2 - 
            3013776526941600*\[Alpha]^2*\[Nu]^2 - 2049169597398000*\[Alpha]^3*
             \[Nu]^2 + 2657439499747200*\[Beta]*\[Nu]^2 + 16708155996705600*
             \[Alpha]*\[Beta]*\[Nu]^2 + 9052071875985600*\[Alpha]^2*\[Beta]*
             \[Nu]^2 - 14013010919947200*\[Beta]^2*\[Nu]^2 - 
            6676075853647200*\[Alpha]*\[Beta]^2*\[Nu]^2 - 615170351980800*
             \[Beta]^3*\[Nu]^2 - 9751199466933760*\[Nu]^3 - 
            7897239001886080*\[Alpha]*\[Nu]^3 - 159776962024960*\[Alpha]^2*
             \[Nu]^3 + 820197208797120*\[Alpha]^3*\[Nu]^3 + 
            4647965672519680*\[Beta]*\[Nu]^3 - 2192536215681280*\[Alpha]*
             \[Beta]*\[Nu]^3 - 1525957148136960*\[Alpha]^2*\[Beta]*\[Nu]^3 + 
            1117018306557440*\[Beta]^2*\[Nu]^3 + 529548258476160*\[Alpha]*
             \[Beta]^2*\[Nu]^3 - 17038910085120*\[Beta]^3*\[Nu]^3 - 
            651974400*Pi^2*(-2345108 + \[Beta]*(4846056 - 2084481*\[Nu]) + 
              5003640*\[Nu] - 972*\[Beta]^3*(-512 + 41*\[Nu]) + 
              324*\[Alpha]^3*(-512 + 123*\[Nu]) - 108*\[Beta]^2*(26223 + 
                1517*\[Nu]) - 108*\[Alpha]^2*(16431 - 7093*\[Nu] + 
                \[Beta]*(-5120 + 1107*\[Nu])) + 3*\[Alpha]*(-1352696 + 
                1301463*\[Nu] + 36*\[Beta]^2*(-8192 + 1107*\[Nu]) - 
                72*\[Beta]*(-18767 + 2788*\[Nu]))) + 1323144792179933184*
             Log[2] + 20717518462221385728*\[Alpha]*Log[2] + 
            10633547201400668160*\[Alpha]^2*Log[2] + 1653222290227200*
             \[Alpha]^3*Log[2] - 45922094230570500096*\[Beta]*Log[2] - 
            34654792683398823936*\[Alpha]*\[Beta]*Log[2] - 5400526148075520*
             \[Alpha]^2*\[Beta]*Log[2] + 24019041185611186176*\[Beta]^2*
             Log[2] + 4739237231984640*\[Alpha]*\[Beta]^2*Log[2] - 
            991933374136320*\[Beta]^3*Log[2] - 211882780825132032*Log[3] - 
            5137317875775697920*\[Alpha]*Log[3] - 2679873074142308352*
             \[Alpha]^2*Log[3] + 11531118531517820928*\[Beta]*Log[3] + 
            8770176990056401920*\[Alpha]*\[Beta]*Log[3] - 6090303915914093568*
             \[Beta]^2*Log[3] - 441198450000000000*Log[5] - 
            5527957050000000000*\[Alpha]*Log[5] - 2802907800000000000*
             \[Alpha]^2*Log[5] + 12145933800000000000*\[Beta]*Log[5] + 
            9109450350000000000*\[Alpha]*\[Beta]*Log[5] - 6306542550000000000*
             \[Beta]^2*Log[5]) - 27*LN^(10/3)*r^10*(217755219841744824 + 
            217917840002139108*\[Alpha] + 49504316340529026*\[Alpha]^2 - 
            2746787713005393*\[Alpha]^3 - 175627443961851840*\[Beta] - 
            67478720298079104*\[Alpha]*\[Beta] + 16692015651007536*\[Alpha]^2*
             \[Beta] + 38451327355643328*\[Beta]^2 - 26417796053489568*
             \[Alpha]*\[Beta]^2 + 23332904161459200*\[Beta]^3 + 
            2296142069760*EulerGamma*(-830 + 432*\[Alpha]^3 + 
              \[Alpha]^2*(1470 - 864*\[Beta]) + 851*\[Beta] - 218*\[Beta]^2 + 
              \[Alpha]*(797 - 1252*\[Beta] + 432*\[Beta]^2)) + 
            25694536510111200*\[Nu] + 40396074268644400*\[Alpha]*\[Nu] + 
            20712915439229400*\[Alpha]^2*\[Nu] + 4000462969110300*\[Alpha]^3*
             \[Nu] - 69971701120417600*\[Beta]*\[Nu] - 70751043667449600*
             \[Alpha]*\[Beta]*\[Nu] - 23982326726727600*\[Alpha]^2*\[Beta]*
             \[Nu] + 67352231711822400*\[Beta]^2*\[Nu] + 47742252809882400*
             \[Alpha]*\[Beta]^2*\[Nu] - 19366773068966400*\[Beta]^3*\[Nu] - 
            25670398551451200*\[Nu]^2 - 35345559804832800*\[Alpha]*\[Nu]^2 - 
            16883820152791200*\[Alpha]^2*\[Nu]^2 - 3351373446128400*
             \[Alpha]^3*\[Nu]^2 + 30291523369833600*\[Beta]*\[Nu]^2 + 
            35217541219089600*\[Alpha]*\[Beta]*\[Nu]^2 + 12685331943345600*
             \[Alpha]^2*\[Beta]*\[Nu]^2 - 14069583663912000*\[Beta]^2*
             \[Nu]^2 - 8550934768807200*\[Alpha]*\[Beta]^2*\[Nu]^2 + 
            1217691282931200*\[Beta]^3*\[Nu]^2 - 3252951773222400*\[Nu]^3 - 
            2933822967465600*\[Alpha]*\[Nu]^3 + 245024103139200*\[Alpha]^2*
             \[Nu]^3 + 625194062539200*\[Alpha]^3*\[Nu]^3 + 
            3343762708876800*\[Beta]*\[Nu]^3 + 896193175046400*\[Alpha]*
             \[Beta]*\[Nu]^3 - 449199930009600*\[Alpha]^2*\[Beta]*\[Nu]^3 - 
            879226534771200*\[Beta]^2*\[Nu]^3 - 139468733712000*\[Alpha]*
             \[Beta]^2*\[Nu]^3 + 109950266764800*\[Beta]^3*\[Nu]^3 - 
            5867769600*Pi^2*(-106240 - 475313*\[Nu] + 24*\[Alpha]^3*(2304 + 
                41*\[Nu]) - 2*\[Beta]^2*(13952 + 63673*\[Nu]) + 
              4*\[Beta]*(27232 + 123041*\[Nu]) - 2*\[Alpha]^2*(-94080 + 
                61705*\[Nu] + 24*\[Beta]*(2304 + 41*\[Nu])) + 
              4*\[Alpha]*(25504 - 122057*\[Nu] + 6*\[Beta]^2*(2304 + 
                  41*\[Nu]) + \[Beta]*(-40064 + 62689*\[Nu]))) + 
            33645177178411696128*Log[2] + 35753071469293043712*\[Alpha]*
             Log[2] + 9501897868451315712*\[Alpha]^2*Log[2] + 
            1983866748272640*\[Alpha]^3*Log[2] - 35745503385031114752*\[Beta]*
             Log[2] - 18996043961275121664*\[Alpha]*\[Beta]*Log[2] - 
            3967733496545280*\[Alpha]^2*\[Beta]*Log[2] + 9494146092823805952*
             \[Beta]^2*Log[2] + 1983866748272640*\[Alpha]*\[Beta]^2*Log[2] - 
            7853312920564032768*Log[3] - 8386129641875876352*\[Alpha]*
             Log[3] - 2238633695542793472*\[Alpha]^2*Log[3] + 
            8386129641875876352*\[Beta]*Log[3] + 4477267391085586944*\[Alpha]*
             \[Beta]*Log[3] - 2238633695542793472*\[Beta]^2*Log[3] - 
            9375467062500000000*Log[5] - 9926965125000000000*\[Alpha]*
             Log[5] - 2627726062500000000*\[Alpha]^2*Log[5] + 
            9926965125000000000*\[Beta]*Log[5] + 5255452125000000000*\[Alpha]*
             \[Beta]*Log[5] - 2627726062500000000*\[Beta]^2*Log[5]) - 
          216*LN^(22/3)*r^8*(-1702797589486684 + 3144392119475514*\[Alpha] + 
            3677362525887462*\[Alpha]^2 - 5535616493391*\[Alpha]^3 + 
            20665278627840*EulerGamma*(-1 + \[Alpha] - 3*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2 - 9596494414898568*\[Beta] - 
            15387347294266164*\[Alpha]*\[Beta] - 62459952394920*\[Alpha]^2*
             \[Beta] + 15122021144652654*\[Beta]^2 + 195106058019138*\[Alpha]*
             \[Beta]^2 - 105901887314502*\[Beta]^3 - 2710735648329260*\[Nu] - 
            177460597506900*\[Alpha]*\[Nu] + 431336662647495*\[Alpha]^2*
             \[Nu] + 30507462704565*\[Alpha]^3*\[Nu] - 2981002550347920*
             \[Beta]*\[Nu] - 2572922504568360*\[Alpha]*\[Beta]*\[Nu] - 
            349209224179200*\[Alpha]^2*\[Beta]*\[Nu] + 2900962328767440*
             \[Beta]^2*\[Nu] + 767460085387380*\[Alpha]*\[Beta]^2*\[Nu] - 
            375460465869720*\[Beta]^3*\[Nu] - 1711592354061800*\[Nu]^2 - 
            951826673219700*\[Alpha]*\[Nu]^2 - 157036335443400*\[Alpha]^2*
             \[Nu]^2 - 14163455483100*\[Alpha]^3*\[Nu]^2 + 
            215968824481200*\[Beta]*\[Nu]^2 + 782529459167400*\[Alpha]*
             \[Beta]*\[Nu]^2 + 91201936656600*\[Alpha]^2*\[Beta]*\[Nu]^2 - 
            1031699680397400*\[Beta]^2*\[Nu]^2 + 28162361650500*\[Alpha]*
             \[Beta]^2*\[Nu]^2 - 296424224157600*\[Beta]^3*\[Nu]^2 + 
            338086385598080*\[Nu]^3 - 8050094648400*\[Alpha]*\[Nu]^3 + 
            74792130458640*\[Alpha]^2*\[Nu]^3 + 38186475391680*\[Alpha]^3*
             \[Nu]^3 + 434253004301760*\[Beta]*\[Nu]^3 - 239255690745120*
             \[Alpha]*\[Beta]*\[Nu]^3 - 104680646162400*\[Alpha]^2*\[Beta]*
             \[Nu]^3 + 185806853023680*\[Beta]^2*\[Nu]^3 + 
            26563739793360*\[Alpha]*\[Beta]^2*\[Nu]^3 + 7570048368960*
             \[Beta]^3*\[Nu]^3 - 244490400*Pi^2*(225704 + \[Beta]*(453648 - 
                815859*\[Nu]) + 18819*\[Nu] + 108*\[Alpha]^3*(-512 + 
                41*\[Nu]) - 324*\[Beta]^3*(-512 + 41*\[Nu]) + 
              18*\[Beta]^2*(-34172 + 17097*\[Nu]) - 12*\[Alpha]^2*(14014 - 
                13284*\[Nu] + 45*\[Beta]*(-512 + 41*\[Nu])) + 
              \[Alpha]*(-2240 + 355347*\[Nu] + 756*\[Beta]^2*(-512 + 
                  41*\[Nu]) - 246*\[Beta]*(-3184 + 2061*\[Nu]))) - 
            513362973743972352*Log[2] + 15143312076963840*\[Alpha]*Log[2] + 
            498178331109752832*\[Alpha]^2*Log[2] + 41330557255680*\[Alpha]^3*
             Log[2] - 747671005364355072*\[Beta]*Log[2] - 2286994239754076160*
             \[Alpha]*\[Beta]*Log[2] - 206652786278400*\[Alpha]^2*\[Beta]*
             Log[2] + 2377212417045430272*\[Beta]^2*Log[2] + 
            289313900789760*\[Alpha]*\[Beta]^2*Log[2] - 123991671767040*
             \[Beta]^3*Log[2] + 137600423714365920*Log[3] - 
            2689335769804992*\[Alpha]*Log[3] - 134911087944560928*\[Alpha]^2*
             Log[3] + 197816240485765440*\[Beta]*Log[3] + 619718294491015104*
             \[Alpha]*\[Beta]*Log[3] - 644955091971996960*\[Beta]^2*Log[3] + 
            128953223437500000*Log[5] - 4866159375000000*\[Alpha]*Log[5] - 
            124087064062500000*\[Alpha]^2*Log[5] + 189780215625000000*\[Beta]*
             Log[5] + 569340646875000000*\[Alpha]*\[Beta]*Log[5] - 
            591238364062500000*\[Beta]^2*Log[5]) + 1296*LN^(28/3)*r^7*
           (2444904000*Pi^2*(-1 + \[Alpha] - 3*\[Beta])^2 + 
            11550*\[Alpha]^3*(13854809 - 208546831*\[Nu] + 46971533*\[Nu]^2 + 
              69874980*\[Nu]^3) - \[Alpha]*(52319932356487 + 
              56158758565750*\[Nu] + 81833575327450*\[Nu]^2 + 
              23784956399400*\[Nu]^3 + 11550*\[Beta]^2*(-381098519 + 
                1147841587*\[Nu] - 287362271*\[Nu]^2 + 536829300*\[Nu]^3) + 
              20806823030095872*Log[2] - 6055419052799424*Log[3] + 
              28*\[Beta]*(-4838685255575*\[Nu] - 2389934197775*\[Nu]^2 + 
                38875458300*\[Nu]^3 + 88*(91757195899 + 25332982585344*
                   Log[2] - 7372669301298*Log[3] - 5924707031250*Log[5])) - 
              4866159375000000*Log[5]) - 28*\[Alpha]^2*(-1456190879027 + 
              1325384581150*\[Nu] + 819393469900*\[Nu]^2 + 91865967900*\[Nu]^
                3 + 5775*\[Beta]*(12444077 - 75345079*\[Nu] + 10335995*
                 \[Nu]^2 + 6228012*\[Nu]^3) - 371550411251712*Log[2] + 
              108132483085704*Log[3] + 86895703125000*Log[5]) + 
            2*(14689098180553 - 6561097191050*\[Nu] - 15338029332050*\[Nu]^
                2 - 14055155046000*\[Nu]^3 + 2910600*\[Beta]^3*(-649489 - 
                774163*\[Nu] - 1617064*\[Nu]^2 + 850584*\[Nu]^3) + 
              5201705757523968*Log[2] - 1513854763199856*Log[3] + 
              28*\[Beta]*(2570125242825*\[Nu] + 2385911009625*\[Nu]^2 + 
                313175156000*\[Nu]^3 + 8*(341365006757 + 139331404219392*
                   Log[2] - 40549681157139*Log[3] - 32585888671875*Log[5])) - 
              1216539843750000*Log[5] - 14*\[Beta]^2*(-10895822481143 + 
                4106681368975*\[Nu] + 1778306162425*\[Nu]^2 + 20480010600*
                 \[Nu]^3 - 3343953701265408*Log[2] + 973192347771336*Log[3] + 
                782061328125000*Log[5])))) + 
        (861053276160*LN^(10/3)*r^8*(-389 + 72*\[Alpha])*
           (17 + 9*\[Alpha] - 9*\[Beta])^2 + 2650321984020480*LN^(34/3)*r^4*
           (-1 + \[Alpha] - 3*\[Beta])^2 - 8927400367226880*LN^(10/3)*r^12*
           rd^8*(2 + \[Alpha] - \[Beta])^2 - 23248438456320*LN^(28/3)*r^5*
           (-1361 + 8*\[Alpha]^3 + \[Alpha]^2*(599 - 48*\[Beta]) - 
            3606*\[Beta] + 1431*\[Beta]^2 + \[Alpha]*(754 - 2274*\[Beta] + 
              72*\[Beta]^2)) + 7749479485440*LN^(22/3)*r^6*
           (12939 + 216*\[Alpha]^3 - 8166*\[Beta] - 4149*\[Beta]^2 - 
            9*\[Alpha]^2*(-159 + 112*\[Beta]) + 2*\[Alpha]*
             (5551 + 453*\[Beta] + 540*\[Beta]^2)) - 2583159828480*LN^(16/3)*
           r^7*(-6715 + 1944*\[Alpha]^3 + 53790*\[Beta] - 26595*\[Beta]^2 - 
            81*\[Alpha]^2*(111 + 80*\[Beta]) + 6*\[Alpha]*
             (-4579 + 5115*\[Beta] + 756*\[Beta]^2)) + 
          rd^6*(-8927400367226880*LN^(16/3)*r^10*(10 + 7*\[Alpha] + 
              \[Alpha]^2 - 3*\[Beta] - \[Beta]^2) + 92993753825280*LN^(10/3)*
             r^11*(-2452 + 40*\[Alpha]^3 + 2484*\[Beta] - 629*\[Beta]^2 - 
              \[Alpha]^2*(469 + 80*\[Beta]) + 2*\[Alpha]*(-1162 + 
                549*\[Beta] + 20*\[Beta]^2))) + 
          rd^4*(557962522951680*LN^(22/3)*r^8*(8 + 47*\[Alpha]^2 - 
              260*\[Beta] + 79*\[Beta]^2 - 2*\[Alpha]*(-58 + 71*\[Beta])) - 
            92993753825280*LN^(16/3)*r^9*(2854 + 48*\[Alpha]^3 + 
              \[Alpha]^2*(94 - 176*\[Beta]) + 413*\[Beta] - 948*\[Beta]^2 + 
              \[Alpha]*(1447 + 694*\[Beta] + 128*\[Beta]^2)) + 
            30997917941760*LN^(10/3)*r^10*(-15462 + 432*\[Alpha]^3 + 
              15939*\[Beta] - 4106*\[Beta]^2 - 6*\[Alpha]^2*(403 + 
                144*\[Beta]) + \[Alpha]*(-14291 + 6524*\[Beta] + 
                432*\[Beta]^2))) + rd^2*(-557962522951680*LN^(28/3)*r^6*
             (-30 + 27*\[Alpha]^2 + \[Alpha]*(3 - 124*\[Beta]) - 47*\[Beta] + 
              129*\[Beta]^2) - 15498958970880*LN^(16/3)*r^8*
             (11909 + 648*\[Alpha]^3 + 13250*\[Beta] - 10191*\[Beta]^2 - 
              3*\[Alpha]^2*(491 + 768*\[Beta]) + 8*\[Alpha]*(129 + 
                1216*\[Beta] + 207*\[Beta]^2)) + 23248438456320*LN^(22/3)*r^7*
             (3203 + 72*\[Alpha]^3 + \[Alpha]^2*(1855 - 368*\[Beta]) - 
              11362*\[Beta] + 927*\[Beta]^2 + \[Alpha]*(6726 - 4114*\[Beta] + 
                456*\[Beta]^2)) + 2583159828480*LN^(10/3)*r^9*
             (-151453 + 5832*\[Alpha]^3 + 158806*\[Beta] - 41625*\[Beta]^2 - 
              27*\[Alpha]^2*(715 + 432*\[Beta]) + 6*\[Alpha]*(-22909 + 
                10155*\[Beta] + 972*\[Beta]^2))))*Log[r] + 
        (rd^4*(495966687068160*LN^(16/3)*r^9*(17 + 9*\[Alpha] - 9*\[Beta])*
             (2 + \[Alpha] - \[Beta])^2 - 1487900061204480*LN^(22/3)*r^8*
             (-1 + \[Alpha] - 3*\[Beta])*(2 + \[Alpha] - \[Beta])^2) + 
          4592284139520*LN^(16/3)*r^7*(17 + 9*\[Alpha] - 9*\[Beta])^3 - 
          41330557255680*LN^(22/3)*r^6*(17 + 9*\[Alpha] - 9*\[Beta])^2*
           (-1 + \[Alpha] - 3*\[Beta]) + 123991671767040*LN^(28/3)*r^5*
           (17 + 9*\[Alpha] - 9*\[Beta])*(-1 + \[Alpha] - 3*\[Beta])^2 - 
          123991671767040*LN^(34/3)*r^4*(-1 + \[Alpha] - 3*\[Beta])^3 + 
          991933374136320*LN^(16/3)*r^10*rd^6*(2 + \[Alpha] - \[Beta])^3 + 
          rd^2*(82661114511360*LN^(16/3)*r^8*(17 + 9*\[Alpha] - 9*\[Beta])^2*
             (2 + \[Alpha] - \[Beta]) + 743950030602240*LN^(28/3)*r^6*
             (-1 + \[Alpha] - 3*\[Beta])^2*(2 + \[Alpha] - \[Beta]) - 
            495966687068160*LN^(22/3)*r^7*(-34 + 9*\[Alpha]^3 + 
              \[Alpha]^2*(26 - 45*\[Beta]) - 67*\[Beta] + 96*\[Beta]^2 - 
              27*\[Beta]^3 + \[Alpha]*(-1 - 122*\[Beta] + 63*\[Beta]^2))))*
         Log[\[CapitalOmega]]))/(422479411200*LN^(10/3)*r^8*
       (-(r*(17 + 9*\[Alpha] + 6*r*rd^2*(2 + \[Alpha] - \[Beta]) - 
            9*\[Beta])) + 3*LN^2*(-1 + \[Alpha] - 3*\[Beta]))^3)


(* ::Subsubsection::Closed:: *)
(*ArgExpF\[Phi] in terms of (r, rd, LN)*)


ArgExpF\[Phi] = 
    (\[Epsilon]^2*(12*LN^4*r^(2/3)*(55 + 42*\[Alpha]*(-1 + \[Nu]) - 
          44*\[Nu]) - 28*LN^(10/3)*r*(-2 + \[Alpha])*(-1 + 4*\[Nu]) + 
        28*LN^(16/3)*(2 + \[Alpha])*(-1 + 4*\[Nu]) - LN^(2/3)*r^(7/3)*
         (-2 + \[Alpha])*(2761 + 2828*\[Nu]) + LN^(8/3)*r^(4/3)*
         (2 + \[Alpha])*(2761 + 2828*\[Nu]) - 96*r^(14/3)*rd^4*
         (-29 + \[Nu] + 21*\[Alpha]*\[Nu]) - LN^2*r^(5/3)*
         (3674 + 5160*\[Nu] + 3*\[Alpha]*(71 + 1260*\[Nu])) + 
        r^(8/3)*(-7918 - 6072*\[Nu] + \[Alpha]*(717 + 3276*\[Nu])) + 
        rd^2*(-28*LN^(10/3)*r^2*(1 + 2*\[Alpha])*(-1 + 4*\[Nu]) - 
          LN^(2/3)*r^(10/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu]) - 
          24*LN^2*r^(8/3)*(-1 + 116*\[Nu] + 21*\[Alpha]*(1 + 3*\[Nu])) + 
          3*r^(11/3)*(3946 - 6232*\[Nu] + 3*\[Alpha]*(407 + 1148*\[Nu])))))/
      (504*r^(8/3)*(-(LN^2*(2 + \[Alpha])) + 
        r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))) + 
     (\[Epsilon]^3*(49*Pi*r^(19/3)*rd^6 + 1440*LN^4*Pi*r^(4/3)*
         (2 + \[Alpha]) + 30*Pi*r^(10/3)*(89 + 48*\[Alpha]) - 
        30*LN^2*Pi*r^(7/3)*(185 + 96*\[Alpha]) + 
        rd^2*(-1440*LN^2*Pi*r^(10/3)*(1 + 2*\[Alpha]) + 90*Pi*r^(13/3)*
           (85 + 48*\[Alpha])) + SO*(120*r^(16/3)*rd^4*\[Nu]*\[Chi]S - 
          120*LN^4*r^(4/3)*((7 + 8*\[Alpha])*\[Delta]*\[Chi]A + 
            (7 - 8*\[Alpha]*(-1 + \[Nu]) - 8*\[Nu])*\[Chi]S) - 
          960*LN*r^(17/6)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          30*LN^(14/3)*r*(-2 + \[Alpha])*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) - 30*LN^(20/3)*(2 + \[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          10*r^(10/3)*((-482 + 39*\[Alpha])*\[Delta]*\[Chi]A + 
            (-482 + \[Alpha]*(39 - 78*\[Nu]) + 76*\[Nu])*\[Chi]S) + 
          10*LN^2*r^(7/3)*((-194 + 135*\[Alpha])*\[Delta]*\[Chi]A - 
            3*\[Alpha]*(-45 + 58*\[Nu])*\[Chi]S - 2*(97 + 82*\[Nu])*
             \[Chi]S) + rd^2*(120*LN^2*r^(10/3)*((17 + 16*\[Alpha])*\[Delta]*
               \[Chi]A + (17 - 16*\[Alpha]*(-1 + \[Nu]))*\[Chi]S) + 
            30*LN^(14/3)*r^2*(1 + 2*\[Alpha])*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 30*r^(13/3)*((-446 + 15*\[Alpha])*\[Delta]*
               \[Chi]A + (-446 + \[Alpha]*(15 - 66*\[Nu]) + 56*\[Nu])*
               \[Chi]S)))))/(180*LN*r^(10/3)*(LN^2*(2 + \[Alpha]) - 
        r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))) + 
     (\[Epsilon]^5*(17280*LN^10*Pi*r^2*(2 + \[Alpha])*
         (13 + 63*\[Alpha]*(-1 + \[Nu]) - 2*\[Nu]) + 
        15120*Pi*r^7*(-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(-1 + \[Nu]) - 
        808704*LN^3*r^9*rd^7*(1 + 2*\[Alpha])*\[Nu] + 60480*LN^(34/3)*Pi*
         r^(4/3)*(2 + \[Alpha])^2*(-1 + 4*\[Nu]) - 840*LN^(16/3)*Pi*r^(13/3)*
         (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(-1 + 4*\[Nu]) + 
        1680*LN^(22/3)*Pi*r^(10/3)*(-48 + 41*\[Alpha] + 84*\[Alpha]^2)*
         (-1 + 4*\[Nu]) - 840*LN^(28/3)*Pi*r^(7/3)*(-14 + 377*\[Alpha] + 
          192*\[Alpha]^2)*(-1 + 4*\[Nu]) + 540*LN^(26/3)*Pi*r^(8/3)*
         (2 + \[Alpha])^2*(9185 + 252*\[Nu]) - 30*LN^(8/3)*Pi*r^(17/3)*
         (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(2761 + 2828*\[Nu]) + 
        rd*(35956224*LN^9*r^3*(2 + \[Alpha])*\[Nu] + 6912*LN^3*r^6*
           (-2 + \[Alpha])*(-3475 + 336*\[Alpha]^2 - 1008*\[Beta] - 
            28*\[Alpha]*(-53 + 9*\[Beta]))*\[Nu] + 6912*LN^7*r^4*
           (21998 + 168*\[Alpha]^3 + 2016*\[Beta] - 84*\[Alpha]^2*
             (13 + 3*\[Beta]) + 7*\[Alpha]*(-323 + 72*\[Beta]))*\[Nu] - 
          13824*LN^5*r^5*(4073*\[Alpha] + 252*\[Alpha]^3 - 
            28*\[Alpha]^2*(-7 + 9*\[Beta]) - 8*(1159 + 252*\[Beta]))*\[Nu]) + 
        rd^5*(10368*LN^5*r^7*(5185 + 10136*\[Alpha])*\[Nu] + 
          6912*LN^3*r^8*(836 + 672*\[Alpha]^3 + 420*\[Beta] - 
            168*\[Alpha]^2*(-1 + 2*\[Beta]) + \[Alpha]*(1003 + 672*\[Beta]))*
           \[Nu]) + rd^3*(-10368*LN^7*r^5*(13526 + 11965*\[Alpha])*\[Nu] + 
          6912*LN^3*r^7*(-4679 + 1008*\[Alpha]^3 - 1848*\[Beta] - 
            28*\[Alpha]^2*(-91 + 24*\[Beta]) - 8*\[Alpha]*
             (587 + 189*\[Beta]))*\[Nu] - 3456*LN^5*r^6*(1344*\[Alpha]^3 - 
            168*\[Alpha]^2*(25 + 8*\[Beta]) + 176*(251 + 21*\[Beta]) + 
            \[Alpha]*(6113 + 3696*\[Beta]))*\[Nu]) + 
        rd^10*(-12348*Pi*r^12*(1 + 2*\[Alpha])*(1 + \[Nu]) - 
          12348*LN^2*Pi*r^11*(1 + 2*\[Alpha])*(9 + 13*\[Nu])) - 
        30*LN^(20/3)*Pi*r^(11/3)*(2 + \[Alpha])*(114521 + 776524*\[Nu] + 
          12*\[Alpha]*(38599 + 12068*\[Nu])) - 360*LN^4*Pi*r^5*
         (44222 - 195934*\[Nu] + 9*\[Alpha]^2*(-311 + 6748*\[Nu]) + 
          3*\[Alpha]*(34835 + 20039*\[Nu])) + 180*LN^2*Pi*r^6*
         (\[Alpha]*(126970 - 77526*\[Nu]) - 4*(54374 + 35045*\[Nu]) + 
          \[Alpha]^2*(6429 + 37548*\[Nu])) + 180*LN^6*Pi*r^4*
         (9*\[Alpha]^2*(-2267 + 13356*\[Nu]) + 6*\[Alpha]*
           (11125 + 52657*\[Nu]) + 4*(43040 + 57261*\[Nu])) - 
        360*LN^8*Pi*r^3*(-15326 + 61338*\[Nu] + 12*\[Alpha]^2*
           (-769 + 1932*\[Nu]) + \[Alpha]*(-12775 + 64749*\[Nu])) + 
        60*LN^(14/3)*Pi*r^(14/3)*(-12*(16621 + 44492*\[Nu]) + 
          3*\[Alpha]^2*(71731 + 46004*\[Nu]) + \[Alpha]*
           (180125 + 514108*\[Nu])) + rd^4*(60480*LN^(22/3)*Pi*r^(16/3)*
           (1 + 2*\[Alpha])^2*(-1 + 4*\[Nu]) - 2520*LN^(16/3)*Pi*r^(19/3)*
           (85 + 218*\[Alpha] + 96*\[Alpha]^2)*(-1 + 4*\[Nu]) + 
          540*LN^(14/3)*Pi*r^(20/3)*(1 + 2*\[Alpha])^2*(9185 + 252*\[Nu]) - 
          90*LN^(8/3)*Pi*r^(23/3)*(85 + 218*\[Alpha] + 96*\[Alpha]^2)*
           (2761 + 2828*\[Nu]) + 51840*LN^6*Pi*r^6*(175 + 51*\[Nu] + 
            28*\[Alpha]^2*(1 + \[Nu]) + 4*\[Alpha]*(33 + 10*\[Nu])) + 
          7560*Pi*r^9*(-89 + 931*\[Nu] + 48*\[Alpha]^2*(-17 + 7*\[Nu]) + 
            \[Alpha]*(-1501 + 1115*\[Nu])) - 90*LN^4*Pi*r^7*
           (756370 + \[Alpha]*(669377 - 1854680*\[Nu]) - 3062848*\[Nu] + 
            288*\[Alpha]^2*(281 + 1190*\[Nu])) + 90*LN^2*Pi*r^8*
           (608098 + \[Alpha]*(3009309 - 2501492*\[Nu]) + 1941412*\[Nu] + 
            48*\[Alpha]^2*(-209 + 15540*\[Nu]))) + 
        rd^8*(-1372*LN^(16/3)*Pi*r^(25/3)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu]) - 
          12348*LN^4*Pi*r^9*(-1 + \[Alpha])*(9 + 13*\[Nu]) - 
          49*LN^(8/3)*Pi*r^(29/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu]) + 
          12348*Pi*r^11*(4*\[Nu] + \[Alpha]*(-5 + 3*\[Nu])) + 
          12*LN^2*Pi*r^10*(-69676 + 56727*\[Nu] + 2*\[Alpha]*
             (-94372 + 21741*\[Nu]))) + rd^2*(-120960*LN^(28/3)*Pi*r^(10/3)*
           (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(-1 + 4*\[Nu]) - 
          840*LN^(16/3)*Pi*r^(16/3)*(-421 + 193*\[Alpha] + 240*\[Alpha]^2)*
           (-1 + 4*\[Nu]) + 840*LN^(22/3)*Pi*r^(13/3)*(503 + 721*\[Alpha] + 
            528*\[Alpha]^2)*(-1 + 4*\[Nu]) - 1080*LN^(20/3)*Pi*r^(14/3)*
           (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(9185 + 252*\[Nu]) - 
          30*LN^(8/3)*Pi*r^(20/3)*(-421 + 193*\[Alpha] + 240*\[Alpha]^2)*
           (2761 + 2828*\[Nu]) - 51840*LN^8*Pi*r^4*(17 + 140*\[Nu] + 
            7*\[Alpha]^2*(-5 + 13*\[Nu]) + 4*\[Alpha]*(2 + 47*\[Nu])) + 
          7560*Pi*r^8*(1020 - 664*\[Nu] + 48*\[Alpha]^2*(-11 + 9*\[Nu]) + 
            \[Alpha]*(-379 + 393*\[Nu])) + 180*LN^2*Pi*r^7*
           (-1140448 + \[Alpha]*(954801 - 779628*\[Nu]) + 723318*\[Nu] + 
            54*\[Alpha]^2*(229 + 4956*\[Nu])) - 180*LN^4*Pi*r^6*
           (1267198 - 309408*\[Nu] + \[Alpha]*(797903 + 18906*\[Nu]) + 
            6*\[Alpha]^2*(-887 + 76860*\[Nu])) + 360*LN^6*Pi*r^5*
           (47033 - 162267*\[Nu] + 12*\[Alpha]^2*(-233 + 8400*\[Nu]) + 
            \[Alpha]*(23770 + 97878*\[Nu])) + 30*LN^(14/3)*Pi*r^(17/3)*
           (1522631 + 2218804*\[Nu] + 408*\[Alpha]^2*(3245 + 1708*\[Nu]) + 
            17*\[Alpha]*(128909 + 190204*\[Nu]))) + 
        rd^6*(-1372*LN^(16/3)*Pi*r^(22/3)*(-2 + \[Alpha])*(-1 + 4*\[Nu]) + 
          1372*LN^(22/3)*Pi*r^(19/3)*(2 + \[Alpha])*(-1 + 4*\[Nu]) + 
          12348*LN^6*Pi*r^7*(2 + \[Alpha])*(9 + 13*\[Nu]) - 
          49*LN^(8/3)*Pi*r^(26/3)*(-2 + \[Alpha])*(2761 + 2828*\[Nu]) + 
          49*LN^(14/3)*Pi*r^(23/3)*(2 + \[Alpha])*(2761 + 2828*\[Nu]) + 
          6*LN^2*Pi*r^9*(5932231 + \[Alpha]*(11010034 - 41545806*\[Nu]) - 
            20607964*\[Nu] - 120960*\[Alpha]^2*(-1 + 11*\[Nu])) - 
          504*Pi*r^10*(3727 + 3923*\[Nu] + 4320*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(9859 + 9761*\[Nu])) + 12*LN^4*Pi*r^8*
           (120960*\[Alpha]^2*(-1 + 5*\[Nu]) + 2*(-82643 + 6342*\[Nu]) + 
            \[Alpha]*(-708125 + 344628*\[Nu]))) + 
        SO*(-11520*LN^7*r^(7/2)*(55 + 42*\[Alpha]*(-1 + \[Nu]) - 44*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(19/3)*r^(23/6)*(-2 + \[Alpha])*(-1 + 4*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(11/3)*r^(31/6)*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
          26880*LN^(25/3)*r^(17/6)*(2 + \[Alpha])*(-1 + 4*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
          960*LN^(17/3)*r^(25/6)*(2 + \[Alpha])*(2761 + 2828*\[Nu])*
           (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) - 
          1680*LN^14*(2 + \[Alpha])^2*(-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + 
            \[Chi]S - 4*\[Nu]*\[Chi]S) + 3360*LN^12*r*(-4 + \[Alpha]^2)*
           (-1 + 4*\[Nu])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          360*LN^(38/3)*r^(2/3)*(2 + \[Alpha])*(-99 - 30*\[Nu] + 
            7*\[Alpha]*(-17 + 7*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) + 30*LN^(32/3)*r^(5/3)*
           (33*\[Alpha]^2*(-271 + 168*\[Nu]) + 8*\[Alpha]*
             (-2681 + 1944*\[Nu]) + 4*(-3449 + 3768*\[Nu]))*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          5040*r^7*(-2 + \[Alpha])*(-1 + \[Nu])*((-482 + 39*\[Alpha])*
             \[Delta]*\[Chi]A + (-482 + \[Alpha]*(39 - 78*\[Nu]) + 76*\[Nu])*
             \[Chi]S) + 10*LN^(8/3)*r^(17/3)*(-2 + \[Alpha])*
           (2761 + 2828*\[Nu])*((-530 + 63*\[Alpha])*\[Delta]*\[Chi]A + 
            (-530 + \[Alpha]*(63 - 90*\[Nu]) + 100*\[Nu])*\[Chi]S) + 
          280*LN^(16/3)*r^(13/3)*(-2 + \[Alpha])*(-1 + 4*\[Nu])*
           (101*(-10 + 3*\[Alpha])*\[Delta]*\[Chi]A + 
            (-1010 + \[Alpha]*(303 - 210*\[Nu]) + 340*\[Nu])*\[Chi]S) + 
          960*LN^5*r^(9/2)*(\[Delta]*(7348 + 3978*\[Nu] + \[Alpha]*(426 + 
                4389*\[Nu]))*\[Chi]A + 2*(3674 - 982*\[Nu] + 990*\[Nu]^2 - 
              3*\[Alpha]*(-71 - 507*\[Nu] + 35*\[Nu]^2))*\[Chi]S) - 
          960*LN^3*r^(11/2)*(\[Delta]*(3*\[Alpha]*(478 + 1127*\[Nu]) - 
              2*(7918 + 5589*\[Nu]))*\[Chi]A + 2*(-7918 - 496*\[Nu] + 
              810*\[Nu]^2 + 3*\[Alpha]*(239 + 255*\[Nu] + 49*\[Nu]^2))*
             \[Chi]S) + 80*LN^(28/3)*r^(7/3)*(2*\[Delta]*(496 - 9616*\[Nu] + 
              1792*\[Alpha]*(-1 + 4*\[Nu]) + 3*\[Alpha]^2*(-403 + 
                2248*\[Nu]))*\[Chi]A + (992 + 1980*\[Nu] - 752*\[Nu]^2 - 
              56*\[Alpha]*(64 - 315*\[Nu] + 236*\[Nu]^2) - 3*\[Alpha]^2*(
                806 - 3391*\[Nu] + 2588*\[Nu]^2))*\[Chi]S) - 
          60*LN^(34/3)*r^(4/3)*(2 + \[Alpha])*
           (\[Delta]*(-1306 - 905*\[Alpha] + 10312*\[Nu] + 6164*\[Alpha]*
               \[Nu])*\[Chi]A - (1306 - 4464*\[Nu] + 4640*\[Nu]^2 + 
              \[Alpha]*(905 - 3464*\[Nu] + 3216*\[Nu]^2))*\[Chi]S) - 
          120*LN^2*r^6*(\[Delta]*(-204*\[Alpha]*(-218 + 115*\[Nu]) + 
              9*\[Alpha]^2*(1899 + 1330*\[Nu]) + 4*(-56295 + 39352*\[Nu]))*
             \[Chi]A + (-9*\[Alpha]^2*(-1899 - 1959*\[Nu] + 196*\[Nu]^2) + 
              12*\[Alpha]*(3706 - 3865*\[Nu] + 2692*\[Nu]^2) - 
              4*(56295 - 41791*\[Nu] + 6548*\[Nu]^2))*\[Chi]S) + 
          60*LN^4*r^5*(\[Delta]*(3*\[Alpha]^2*(52502 + 5355*\[Nu]) - 
              44*(25202 + 12365*\[Nu]) + 4*\[Alpha]*(183110 + 78459*\[Nu]))*
             \[Chi]A + 2*(-554444 - 436620*\[Nu] + 239380*\[Nu]^2 + 
              \[Alpha]*(366220 + 306812*\[Nu] - 93960*\[Nu]^2) + 
              \[Alpha]^2*(78753 - 9579*\[Nu] + 7119*\[Nu]^2))*\[Chi]S) - 
          240*LN^10*r^2*(\[Delta]*(7*\[Alpha]^2*(-433 + 148*\[Nu]) - 
              \[Alpha]*(6854 + 1963*\[Nu]) - 2*(848 + 3811*\[Nu]))*\[Chi]A + 
            (-7*\[Alpha]^2*(433 - 584*\[Nu] + 160*\[Nu]^2) + 
              \[Alpha]*(-6854 + 11971*\[Nu] + 8500*\[Nu]^2) + 
              2*(-848 + 4243*\[Nu] + 9844*\[Nu]^2))*\[Chi]S) + 
          120*LN^6*r^4*(\[Delta]*(3*\[Alpha]^2*(-35579 + 8127*\[Nu]) - 
              12*(7797 + 26513*\[Nu]) - 4*\[Alpha]*(183020 + 35751*\[Nu]))*
             \[Chi]A - (93564 + 547008*\[Nu] - 247488*\[Nu]^2 + 
              \[Alpha]*(732080 + 202126*\[Nu] - 56460*\[Nu]^2) + 
              3*\[Alpha]^2*(35579 - 27881*\[Nu] + 10206*\[Nu]^2))*\[Chi]S) - 
          20*LN^(22/3)*r^(10/3)*(\[Delta]*(32148 - 98064*\[Nu] + 
              3*\[Alpha]^2*(-3733 + 17476*\[Nu]) - 4*\[Alpha]*(-4409 + 
                25268*\[Nu]))*\[Chi]A + (4*\[Alpha]*(4409 - 16188*\[Nu] + 
                5728*\[Nu]^2) + 12*(2679 - 13112*\[Nu] + 5744*\[Nu]^2) - 
              3*\[Alpha]^2*(3733 - 16736*\[Nu] + 11056*\[Nu]^2))*\[Chi]S) - 
          60*LN^8*r^3*(\[Delta]*(4*(-324454 + 7485*\[Nu]) + 8*\[Alpha]*(
                -105022 + 16149*\[Nu]) + \[Alpha]^2*(-74778 + 33579*\[Nu]))*
             \[Chi]A - 2*(3*\[Alpha]^2*(12463 - 14485*\[Nu] + 5481*\[Nu]^2) + 
              4*(162227 - 28649*\[Nu] + 7215*\[Nu]^2) + 4*\[Alpha]*(105022 - 
                39985*\[Nu] + 23913*\[Nu]^2))*\[Chi]S) + 60*LN^(26/3)*r^(8/3)*
           (\[Delta]*(\[Alpha]^2*(-103067 + 17126*\[Nu]) + 4*\[Alpha]*(
                -97501 + 34796*\[Nu]) + 4*(-88463 + 51098*\[Nu]))*\[Chi]A + 
            (-4*\[Alpha]*(97501 - 152318*\[Nu] + 10504*\[Nu]^2) + 
              \[Alpha]^2*(-103067 + 118258*\[Nu] + 20584*\[Nu]^2) - 
              4*(88463 - 171122*\[Nu] + 36120*\[Nu]^2))*\[Chi]S) - 
          20*LN^(14/3)*r^(14/3)*(\[Delta]*(3*\[Alpha]^2*(167849 + 
                37600*\[Nu]) - 48*(5665 + 39383*\[Nu]) - 2*\[Alpha]*(993289 + 
                211460*\[Nu]))*\[Chi]A - (-48*(-5665 - 43857*\[Nu] + 
                27796*\[Nu]^2) + 3*\[Alpha]^2*(-167849 + 173566*\[Nu] + 
                86776*\[Nu]^2) + 2*\[Alpha]*(993289 - 365286*\[Nu] + 
                186344*\[Nu]^2))*\[Chi]S) - 20*LN^(20/3)*r^(11/3)*
           (\[Delta]*(2228708 - 983192*\[Nu] - 4*\[Alpha]*(28787 + 
                16252*\[Nu]) + \[Alpha]^2*(-737049 + 35094*\[Nu]))*\[Chi]A + 
            (3*\[Alpha]^2*(-245683 + 297611*\[Nu] + 55028*\[Nu]^2) + 
              4*\[Alpha]*(-28787 + 170682*\[Nu] + 138536*\[Nu]^2) + 
              4*(557177 - 704325*\[Nu] + 349684*\[Nu]^2))*\[Chi]S) + 
          rd^8*(-30240*r^11*(1 + 2*\[Alpha])*\[Nu]*(1 + \[Nu])*\[Chi]S - 
            2160*LN^2*r^10*(1 + 2*\[Alpha])*\[Nu]*(19*\[Delta]*\[Chi]A + 
              (-121 + 8*\[Nu])*\[Chi]S)) + rd^6*(-3360*LN^(16/3)*r^(22/3)*
             (1 + 2*\[Alpha])*\[Nu]*(-1 + 4*\[Nu])*\[Chi]S - 
            120*LN^(8/3)*r^(26/3)*(1 + 2*\[Alpha])*\[Nu]*(2761 + 2828*\[Nu])*
             \[Chi]S + 27720*LN^(14/3)*r^(23/3)*(1 + 2*\[Alpha])^2*
             (1 + \[Nu])*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            360*LN^(20/3)*r^(20/3)*(1 + 2*\[Alpha])*(-309 + 15*\[Nu] + 
              14*\[Alpha]*(-11 + 13*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 7560*r^10*((-446 - 877*\[Alpha] + 
                30*\[Alpha]^2)*\[Delta]*(1 + \[Nu])*\[Chi]A - 
              (446 + 390*\[Nu] - 72*\[Nu]^2 + \[Alpha]*(877 + 851*\[Nu] - 
                  58*\[Nu]^2) + 6*\[Alpha]^2*(-5 + 17*\[Nu] + 22*\[Nu]^2))*
               \[Chi]S) - 720*LN^4*r^8*(\[Delta]*(-2266 - 889*\[Nu] + 
                1344*\[Alpha]^2*(-1 + 3*\[Nu]) + \[Alpha]*(-5204 + 
                  409*\[Nu]))*\[Chi]A - (2266 + 11901*\[Nu] + 3788*\[Nu]^2 + 
                1344*\[Alpha]^2*(1 - 4*\[Nu] + 3*\[Nu]^2) + \[Alpha]*
                 (5204 + 22203*\[Nu] + 9520*\[Nu]^2))*\[Chi]S) - 
            540*LN^2*r^9*(\[Delta]*(-2*(73446 + 32551*\[Nu]) + \[Alpha]^2*
                 (-65668 + 41678*\[Nu]) - \[Alpha]*(326618 + 108985*\[Nu]))*
               \[Chi]A - 2*(73446 + 57096*\[Nu] - 30090*\[Nu]^2 + 
                \[Alpha]*(163309 + 96592*\[Nu] - 49641*\[Nu]^2) + 
                \[Alpha]^2*(32834 - 37452*\[Nu] + 21406*\[Nu]^2))*\[Chi]S)) + 
          rd^4*(92160*LN^3*r^(15/2)*(-29 + \[Nu] + 21*\[Alpha]*\[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            1680*LN^10*r^4*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            1080*LN^(26/3)*r^(14/3)*(231 + 65*\[Nu] + 28*\[Alpha]^2*(1 + 
                \[Nu]) + 4*\[Alpha]*(61 + 17*\[Nu]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 90*LN^(20/3)*r^(17/3)*
             (-2642 - 6924*\[Nu] + \[Alpha]^2*(-6630 + 6328*\[Nu]) - 
              \[Alpha]*(3959 + 9164*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 30*LN^(8/3)*r^(23/3)*(2761 + 2828*\[Nu])*
             ((-438 - 845*\[Alpha] + 62*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (-438 + \[Alpha]^2*(62 - 148*\[Nu]) + 60*\[Nu] + 13*\[Alpha]*
                 (-65 + 2*\[Nu]))*\[Chi]S) - 840*LN^(16/3)*r^(19/3)*
             (-1 + 4*\[Nu])*((358 + 525*\[Alpha] - 382*\[Alpha]^2)*\[Delta]*
               \[Chi]A + (358 - 20*\[Nu] + \[Alpha]*(525 + 134*\[Nu]) + 
                \[Alpha]^2*(-382 + 308*\[Nu]))*\[Chi]S) + 120*LN^(14/3)*
             r^(20/3)*((1 + 2*\[Alpha])*\[Delta]*(-80707 - 15482*\[Nu] + 
                2*\[Alpha]*(-54703 + 11125*\[Nu]))*\[Chi]A + 
              (-80707 + 35816*\[Nu] - 12304*\[Nu]^2 + \[Alpha]*(-270820 + 
                  212087*\[Nu] - 33004*\[Nu]^2) + 4*\[Alpha]^2*(-54703 + 
                  74369*\[Nu] + 44*\[Nu]^2))*\[Chi]S) - 
            2520*r^9*(\[Delta]*(482 + \[Alpha]*(7615 - 2909*\[Nu]) - 
                4870*\[Nu] + \[Alpha]^2*(-303 + 57*\[Nu]))*\[Chi]A + 
              (482 - 4994*\[Nu] + 644*\[Nu]^2 + \[Alpha]*(7615 - 3799*\[Nu] - 
                  386*\[Nu]^2) - 3*\[Alpha]^2*(101 - 401*\[Nu] + 
                  146*\[Nu]^2))*\[Chi]S) - 60*LN^(22/3)*r^(16/3)*
             ((1 + 2*\[Alpha])*\[Delta]*(-1409 + 8180*\[Nu] + 2*\[Alpha]*
                 (-905 + 6164*\[Nu]))*\[Chi]A - (1409 - 5144*\[Nu] + 
                1872*\[Nu]^2 + 4*\[Alpha]*(1157 - 4262*\[Nu] + 
                  2376*\[Nu]^2) + 4*\[Alpha]^2*(905 - 3464*\[Nu] + 
                  3216*\[Nu]^2))*\[Chi]S) + 180*LN^4*r^7*
             (\[Delta]*(9*\[Alpha]^2*(9850 + 5313*\[Nu]) + \[Alpha]*
                 (255392 + 70222*\[Nu]) - 4*(125226 + 83459*\[Nu]))*\[Chi]A - 
              2*(250452 + 379026*\[Nu] - 144008*\[Nu]^2 + 2*\[Alpha]*
                 (-63848 + 15225*\[Nu] + 9213*\[Nu]^2) + 3*\[Alpha]^2*
                 (-14775 + 9394*\[Nu] + 9331*\[Nu]^2))*\[Chi]S) - 
            2160*LN^6*r^6*(\[Delta]*(448*\[Alpha]^2*(1 + \[Nu]) - 
                67*\[Alpha]*(30 + 53*\[Nu]) - 4*(38 + 249*\[Nu]))*\[Chi]A + 
              (-448*\[Alpha]^2*(-1 + \[Nu]^2) + 2*(-76 + 7483*\[Nu] + 
                  4410*\[Nu]^2) + \[Alpha]*(-2010 + 15961*\[Nu] + 
                  14684*\[Nu]^2))*\[Chi]S) - 180*LN^2*r^8*
             (\[Delta]*(770932 - 53316*\[Nu] + 3*\[Alpha]^2*(-67972 + 
                  85855*\[Nu]) - \[Alpha]*(460078 + 1051251*\[Nu]))*\[Chi]A - 
              2*(-385466 - 27593*\[Nu] + 61768*\[Nu]^2 + \[Alpha]*
                 (230039 + 809429*\[Nu] - 334167*\[Nu]^2) + 3*\[Alpha]^2*
                 (33986 - 76815*\[Nu] + 44891*\[Nu]^2))*\[Chi]S)) + 
          rd^2*(26880*LN^(19/3)*r^(29/6)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            960*LN^(11/3)*r^(37/6)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            23040*LN^5*r^(11/2)*(-1 + 116*\[Nu] + 21*\[Alpha]*(1 + 3*\[Nu]))*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            3360*LN^10*r^3*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            3360*LN^12*r^2*(2 + 5*\[Alpha] + 2*\[Alpha]^2)*(-1 + 4*\[Nu])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            1080*LN^(32/3)*r^(8/3)*(17 + 140*\[Nu] + 8*\[Alpha]*(-13 + 
                20*\[Nu]) + \[Alpha]^2*(-91 + 77*\[Nu]))*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 30*LN^(26/3)*r^(11/3)*
             (-14*(515 + 2628*\[Nu]) + 3*\[Alpha]^2*(-8465 + 7672*\[Nu]) + 
              \[Alpha]*(-40499 + 22548*\[Nu]))*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 10*LN^(8/3)*r^(20/3)*(2761 + 2828*\[Nu])*
             ((2098 - 2497*\[Alpha] + 219*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (2098 + \[Alpha]^2*(219 - 402*\[Nu]) - 212*\[Nu] + 
                \[Alpha]*(-2497 + 710*\[Nu]))*\[Chi]S) + 280*LN^(16/3)*
             r^(16/3)*(-1 + 4*\[Nu])*((1138 - 3937*\[Alpha] + 
                1179*\[Alpha]^2)*\[Delta]*\[Chi]A + (1138 + 268*\[Nu] - 
                9*\[Alpha]^2*(-131 + 98*\[Nu]) + \[Alpha]*(-3937 + 
                  1430*\[Nu]))*\[Chi]S) - 2880*LN^3*r^(13/2)*
             (\[Delta]*(7892 - 13521*\[Nu] + 22*\[Alpha]*(111 + 217*\[Nu]))*
               \[Chi]A + (7892 - 17845*\[Nu] + 7422*\[Nu]^2 + \[Alpha]*
                 (2442 + 2797*\[Nu] - 1064*\[Nu]^2))*\[Chi]S) - 
            2520*r^8*(\[Delta]*(\[Alpha]*(5266 - 4146*\[Nu]) + 3*\[Alpha]^2*
                 (-95 + 69*\[Nu]) + 8*(-669 + 428*\[Nu]))*\[Chi]A + 
              (-8*(669 - 512*\[Nu] + 46*\[Nu]^2) - 3*\[Alpha]^2*
                 (95 - 331*\[Nu] + 210*\[Nu]^2) + 2*\[Alpha]*(2633 - 
                  2827*\[Nu] + 522*\[Nu]^2))*\[Chi]S) + 2160*LN^8*r^4*
             (\[Delta]*(-3418 - 3455*\[Nu] + 112*\[Alpha]^2*(-5 + 7*\[Nu]) - 
                20*\[Alpha]*(98 + 57*\[Nu]))*\[Chi]A + (-3418 + 13555*\[Nu] + 
                13772*\[Nu]^2 - 112*\[Alpha]^2*(5 - 12*\[Nu] + 7*\[Nu]^2) + 
                2*\[Alpha]*(-980 + 4405*\[Nu] + 3666*\[Nu]^2))*\[Chi]S) + 
            120*LN^(28/3)*r^(10/3)*(\[Delta]*(-2062 + 13336*\[Nu] + 
                2*\[Alpha]^2*(-905 + 6164*\[Nu]) + \[Alpha]*(-4273 + 
                  29812*\[Nu]))*\[Chi]A - (2062 - 7264*\[Nu] + 3744*\[Nu]^2 + 
                2*\[Alpha]^2*(905 - 3464*\[Nu] + 3216*\[Nu]^2) + 
                \[Alpha]*(4273 - 15640*\[Nu] + 13392*\[Nu]^2))*\[Chi]S) - 
            180*LN^2*r^7*(\[Delta]*(\[Alpha]*(125918 - 574298*\[Nu]) + 
                3*\[Alpha]^2*(-10204 + 38213*\[Nu]) + 4*(29763 + 
                  267340*\[Nu]))*\[Chi]A - 2*(-59526 - 736004*\[Nu] + 
                247152*\[Nu]^2 + \[Alpha]*(-62959 + 465234*\[Nu] - 
                  233558*\[Nu]^2) + 3*\[Alpha]^2*(5102 - 33008*\[Nu] + 
                  17241*\[Nu]^2))*\[Chi]S) - 40*LN^(22/3)*r^(13/3)*
             (\[Delta]*(18296 - 88448*\[Nu] - 8*\[Alpha]*(325 + 1562*\[Nu]) + 
                3*\[Alpha]^2*(-4561 + 23332*\[Nu]))*\[Chi]A - 
              (4*(-4574 + 16767*\[Nu] + 356*\[Nu]^2) + 3*\[Alpha]^2*
                 (4561 - 19990*\[Nu] + 14664*\[Nu]^2) + \[Alpha]*
                 (2600 - 27498*\[Nu] + 33832*\[Nu]^2))*\[Chi]S) - 
            30*LN^(20/3)*r^(14/3)*(\[Delta]*(-985050 + 38488*\[Nu] + 
                \[Alpha]^2*(-855901 + 154984*\[Nu]) + \[Alpha]*(-2124485 + 
                  592012*\[Nu]))*\[Chi]A + (-985050 + 826960*\[Nu] - 
                119968*\[Nu]^2 + \[Alpha]*(-2124485 + 2999760*\[Nu] - 
                  450544*\[Nu]^2) + \[Alpha]^2*(-855901 + 1089500*\[Nu] + 
                  92768*\[Nu]^2))*\[Chi]S) + 60*LN^6*r^5*
             (\[Delta]*(-3156740 - 450858*\[Nu] + 17*\[Alpha]*(-179954 + 
                  1587*\[Nu]) + 12*\[Alpha]^2*(-37873 + 5418*\[Nu]))*
               \[Chi]A - 2*(6*\[Alpha]^2*(37873 - 35575*\[Nu] + 
                  4494*\[Nu]^2) + \[Alpha]*(1529609 - 234929*\[Nu] + 
                  155583*\[Nu]^2) - 2*(-789185 + 92504*\[Nu] + 162897*
                   \[Nu]^2))*\[Chi]S) + 60*LN^4*r^6*(\[Delta]*(-2090056 - 
                2590554*\[Nu] + 3*\[Alpha]^2*(123610 + 86457*\[Nu]) + 
                \[Alpha]*(1710208 + 88599*\[Nu]))*\[Chi]A + 
              2*(\[Alpha]*(855104 + 302959*\[Nu] - 167631*\[Nu]^2) + 
                \[Alpha]^2*(185415 + 80283*\[Nu] - 127323*\[Nu]^2) + 
                2*(-522514 - 858293*\[Nu] + 363483*\[Nu]^2))*\[Chi]S) - 
            10*LN^(14/3)*r^(17/3)*(\[Delta]*(\[Alpha]^2*(3238719 + 
                  93648*\[Nu]) - \[Alpha]*(6332425 + 1650764*\[Nu]) - 
                2*(5186599 + 3700460*\[Nu]))*\[Chi]A - (10373198 + 
                4994364*\[Nu] + 644464*\[Nu]^2 + 3*\[Alpha]^2*(-1079573 + 
                  1361750*\[Nu] + 390744*\[Nu]^2) + \[Alpha]*(6332425 - 
                  48018*\[Nu] + 2921432*\[Nu]^2))*\[Chi]S)))))/
      (181440*LN^3*r^6*(LN^2*(2 + \[Alpha]) - 
         r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^2) + 
     (\[Epsilon]^4*(-2352*LN^12*(2 + \[Alpha])^2*(1 - 4*\[Nu])^2 + 
        4704*LN^10*r*(-4 + \[Alpha]^2)*(1 - 4*\[Nu])^2 - 
        1008*LN^(32/3)*r^(2/3)*(2 + \[Alpha])*
         (-85 + 56*\[Alpha]*(-2 + \[Nu]) - 16*\[Nu])*(-1 + 4*\[Nu]) - 
        1008*r^6*(-2 + \[Alpha])^2*(-2761 - 67*\[Nu] + 2828*\[Nu]^2) - 
        3*LN^(8/3)*r^(14/3)*(-2 + \[Alpha])^2*(16523313 - 426440*\[Nu] + 
          5081104*\[Nu]^2) - 24192*LN^(4/3)*r^(28/3)*rd^8*(1 + 2*\[Alpha])*
         (-76 + (-370 + 189*\[Alpha])*\[Nu] + 4*(2 + 63*\[Alpha])*\[Nu]^2) + 
        3*LN^2*r^5*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*(-8254 - 4392*\[Nu] + 
          27*\[Alpha]*(-17 + 140*\[Nu])) - 6*LN^4*r^4*(2761 + 2828*\[Nu])*
         (2*\[Alpha]*(-977 + 24*\[Nu]) - 72*(147 + 142*\[Nu]) + 
          3*\[Alpha]^2*(-97 + 1148*\[Nu])) + 3*LN^6*r^3*(2761 + 2828*\[Nu])*
         (5356 + 12048*\[Nu] + 3*\[Alpha]^2*(-377 + 1260*\[Nu]) + 
          8*\[Alpha]*(469 + 1314*\[Nu])) + 84*LN^(26/3)*r^(5/3)*
         (-1 + 4*\[Nu])*(9*\[Alpha]^2*(-947 + 644*\[Nu]) + 
          8*\[Alpha]*(-2555 + 1986*\[Nu]) + 4*(-3365 + 3684*\[Nu])) - 
        168*LN^(28/3)*r^(4/3)*(-8*\[Alpha]*(-46 + 2027*\[Nu] + 
            2096*\[Nu]^2) + \[Alpha]^2*(191 + 1004*\[Nu] + 2828*\[Nu]^2) - 
          4*(7 + 9112*\[Nu] + 11212*\[Nu]^2)) + 168*LN^(22/3)*r^(7/3)*
         (118244 + 545396*\[Nu] - 619792*\[Nu]^2 - 36*\[Alpha]*
           (-3047 - 3267*\[Nu] + 8468*\[Nu]^2) + \[Alpha]^2*
           (25681 - 57311*\[Nu] + 30604*\[Nu]^2)) - 224*LN^(4/3)*r^(16/3)*
         (\[Alpha]*(388430 - 529866*\[Nu] - 375624*\[Nu]^2) + 
          3*\[Alpha]^2*(-36571 + 21069*\[Nu] + 15876*\[Nu]^2) + 
          8*(-42251 + 130041*\[Nu] + 67932*\[Nu]^2)) - 
        12*LN^8*r^2*(448066 - 740888*\[Nu] - 1209152*\[Nu]^2 + 
          28*\[Alpha]^2*(-16559 - 8741*\[Nu] + 8596*\[Nu]^2) - 
          \[Alpha]*(704839 + 847396*\[Nu] + 148288*\[Nu]^2)) + 
        56*LN^(10/3)*r^(13/3)*(12*(288113 - 647241*\[Nu] + 66708*\[Nu]^2) - 
          8*\[Alpha]*(66055 - 115380*\[Nu] + 345654*\[Nu]^2) + 
          \[Alpha]^2*(-801807 + 327699*\[Nu] + 455868*\[Nu]^2)) - 
        56*LN^(16/3)*r^(10/3)*(3*\[Alpha]^2*(-95495 - 33358*\[Nu] + 
            116228*\[Nu]^2) - 4*(614993 - 648708*\[Nu] + 193260*\[Nu]^2) - 
          4*\[Alpha]*(438547 - 860997*\[Nu] + 531744*\[Nu]^2)) + 
        6*LN^(14/3)*r^(11/3)*(-2 + \[Alpha])*(32974022 - 444528*\[Nu] + 
          9690464*\[Nu]^2 + \[Alpha]*(16605003 - 815528*\[Nu] + 
            5330416*\[Nu]^2)) - 3*LN^(20/3)*r^(8/3)*
         (4*(16342209 + 516376*\[Nu] + 4207504*\[Nu]^2) + 
          4*\[Alpha]*(16522445 - 404824*\[Nu] + 5008528*\[Nu]^2) + 
          \[Alpha]^2*(16887705 - 2152136*\[Nu] + 6153616*\[Nu]^2)) + 
        rd^6*(70560*LN^(8/3)*r^(23/3)*(1 + 2*\[Alpha])^2*(-1 + 3*\[Nu] + 
            4*\[Nu]^2) + 504*r^9*(1 + 2*\[Alpha])^2*(2761 + 5589*\[Nu] + 
            2828*\[Nu]^2) - 72*LN^2*r^8*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (-3*(41 + \[Nu]) + 14*\[Alpha]*(-1 + 5*\[Nu])) - 
          2016*LN^(14/3)*r^(20/3)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
           (-151 + 11*\[Nu] + 14*\[Alpha]*(-5 + 7*\[Nu])) - 
          6048*LN^(10/3)*r^(22/3)*(-2344 + 5444*\[Nu] + 482*\[Nu]^2 + 
            126*\[Alpha]^2*(1 + 13*\[Nu] + 13*\[Nu]^2) + 
            \[Alpha]*(-5537 + 6133*\[Nu] + 367*\[Nu]^2)) + 
          3024*LN^(4/3)*r^(25/3)*(\[Alpha]*(11510 + 12541*\[Nu] - 
              16830*\[Nu]^2) + 18*\[Alpha]^2*(14 - 251*\[Nu] + 
              1162*\[Nu]^2) - 2*(-2086 + 945*\[Nu] + 8002*\[Nu]^2))) + 
        rd^4*(-2352*LN^8*r^4*(1 + 2*\[Alpha])^2*(1 - 4*\[Nu])^2 - 
          1008*r^8*(1 + 2*\[Alpha])*(1 + \[Alpha]*(-3 + \[Nu]) + 3*\[Nu])*
           (2761 + 2828*\[Nu]) - 6048*LN^(20/3)*r^(14/3)*(-1 + 4*\[Nu])*
           (112 + 29*\[Nu] + 14*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(115 + 27*\[Nu])) - 216*LN^4*r^6*(2761 + 2828*\[Nu])*
           (84 + 43*\[Nu] + 14*\[Alpha]^2*(1 + \[Nu]) + 
            \[Alpha]*(59 + 55*\[Nu])) + 9*LN^2*r^7*(2761 + 2828*\[Nu])*
           (1474 + \[Alpha]*(8473 - 8828*\[Nu]) - 6672*\[Nu] + 
            2*\[Alpha]^2*(885 + 2996*\[Nu])) + 252*LN^(14/3)*r^(17/3)*
           (-1 + 4*\[Nu])*(-6*(389 + 1112*\[Nu]) + \[Alpha]^2*
             (-6294 + 6440*\[Nu]) - \[Alpha]*(3175 + 8604*\[Nu])) + 
          1512*LN^(10/3)*r^(19/3)*(28230 + 28610*\[Nu] + 82872*\[Nu]^2 + 
            6*\[Alpha]^2*(-1021 + 1486*\[Nu] + 252*\[Nu]^2) + 
            \[Alpha]*(145017 + 52657*\[Nu] + 37620*\[Nu]^2)) + 
          168*LN^(16/3)*r^(16/3)*(-307559 + 385096*\[Nu] + 188224*\[Nu]^2 + 
            4*\[Alpha]^2*(2644 - 8375*\[Nu] + 6811*\[Nu]^2) + 
            4*\[Alpha]*(-71903 + 137452*\[Nu] + 100636*\[Nu]^2)) - 
          56*LN^(4/3)*r^(22/3)*(4565270 + 365994*\[Nu] - 7355880*\[Nu]^2 + 
            \[Alpha]*(5422627 + 1468413*\[Nu] - 7841340*\[Nu]^2) + 
            6*\[Alpha]^2*(-756721 + 408546*\[Nu] + 234738*\[Nu]^2)) - 
          3*LN^(8/3)*r^(20/3)*(1 + 2*\[Alpha])*(16429233 - 144200*\[Nu] + 
            5457424*\[Nu]^2 + \[Alpha]*(33093666 - 994000*\[Nu] + 
              9974048*\[Nu]^2))) + rd^2*(-4704*LN^8*r^3*(-2 - 3*\[Alpha] + 
            2*\[Alpha]^2)*(1 - 4*\[Nu])^2 + 4704*LN^10*r^2*
           (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(1 - 4*\[Nu])^2 - 
          504*r^7*(-2 + \[Alpha])*(2761 + 2828*\[Nu])*(-2 + 6*\[Nu] + 
            \[Alpha]*(-9 + 7*\[Nu])) + 3024*LN^(26/3)*r^(8/3)*(-1 + 4*\[Nu])*
           (17 + 84*\[Alpha]^2*(-1 + \[Nu]) + 140*\[Nu] + 
            6*\[Alpha]*(-15 + 29*\[Nu])) + 108*LN^6*r^4*(2761 + 2828*\[Nu])*
           (17 + 140*\[Nu] + 28*\[Alpha]^2*(-1 + 2*\[Nu]) + 
            2*\[Alpha]*(11 + 59*\[Nu])) - 3*LN^4*r^5*(2761 + 2828*\[Nu])*
           (24038 - 39816*\[Nu] + 3*\[Alpha]^2*(691 + 6076*\[Nu]) + 
            \[Alpha]*(20989 + 14484*\[Nu])) - 84*LN^(20/3)*r^(11/3)*
           (-1 + 4*\[Nu])*(-14*(395 + 2556*\[Nu]) + 3*\[Alpha]^2*
             (-8045 + 7868*\[Nu]) + \[Alpha]*(-38147 + 23220*\[Nu])) + 
          3*LN^2*r^6*(2761 + 2828*\[Nu])*(-28906 + 35352*\[Nu] + 
            3*\[Alpha]^2*(523 + 5796*\[Nu]) - \[Alpha]*(11615 + 
              44532*\[Nu])) + 336*LN^(22/3)*r^(10/3)*
           (\[Alpha]*(43435 - 82550*\[Nu] - 85274*\[Nu]^2) + 
            2*\[Alpha]^2*(-943 + 10076*\[Nu] + 3962*\[Nu]^2) - 
            4*(-23752 + 53840*\[Nu] + 40031*\[Nu]^2)) - 
          168*LN^(16/3)*r^(13/3)*(\[Alpha]*(857013 + 487797*\[Nu] - 
              412752*\[Nu]^2) + 2*(595121 + 557207*\[Nu] + 108536*\[Nu]^2) + 
            \[Alpha]^2*(21527 - 30193*\[Nu] + 199556*\[Nu]^2)) + 
          168*LN^(10/3)*r^(16/3)*(983526 + 477594*\[Nu] - 4610664*\[Nu]^2 + 
            6*\[Alpha]^2*(-170476 + 82179*\[Nu] + 108108*\[Nu]^2) - 
            5*\[Alpha]*(58993 - 486873*\[Nu] + 454716*\[Nu]^2)) - 
          56*LN^(4/3)*r^(19/3)*(9*\[Alpha]^2*(-349385 + 187857*\[Nu] + 
              154980*\[Nu]^2) - 12*\[Alpha]*(-785839 + 444519*\[Nu] + 
              854316*\[Nu]^2) + 4*(-1822679 - 969633*\[Nu] + 3324348*\[Nu]^
                2)) - 6*LN^(8/3)*r^(17/3)*(-2 + \[Alpha])*
           (16499793 - 355880*\[Nu] + 5175184*\[Nu]^2 + 2*\[Alpha]*
             (16529193 - 444080*\[Nu] + 5057584*\[Nu]^2)) + 
          6*LN^(14/3)*r^(14/3)*(4*\[Alpha]^2*(8338485 - 589624*\[Nu] + 
              2816912*\[Nu]^2) + 2*(16490455 - 523656*\[Nu] + 
              5995696*\[Nu]^2) + \[Alpha]*(82261735 + 51688*\[Nu] + 
              22347248*\[Nu]^2))) + SO^2*(-6096384*LN^(8/3)*r^(14/3)*
           (-2 + \[Alpha])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) - 6096384*LN^(20/3)*r^(8/3)*
           (2 + \[Alpha])^2*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) + 12192768*LN^(14/3)*r^(11/3)*
           (-4 + \[Alpha]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
             \[Chi]S - \[Chi]S^2) + 190512*LN^(28/3)*r^(4/3)*(2 + \[Alpha])^2*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) - 381024*LN^(22/3)*r^(7/3)*(-4 + \[Alpha]^2)*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) + 63504*LN^(4/3)*r^(16/3)*(-2 + \[Alpha])*
           ((290 - 1248*\[Nu] + \[Alpha]*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(290 - 99*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
            (290 + 88*\[Nu] + 3*\[Alpha]*(-33 + 4*\[Nu]))*\[Chi]S^2) - 
          127008*LN^(10/3)*r^(13/3)*((396 + \[Alpha]*(92 - 480*\[Nu]) - 
              1536*\[Nu] + \[Alpha]^2*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(396 + 92*\[Alpha] - 99*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
            (396 - 48*\[Nu] + 3*\[Alpha]^2*(-33 + 4*\[Nu]) + 4*\[Alpha]*(23 + 
                28*\[Nu]))*\[Chi]S^2) + 254016*LN^(16/3)*r^(10/3)*
           ((-50 + 144*\[Nu] + 24*\[Alpha]^2*(-1 + 4*\[Nu]) + 
              \[Alpha]*(-79 + 264*\[Nu]))*\[Chi]A^2 - 
            2*(50 + 79*\[Alpha] + 24*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
            (-50 - 24*\[Alpha]^2 + 56*\[Nu] + \[Alpha]*(-79 + 52*\[Nu]))*
             \[Chi]S^2) + rd^4*(-6096384*LN^(8/3)*r^(20/3)*(1 + 2*\[Alpha])^2*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 190512*LN^(16/3)*r^(16/3)*(1 + 2*\[Alpha])^2*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 254016*LN^(4/3)*r^(22/3)*(1 + 2*\[Alpha])*
             ((26 - 240*\[Nu] + 3*\[Alpha]*(-17 + 64*\[Nu]))*\[Chi]A^2 + 
              2*(26 - 51*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
              (26 + 136*\[Nu] + 3*\[Alpha]*(-17 + 4*\[Nu]))*\[Chi]S^2)) + 
          rd^2*(-12192768*LN^(8/3)*r^(17/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 12192768*LN^(14/3)*r^(14/3)*(2 + 5*\[Alpha] + 
              2*\[Alpha]^2)*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) + 381024*LN^(16/3)*r^(13/3)*
             (-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 381024*LN^(22/3)*r^(10/3)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 190512*LN^(10/3)*r^(16/3)*
             ((34 - 544*\[Nu] + 2*\[Alpha]^2*(-67 + 256*\[Nu]) + 
                \[Alpha]*(-205 + 512*\[Nu]))*\[Chi]A^2 - 2*(-34 + 
                205*\[Alpha] + 134*\[Alpha]^2)*\[Delta]*\[Chi]A*\[Chi]S + 
              (34 + 408*\[Nu] + 2*\[Alpha]^2*(-67 + 12*\[Nu]) + 
                \[Alpha]*(-205 + 308*\[Nu]))*\[Chi]S^2) + 63504*LN^(4/3)*
             r^(19/3)*((82 + \[Alpha]*(993 - 4608*\[Nu]) + 672*\[Nu] + 
                6*\[Alpha]^2*(-67 + 256*\[Nu]))*\[Chi]A^2 + 
              2*(82 + 993*\[Alpha] - 402*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (82 - 1000*\[Nu] + 6*\[Alpha]^2*(-67 + 12*\[Nu]) + 
                \[Alpha]*(993 + 636*\[Nu]))*\[Chi]S^2)))))/
      (1524096*LN^(4/3)*r^(16/3)*(LN^2*(2 + \[Alpha]) - 
         r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^2) + 
     (\[Epsilon]^6*(-15523200*LN^18*r^(2/3)*(2 + \[Alpha])^2*
         (-85 + 56*\[Alpha]*(-2 + \[Nu]) - 16*\[Nu])*(1 - 4*\[Nu])^2 + 
        72441600*LN^(52/3)*r*(-2 + \[Alpha])*(2 + \[Alpha])^2*
         (-1 + 4*\[Nu])^3 - 24147200*LN^(58/3)*(2 + \[Alpha])^3*
         (-1 + 4*\[Nu])^3 - 93139200*r^(29/3)*(-2 + \[Alpha])^3*
         (-1 + \[Nu])^2*(2761 + 2828*\[Nu]) + 554400*LN^(8/3)*r^(25/3)*
         (-2 + \[Alpha])^3*(-16499793 + 16808633*\[Nu] - 5295864*\[Nu]^2 + 
          4987024*\[Nu]^3) + 1293600*LN^16*r^(5/3)*(2 + \[Alpha])*
         (1 - 4*\[Nu])^2*(33*\[Alpha]^2*(-299 + 196*\[Nu]) + 
          52*\[Alpha]*(-361 + 276*\[Nu]) + 20*(-571 + 756*\[Nu])) - 
        277200*LN^2*r^(26/3)*(-2 + \[Alpha])^2*(2761 + 2828*\[Nu])*
         (3886 + 1850*\[Nu] - 4728*\[Nu]^2 + \[Alpha]*(-717 - 375*\[Nu] + 
            588*\[Nu]^2)) - 369600*LN^(50/3)*r^(4/3)*(2 + \[Alpha])*
         (-1 + 4*\[Nu])*(16949 - 123052*\[Nu] - 139264*\[Nu]^2 + 
          7*\[Alpha]^2*(8255 - 9328*\[Nu] + 4844*\[Nu]^2) - 
          14*\[Alpha]*(-2650 + 2285*\[Nu] + 5396*\[Nu]^2)) + 
        554400*LN^(44/3)*r^(7/3)*(-1 + 4*\[Nu])*(2384848 + 1814032*\[Nu] - 
          3168224*\[Nu]^2 + \[Alpha]*(3930354 - 581736*\[Nu] - 
            2820208*\[Nu]^2) + \[Alpha]^2*(2454967 - 2125220*\[Nu] - 
            102088*\[Nu]^2) + 14*\[Alpha]^3*(42926 - 56941*\[Nu] + 
            21938*\[Nu]^2)) + 275*LN^4*r^(23/3)*(-2 + \[Alpha])*
         (2761 + 2828*\[Nu])*(3*\[Alpha]^2*(-6842687 + 4558176*\[Nu] + 
            15008112*\[Nu]^2) - 4*\[Alpha]*(-14987167 + 66168000*\[Nu] + 
            50153040*\[Nu]^2) + 4*(31092907 + 121153824*\[Nu] + 
            51390288*\[Nu]^2)) - 275*LN^6*r^(20/3)*(2761 + 2828*\[Nu])*
         (4*\[Alpha]*(75194195 - 183191328*\[Nu] + 12231216*\[Nu]^2) + 
          9*\[Alpha]^3*(-6249647 + 3423840*\[Nu] + 15614928*\[Nu]^2) - 
          6*\[Alpha]^2*(-10728245 + 50013888*\[Nu] + 80540208*\[Nu]^2) + 
          8*(22293517 + 310604544*\[Nu] + 85523472*\[Nu]^2)) + 
        691200*LN^(10/3)*r^14*rd^12*(-8913032 - 3390927*\[Nu] - 
          3705036*\[Nu]^2 + 56800*\[Nu]^3 + 407484*\[Alpha]^3*\[Nu]*
           (15 + 54*\[Nu] + 32*\[Nu]^2) + 3528*\[Alpha]^2*
           (-372 - 3119*\[Nu] - 1757*\[Nu]^2 + 2968*\[Nu]^3) + 
          63*\[Alpha]*(-20832 + 48603*\[Nu] - 166394*\[Nu]^2 + 
            42744*\[Nu]^3)) - 4800*LN^(46/3)*r^2*(-177513631 + 
          558556020*\[Nu] - 369892752*\[Nu]^2 - 72865472*\[Nu]^3 + 
          1078*\[Alpha]^3*(33646 - 133365*\[Nu] - 27852*\[Nu]^2 + 
            61124*\[Nu]^3) + 14*\[Alpha]*(-4075481 + 2157903*\[Nu] - 
            36180840*\[Nu]^2 + 12749360*\[Nu]^3) + 7*\[Alpha]^2*
           (22122841 - 85099344*\[Nu] - 7392348*\[Nu]^2 + 
            26762960*\[Nu]^3)) - 2640*LN^14*r^(8/3)*
         (42*\[Alpha]^2*(-18095451 + 65723003*\[Nu] - 31936860*\[Nu]^2 + 
            8188096*\[Nu]^3) + 7*\[Alpha]^3*(21491129 + 75007208*\[Nu] - 
            42091980*\[Nu]^2 + 81748016*\[Nu]^3) - 
          2*(359423783 + 333181736*\[Nu] + 3539866000*\[Nu]^2 + 
            1528089472*\[Nu]^3) - \[Alpha]*(2487731839 - 3145678292*\[Nu] + 
            5196772720*\[Nu]^2 + 3032895936*\[Nu]^3)) - 
        1100*LN^(38/3)*r^(10/3)*(147*\[Alpha]^3*(-98440375 + 38856004*\[Nu] - 
            53115504*\[Nu]^2 + 45998400*\[Nu]^3) - 
          16*(-994381127 + 2825904470*\[Nu] + 916270992*\[Nu]^2 + 
            1210726944*\[Nu]^3) + 8*\[Alpha]^2*(-6603408197 + 
            404712131*\[Nu] - 1978313904*\[Nu]^2 + 1227101904*\[Nu]^3) - 
          4*\[Alpha]*(10127684785 + 8843386988*\[Nu] + 2920949136*\[Nu]^2 + 
            3657624768*\[Nu]^3)) - 1650*LN^(14/3)*r^(22/3)*(-2 + \[Alpha])^2*
         (3*\[Alpha]*(-5481764489 + 20034201236*\[Nu] + 7041895056*\[Nu]^2 + 
            8532061888*\[Nu]^3) - 2*(55959658735 + 47941454396*\[Nu] + 
            51179927120*\[Nu]^2 + 13972902720*\[Nu]^3)) + 
        400*LN^(40/3)*r^3*(-44040191534 + 23559135528*\[Nu] - 
          60171393744*\[Nu]^2 + 97831827392*\[Nu]^3 + 77*\[Alpha]^3*
           (18771353 - 74667102*\[Nu] - 11048898*\[Nu]^2 + 
            117881848*\[Nu]^3) + 42*\[Alpha]^2*(-270973707 - 
            159444716*\[Nu] - 3043382*\[Nu]^2 + 1053113992*\[Nu]^3) + 
          3*\[Alpha]*(-19961484981 + 15152008100*\[Nu] - 15871868392*
             \[Nu]^2 + 35677590368*\[Nu]^3)) + 1320*LN^12*r^(11/3)*
         (84*\[Alpha]^3*(41326037 - 68190111*\[Nu] - 59589565*\[Nu]^2 + 
            121887668*\[Nu]^3) - 3*\[Alpha]^2*(-3765226987 - 
            3308922044*\[Nu] + 8553163640*\[Nu]^2 + 5498739232*\[Nu]^3) - 
          16*(-3031536731 - 8713858742*\[Nu] + 1083172630*\[Nu]^2 + 
            9130997736*\[Nu]^3) - 2*\[Alpha]*(-21254225599 - 
            52532721628*\[Nu] + 25477505720*\[Nu]^2 + 69134605344*\[Nu]^3)) + 
        550*LN^(32/3)*r^(13/3)*(3*\[Alpha]^3*(-27672867349 + 
            48793906980*\[Nu] + 17234541072*\[Nu]^2 + 31919898304*\[Nu]^3) + 
          6*\[Alpha]^2*(1098527809 + 126721000604*\[Nu] + 
            79610021680*\[Nu]^2 + 56550274368*\[Nu]^3) + 
          8*(42874501081 + 155870895740*\[Nu] + 91316456112*\[Nu]^2 + 
            61881062208*\[Nu]^3) + 4*\[Alpha]*(128433892123 + 
            396373493732*\[Nu] + 260586847248*\[Nu]^2 + 147962162880*
             \[Nu]^3)) - 550*LN^(26/3)*r^(16/3)*
         (9*\[Alpha]^3*(-10834891145 + 46313842372*\[Nu] + 
            23467218768*\[Nu]^2 + 24686802112*\[Nu]^3) + 
          6*\[Alpha]^2*(-2872575919 + 123537918892*\[Nu] + 
            65654663088*\[Nu]^2 + 47915198016*\[Nu]^3) - 
          4*\[Alpha]*(266286262495 + 450032479652*\[Nu] + 
            363762089040*\[Nu]^2 + 152865945792*\[Nu]^3) - 
          8*(231215641739 + 459265441540*\[Nu] + 318682655760*\[Nu]^2 + 
            154101221568*\[Nu]^3)) + 550*LN^(20/3)*r^(19/3)*
         (3*\[Alpha]^3*(-25191345791 + 147401267132*\[Nu] + 
            71975388912*\[Nu]^2 + 70186492992*\[Nu]^3) + 
          8*(335914139291 + 474460171108*\[Nu] + 377978660304*\[Nu]^2 + 
            145699065792*\[Nu]^3) - 4*\[Alpha]*(77682941971 + 
            450981236852*\[Nu] + 243920732496*\[Nu]^2 + 159950492352*
             \[Nu]^3) - 2*\[Alpha]^2*(182657159947 + 465682735652*\[Nu] + 
            349984094544*\[Nu]^2 + 196308052416*\[Nu]^3)) - 
        55*LN^10*r^(14/3)*(2*\[Alpha]^2*(-540808841267 + 1308093690236*
             \[Nu] + 2115949316880*\[Nu]^2 + 82111603392*\[Nu]^3) - 
          4*\[Alpha]*(811100209747 - 1866913363756*\[Nu] - 
            2715729692880*\[Nu]^2 + 149465348928*\[Nu]^3) + 
          3*\[Alpha]^3*(-25581365731 - 191791839092*\[Nu] + 
            173487694800*\[Nu]^2 + 391895668416*\[Nu]^3) + 
          8*(-595662905993 - 2460709996*\[Nu] + 1161345791280*\[Nu]^2 + 
            663174808128*\[Nu]^3)) + 55*LN^8*r^(17/3)*
         (-6*\[Alpha]^2*(304709744249 - 340791602132*\[Nu] - 
            334359787440*\[Nu]^2 + 380903925696*\[Nu]^3) - 
          8*(-544303664291 + 2939473416668*\[Nu] + 4190342927760*\[Nu]^2 + 
            661674100416*\[Nu]^3) + 3*\[Alpha]^3*(-217011733177 - 
            234295632844*\[Nu] + 729853788720*\[Nu]^2 + 772976386112*
             \[Nu]^3) - 4*\[Alpha]*(123183437053 + 3819045363836*\[Nu] + 
            5107647586320*\[Nu]^2 + 1242087682752*\[Nu]^3)) + 
        SO*(11735539200*LN^(40/3)*Pi*r^3*(2 + \[Alpha])^2*
           (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + 
            (2614 + \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) + 
          9012894105600*LN^(25/3)*Pi*r^(11/2)*(2 + \[Alpha])^2*
           (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 35206617600*LN^(4/3)*
           Pi*r^9*(-2 + \[Alpha])^2*(89 + 48*\[Alpha])*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 187768627200*LN^(7/3)*Pi*r^(17/2)*
           (-178 - 7*\[Alpha] + 48*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 375537254400*LN^(13/3)*Pi*r^(15/2)*
           (-96 + 89*\[Alpha] + 72*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) - 187768627200*LN^(19/3)*Pi*r^(13/2)*
           (178 + 377*\[Alpha] + 144*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
            (-2 + \[Nu])*\[Chi]S) + 422479411200*LN^14*Pi*r^(8/3)*
           (2 + \[Alpha])^3*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          5867769600*LN^6*Pi*r^(20/3)*(-2 + \[Alpha])^2*(89 + 48*\[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          5867769600*LN^12*Pi*r^(11/3)*(2 + \[Alpha])^2*(-151 + 264*\[Alpha])*
           (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
          5867769600*LN^8*Pi*r^(17/3)*(-164 - 452*\[Alpha] - 165*\[Alpha]^2 + 
            216*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
          5867769600*LN^10*Pi*r^(14/3)*(-164 - 700*\[Alpha] + 
            411*\[Alpha]^2 + 360*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 
            4*\[Nu]*\[Chi]S) + 2414168064000*LN^(7/3)*r^13*rd^9*
           (1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
            2*\[Nu]*\[Chi]S) - 11735539200*LN^(34/3)*Pi*r^4*(2 + \[Alpha])*
           (2*(-3286 + 1941*\[Alpha] + 930*\[Alpha]^2)*\[Delta]*\[Chi]A + 
            (-6572 + \[Alpha]*(3882 - 15633*\[Nu]) + \[Alpha]^2*(1860 - 
                1824*\[Nu]) + 14646*\[Nu])*\[Chi]S) - 11735539200*LN^(28/3)*
           Pi*r^5*(2*(9580 + 15220*\[Alpha] + 4535*\[Alpha]^2 + 
              522*\[Alpha]^3)*\[Delta]*\[Chi]A + 
            (19160 + \[Alpha]*(30440 - 57132*\[Nu]) + \[Alpha]^2*(9070 - 
                639*\[Nu]) - 44460*\[Nu] - 12*\[Alpha]^3*(-87 + 104*\[Nu]))*
             \[Chi]S) + 11735539200*LN^(10/3)*Pi*r^8*(-2 + \[Alpha])*
           (2*(-3334 - 1057*\[Alpha] + 252*\[Alpha]^2)*\[Delta]*\[Chi]A - 
            (6668 - 10806*\[Nu] + 24*\[Alpha]^2*(-21 + 46*\[Nu]) + 
              \[Alpha]*(2114 + 975*\[Nu]))*\[Chi]S) + 23471078400*LN^(22/3)*
           Pi*r^6*(2*(-6716 + 908*\[Alpha] + 3029*\[Alpha]^2 + 
              1311*\[Alpha]^3)*\[Delta]*\[Chi]A + 
            (\[Alpha]^2*(6058 - 8613*\[Nu]) + 92*(-146 + 285*\[Nu]) - 
              6*\[Alpha]^3*(-437 + 492*\[Nu]) - 8*\[Alpha]*(-227 + 
                1836*\[Nu]))*\[Chi]S) - 11735539200*LN^(16/3)*Pi*r^7*
           (2*(-3092 - 8732*\[Alpha] - 1089*\[Alpha]^2 + 2004*\[Alpha]^3)*
             \[Delta]*\[Chi]A - (6184 - 15636*\[Nu] + 33*\[Alpha]^2*(66 + 
                175*\[Nu]) + 24*\[Alpha]^3*(-167 + 206*\[Nu]) - 
              4*\[Alpha]*(-4366 + 6987*\[Nu]))*\[Chi]S) + 
          rd*(1267438233600*LN^(7/3)*r^9*(-2 + \[Alpha])^2*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            17200947456000*LN^(31/3)*r^5*(2 + \[Alpha])^2*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S) + 1448500838400*LN^(13/3)*r^8*
             (54 - 47*\[Alpha] + 10*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              2*\[Nu]*\[Chi]S) - 1448500838400*LN^(25/3)*r^6*
             (-142 - 47*\[Alpha] + 12*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S) - 362125209600*LN^(19/3)*r^7*
             (-580 + 176*\[Alpha] + 43*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^7*(482833612800*LN^(7/3)*r^12*(-11 + 6*\[Alpha] + 56*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            301771008000*LN^(13/3)*r^11*(65 + 212*\[Alpha] + 164*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^3*(362125209600*LN^(7/3)*r^10*(34 - 69*\[Alpha] + 26*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) - 
            2715939072000*LN^(25/3)*r^7*(40 + 78*\[Alpha] + 29*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            362125209600*LN^(19/3)*r^8*(-550 - 707*\[Alpha] + 69*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            181062604800*LN^(13/3)*r^9*(-432 - 414*\[Alpha] + 245*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^5*(120708403200*LN^(13/3)*r^10*(487 + 699*\[Alpha] + 
              50*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            301771008000*LN^(19/3)*r^9*(221 + 590*\[Alpha] + 368*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S) + 
            60354201600*LN^(7/3)*r^11*(-107 - 508*\[Alpha] + 412*\[Alpha]^2)*
             (\[Delta]*\[Chi]A + \[Chi]S - 2*\[Nu]*\[Chi]S)) + 
          rd^10*(57504142080*LN^(4/3)*Pi*r^14*(1 + 2*\[Alpha])^2*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 9584023680*LN^6*Pi*
             r^(35/3)*(1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 782369280*LN^(10/3)*Pi*r^13*
             (1 + 2*\[Alpha])^2*(54*(2231 + 730*\[Alpha])*\[Delta]*\[Chi]A + 
              (120474 - 296551*\[Nu] - 540*\[Alpha]*(-73 + 72*\[Nu]))*
               \[Chi]S)) + rd^8*(-306688757760*LN^(7/3)*Pi*r^(25/2)*
             (1 + 2*\[Alpha])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            115008284160*LN^(4/3)*Pi*r^13*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 19168047360*LN^6*
             Pi*r^(32/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) - 19168047360*LN^8*Pi*r^(29/3)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 782369280*LN^(10/3)*Pi*r^12*(1 + 2*\[Alpha])*
             (6*(-47533 + 90247*\[Alpha] + 35040*\[Alpha]^2)*\[Delta]*
               \[Chi]A + (-285198 + \[Alpha]*(541482 - 1483379*\[Nu]) + 
                695485*\[Nu] - 2880*\[Alpha]^2*(-73 + 72*\[Nu]))*\[Chi]S) - 
            782369280*LN^(16/3)*Pi*r^11*(1 + 2*\[Alpha])*
             (6*(-47641 + 9862*\[Alpha] + 8760*\[Alpha]^2)*\[Delta]*\[Chi]A + 
              (-285846 + \[Alpha]*(59172 - 299428*\[Nu]) + 694579*\[Nu] - 
                720*\[Alpha]^2*(-73 + 72*\[Nu]))*\[Chi]S)) + 
          rd^4*(35206617600*LN^(28/3)*Pi*r^7*(-5 - 2*\[Alpha] + \[Alpha]^2)*
             (2*(1307 + 438*\[Alpha])*\[Delta]*\[Chi]A + (2614 + 
                \[Alpha]*(876 - 864*\[Nu]) - 6555*\[Nu])*\[Chi]S) + 
            9012894105600*LN^(13/3)*Pi*r^(19/2)*(1 + 2*\[Alpha])^2*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            563305881600*LN^(7/3)*Pi*r^(21/2)*(85 + 218*\[Alpha] + 
              96*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            35206617600*LN^(4/3)*Pi*r^11*(-931 - 1702*\[Alpha] + 
              704*\[Alpha]^2 + 768*\[Alpha]^3)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 1267438233600*LN^10*Pi*r^(20/3)*
             (2 + \[Alpha])*(1 + 2*\[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) + 5867769600*LN^6*Pi*r^(26/3)*
             (-931 - 1702*\[Alpha] + 704*\[Alpha]^2 + 768*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            5867769600*LN^8*Pi*r^(23/3)*(869 + 2786*\[Alpha] + 
              2912*\[Alpha]^2 + 1632*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 11735539200*LN^(22/3)*Pi*r^8*
             (2*(-39539 + 53392*\[Alpha] + 59665*\[Alpha]^2 + 
                13806*\[Alpha]^3)*\[Delta]*\[Chi]A + (-79078 + \[Alpha]*
                 (106784 - 257102*\[Nu]) + \[Alpha]^2*(119330 - 195527*
                   \[Nu]) + 215227*\[Nu] - 36*\[Alpha]^3*(-767 + 760*\[Nu]))*
               \[Chi]S) + 11735539200*LN^(10/3)*Pi*r^10*
             (2*(-52555 - 30118*\[Alpha] + 16295*\[Alpha]^2 + 
                4722*\[Alpha]^3)*\[Delta]*\[Chi]A + (-105110 + \[Alpha]^2*
                 (32590 - 58409*\[Nu]) + \[Alpha]^3*(9444 - 16224*\[Nu]) + 
                210187*\[Nu] + 2*\[Alpha]*(-30118 + 6769*\[Nu]))*\[Chi]S) - 
            11735539200*LN^(16/3)*Pi*r^9*(2*(70044 + 10396*\[Alpha] + 
                50949*\[Alpha]^2 + 22146*\[Alpha]^3)*\[Delta]*\[Chi]A + 
              (140088 + \[Alpha]^2*(101898 - 223681*\[Nu]) + \[Alpha]^3*
                 (44292 - 48480*\[Nu]) - 322652*\[Nu] + 8*\[Alpha]*
                 (2599 + 11961*\[Nu]))*\[Chi]S)) + 
          rd^2*(-46942156800*LN^(28/3)*Pi*r^6*(2*(11608 + 12847*\[Alpha] + 
                3151*\[Alpha]^2 + 138*\[Alpha]^3)*\[Delta]*\[Chi]A + 
              (23216 + \[Alpha]*(25694 - 43911*\[Nu]) + \[Alpha]^2*
                 (6302 - 1989*\[Nu]) + \[Alpha]^3*(276 - 288*\[Nu]) - 
                53208*\[Nu])*\[Chi]S) - 11735539200*LN^(34/3)*Pi*r^5*
             (8 + 14*\[Alpha] + 5*\[Alpha]^2)*(2*(1307 + 438*\[Alpha])*
               \[Delta]*\[Chi]A + (2614 + \[Alpha]*(876 - 864*\[Nu]) - 
                6555*\[Nu])*\[Chi]S) - 18025788211200*LN^(19/3)*Pi*r^(15/2)*
             (2 + 5*\[Alpha] + 2*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) - 187768627200*LN^(7/3)*Pi*r^(19/2)*
             (-421 + 193*\[Alpha] + 240*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 187768627200*LN^(13/3)*Pi*r^(17/2)*
             (599 + 865*\[Alpha] + 432*\[Alpha]^2)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 35206617600*LN^(4/3)*Pi*r^10*
             (664 - 1170*\[Alpha] - 253*\[Alpha]^2 + 336*\[Alpha]^3)*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) - 
            1267438233600*LN^12*Pi*r^(14/3)*(2 + \[Alpha])^2*(1 + 2*\[Alpha])*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            5867769600*LN^6*Pi*r^(23/3)*(664 - 1170*\[Alpha] - 
              253*\[Alpha]^2 + 336*\[Alpha]^3)*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 11735539200*LN^8*Pi*r^(20/3)*
             (-972 - 542*\[Alpha] + 335*\[Alpha]^2 + 552*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            5867769600*LN^10*Pi*r^(17/3)*(416 + 1142*\[Alpha] + 
              2867*\[Alpha]^2 + 1200*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 11735539200*LN^(22/3)*Pi*r^7*
             (2*(-39088 + 35182*\[Alpha] + 44521*\[Alpha]^2 + 
                12030*\[Alpha]^3)*\[Delta]*\[Chi]A + (-78176 + \[Alpha]*
                 (70364 - 172206*\[Nu]) + \[Alpha]^2*(89042 - 137421*\[Nu]) + 
                \[Alpha]^3*(24060 - 25584*\[Nu]) + 212112*\[Nu])*\[Chi]S) + 
            23471078400*LN^(10/3)*Pi*r^9*(2*(12500 - 13374*\[Alpha] - 
                1553*\[Alpha]^2 + 1170*\[Alpha]^3)*\[Delta]*\[Chi]A - 
              (12*\[Alpha]^3*(-195 + 346*\[Nu]) + \[Alpha]^2*(3106 + 
                  5343*\[Nu]) - 6*\[Alpha]*(-4458 + 8257*\[Nu]) + 
                4*(-6250 + 8349*\[Nu]))*\[Chi]S) - 11735539200*LN^(16/3)*Pi*
             r^8*(2*(-19896 - 40138*\[Alpha] + 15385*\[Alpha]^2 + 
                12636*\[Alpha]^3)*\[Delta]*\[Chi]A + (\[Alpha]^2*
                 (30770 - 94521*\[Nu]) + \[Alpha]^3*(25272 - 29424*\[Nu]) + 
                24*(-1658 + 545*\[Nu]) + 2*\[Alpha]*(-40138 + 80085*\[Nu]))*
               \[Chi]S)) + rd^6*(-306688757760*LN^(7/3)*Pi*r^(23/2)*
             (-2 + \[Alpha])*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            306688757760*LN^(13/3)*Pi*r^(21/2)*(2 + \[Alpha])*
             (2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            1173553920*LN^(4/3)*Pi*r^12*(7846 + 34724*\[Alpha] + 
              47929*\[Alpha]^2 + 17280*\[Alpha]^3)*(2*\[Delta]*\[Chi]A - 
              (-2 + \[Nu])*\[Chi]S) + 9584023680*LN^10*Pi*r^(23/3)*
             (2 + \[Alpha])^2*(\[Delta]*\[Chi]A + \[Chi]S - 
              4*\[Nu]*\[Chi]S) - 391184640*LN^8*Pi*r^(26/3)*
             (884 + 6480*\[Alpha] + 13009*\[Alpha]^2 + 8640*\[Alpha]^3)*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) + 
            195592320*LN^6*Pi*r^(29/3)*(7846 + 34724*\[Alpha] + 
              47929*\[Alpha]^2 + 17280*\[Alpha]^3)*(\[Delta]*\[Chi]A + 
              \[Chi]S - 4*\[Nu]*\[Chi]S) + 782369280*LN^(22/3)*Pi*r^9*
             (6*(43849 + 235624*\[Alpha] + 158941*\[Alpha]^2 + 
                28470*\[Alpha]^3)*\[Delta]*\[Chi]A + (263094 + \[Alpha]*
                 (1413744 - 3427466*\[Nu]) + \[Alpha]^2*(953646 - 
                  1717289*\[Nu]) - 681971*\[Nu] - 2340*\[Alpha]^3*
                 (-73 + 72*\[Nu]))*\[Chi]S) - 1564738560*LN^(10/3)*Pi*r^11*
             (6*(-40610 - 212223*\[Alpha] - 47956*\[Alpha]^2 + 
                8985*\[Alpha]^3)*\[Delta]*\[Chi]A - (243660 - 540322*\[Nu] + 
                90*\[Alpha]^3*(-599 + 264*\[Nu]) - 59*\[Alpha]*(-21582 + 
                  46723*\[Nu]) + \[Alpha]^2*(287736 + 122639*\[Nu]))*
               \[Chi]S) - 391184640*LN^(16/3)*Pi*r^10*
             (6*(-115232 - 735796*\[Alpha] + 51315*\[Alpha]^2 + 
                109560*\[Alpha]^3)*\[Delta]*\[Chi]A + (-691392 + 
                \[Alpha]^2*(307890 - 2275649*\[Nu]) + 1932272*\[Nu] - 
                720*\[Alpha]^3*(-913 + 904*\[Nu]) + 12*\[Alpha]*(-367898 + 
                  933509*\[Nu]))*\[Chi]S))) + 
        SO^2*(1126611763200*LN^(8/3)*r^(25/3)*(-2 + \[Alpha])^3*(-1 + \[Nu])*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) - 1676505600*LN^(14/3)*r^(22/3)*(-2 + \[Alpha])^2*
           (-9934 - 2307*\[Alpha] - 1368*\[Nu] + 4956*\[Alpha]*\[Nu])*
           ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
            \[Chi]S^2) + 628689600*LN^(46/3)*r^2*(2 + \[Alpha])^2*
           (-113 + 42*\[Alpha]*(-3 + \[Nu]) - 44*\[Nu])*(\[Chi]A^2 + 
            2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
          26404963200*LN^(44/3)*r^(7/3)*(-2 + \[Alpha])*(2 + \[Alpha])^2*
           (-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
            (1 - 4*\[Nu])*\[Chi]S^2) + 8801654400*LN^(50/3)*r^(4/3)*
           (2 + \[Alpha])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
             \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 52390800*LN^(40/3)*r^3*
           (2 + \[Alpha])*(3*\[Alpha]^2*(-3625 + 1932*\[Nu]) + 
            4*\[Alpha]*(-5197 + 3420*\[Nu]) + 4*(-2855 + 4116*\[Nu]))*
           (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*
             \[Chi]S^2) + 751074508800*LN^(25/3)*r^(11/2)*(2 + \[Alpha])*
           (2*(7 + 8*\[Alpha])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(-28 + 23*\[Nu] + 8*\[Alpha]*(-4 + 3*\[Nu]))*\[Chi]A*
             \[Chi]S - (-2 + \[Nu])*(-7 + 8*\[Alpha]*(-1 + \[Nu]) + 8*\[Nu])*
             \[Chi]S^2) + 187768627200*LN^7*r^(37/6)*(-2 + \[Alpha])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) + 
          187768627200*LN^11*r^(25/6)*(2 + \[Alpha])^2*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
          375537254400*LN^9*r^(31/6)*(-4 + \[Alpha]^2)*
           ((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 9*\[Nu])*\[Chi]A*
             \[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^2) - 
          62589542400*LN^(7/3)*r^(17/2)*(-2 + \[Alpha])*
           (2*(-482 + 39*\[Alpha])*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(1928 - 634*\[Nu] + 39*\[Alpha]*(-4 + 5*\[Nu]))*\[Chi]A*
             \[Chi]S - (-2 + \[Nu])*(482 - 76*\[Nu] + 39*\[Alpha]*(-1 + 
                2*\[Nu]))*\[Chi]S^2) + 11735539200*LN^(4/3)*r^9*
           (-2 + \[Alpha])^2*(2*(-482 + 39*\[Alpha])*(-1 + 4*\[Nu])*
             \[Chi]A^2 + \[Delta]*(1928 - 634*\[Nu] + 39*\[Alpha]*(-4 + 
                5*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(482 - 76*\[Nu] + 
              39*\[Alpha]*(-1 + 2*\[Nu]))*\[Chi]S^2) - 17463600*LN^4*r^(23/3)*
           (-2 + \[Alpha])^2*(2761 + 2828*\[Nu])*
           ((290 - 1248*\[Nu] + \[Alpha]*(-99 + 384*\[Nu]))*\[Chi]A^2 + 
            2*(290 - 99*\[Alpha])*\[Delta]*\[Chi]A*\[Chi]S + 
            (290 + 88*\[Nu] + 3*\[Alpha]*(-33 + 4*\[Nu]))*\[Chi]S^2) + 
          125179084800*LN^(13/3)*r^(15/2)*(2*(-288 - 434*\[Alpha] + 
              87*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(\[Alpha]*(1736 - 538*\[Nu]) + 384*(3 - 2*\[Nu]) + 
              \[Alpha]^2*(-348 + 339*\[Nu]))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(\[Alpha]*(434 - 52*\[Nu]) + 48*(6 - 5*\[Nu]) + 
              3*\[Alpha]^2*(-29 + 42*\[Nu]))*\[Chi]S^2) - 
          62589542400*LN^(19/3)*r^(13/2)*(2*(-556 - 32*\[Alpha] + 
              231*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
            \[Delta]*(2224 - 284*\[Nu] + 32*\[Alpha]*(4 + 25*\[Nu]) + 
              \[Alpha]^2*(-924 + 771*\[Nu]))*\[Chi]A*\[Chi]S - 
            (-2 + \[Nu])*(556 + 136*\[Nu] + 32*\[Alpha]*(1 + 13*\[Nu]) + 
              3*\[Alpha]^2*(-77 + 90*\[Nu]))*\[Chi]S^2) + 
          69854400*LN^(20/3)*r^(19/3)*(-2 + \[Alpha])*
           ((-1 + 4*\[Nu])*(-865220 - 600768*\[Nu] + 8*\[Alpha]*(-50083 + 
                27012*\[Nu]) + 3*\[Alpha]^2*(-29377 + 86240*\[Nu]))*
             \[Chi]A^2 + 2*\[Delta]*(865220 + \[Alpha]^2*(88131 - 
                258636*\[Nu]) + 599536*\[Nu] - 8*\[Alpha]*(-50083 + 
                26956*\[Nu]))*\[Chi]A*\[Chi]S + (865220 + 598304*\[Nu] + 
              4928*\[Nu]^2 - 3*\[Alpha]^2*(-29377 + 86184*\[Nu] + 
                112*\[Nu]^2) - 8*\[Alpha]*(-50083 + 26900*\[Nu] + 
                224*\[Nu]^2))*\[Chi]S^2) + 69854400*LN^(32/3)*r^(13/3)*
           ((9*\[Alpha]^3*(7055 - 35612*\[Nu] + 29568*\[Nu]^2) + 
              6*\[Alpha]^2*(7703 - 87884*\[Nu] + 228288*\[Nu]^2) + 
              8*(-24601 - 6764*\[Nu] + 420672*\[Nu]^2) + 4*\[Alpha]*(-63979 + 
                46060*\[Nu] + 839424*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(196808 + 842464*\[Nu] + 45*\[Alpha]^3*(-1411 + 
                1484*\[Nu]) + 6*\[Alpha]^2*(-7703 + 56092*\[Nu]) + 
              4*\[Alpha]*(63979 + 210836*\[Nu]))*\[Chi]A*\[Chi]S + 
            (9*\[Alpha]^3*(7055 - 7448*\[Nu] + 112*\[Nu]^2) + 
              8*(-24601 - 105448*\[Nu] + 560*\[Nu]^2) + 4*\[Alpha]*(-63979 - 
                211816*\[Nu] + 3920*\[Nu]^2) - 6*\[Alpha]^2*(-7703 + 
                55112*\[Nu] + 3920*\[Nu]^2))*\[Chi]S^2) + 
          69854400*LN^(38/3)*r^(10/3)*(2 + \[Alpha])*
           ((-1 + 4*\[Nu])*(-2084 + 72384*\[Nu] + 21*\[Alpha]^2*(913 + 
                64*\[Nu]) + 40*\[Alpha]*(857 + 972*\[Nu]))*\[Chi]A^2 + 
            2*\[Delta]*(2084 - 68240*\[Nu] + 21*\[Alpha]^2*(-913 + 4*\[Nu]) - 
              8*\[Alpha]*(4285 + 5756*\[Nu]))*\[Chi]A*\[Chi]S - 
            (21*\[Alpha]^2*(913 - 72*\[Nu] + 272*\[Nu]^2) - 8*\[Alpha]*(
                -4285 - 6652*\[Nu] + 3584*\[Nu]^2) + 4*(-521 + 16024*\[Nu] + 
                4144*\[Nu]^2))*\[Chi]S^2) - 69854400*LN^(26/3)*r^(16/3)*
           ((9*\[Alpha]^3*(10385 - 66404*\[Nu] + 99456*\[Nu]^2) + 
              6*\[Alpha]^2*(14047 - 138604*\[Nu] + 329664*\[Nu]^2) - 
              4*\[Alpha]*(-166051 + 549964*\[Nu] + 456960*\[Nu]^2) - 
              8*(-138599 + 349676*\[Nu] + 818880*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(\[Alpha]^2*(84282 - 492648*\[Nu]) + \[Alpha]^3*(
                93465 - 223524*\[Nu]) + 8*(138599 + 204580*\[Nu]) + 
              \[Alpha]*(664204 + 452816*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-9*\[Alpha]^3*(-10385 + 24808*\[Nu] + 112*\[Nu]^2) + 
              8*(138599 + 204440*\[Nu] + 560*\[Nu]^2) - 6*\[Alpha]^2*(
                -14047 + 81800*\[Nu] + 1232*\[Nu]^2) + 4*\[Alpha]*(166051 + 
                112168*\[Nu] + 4144*\[Nu]^2))*\[Chi]S^2) + 
          139708800*LN^(10/3)*r^8*(-2 + \[Alpha])*
           ((3*\[Alpha]^2*(16871 - 87497*\[Nu] + 82656*\[Nu]^2) - 
              4*\[Alpha]*(86623 - 422383*\[Nu] + 299448*\[Nu]^2) + 
              4*(29897 - 219059*\[Nu] + 391248*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(-119588 + \[Alpha]*(346492 - 617892*\[Nu]) + 
              817884*\[Nu] + 3*\[Alpha]^2*(-16871 + 37737*\[Nu]))*\[Chi]A*
             \[Chi]S + (4*(29897 - 309471*\[Nu] + 8092*\[Nu]^2) + 
              3*\[Alpha]^2*(16871 - 55461*\[Nu] + 10276*\[Nu]^2) - 
              4*\[Alpha]*(86623 - 233055*\[Nu] + 12068*\[Nu]^2))*\[Chi]S^2) - 
          104781600*LN^14*r^(8/3)*(2 + \[Alpha])^2*
           ((10942 - 47464*\[Nu] + 21504*\[Nu]^2 + \[Alpha]*(6479 - 
                27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(10942 + \[Alpha]*(6479 - 16884*\[Nu]) - 28840*\[Nu])*
             \[Chi]A*\[Chi]S + (10942 - 53984*\[Nu] + 20384*\[Nu]^2 + 
              \[Alpha]*(6479 - 31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) + 
          34927200*LN^12*r^(11/3)*(2 + \[Alpha])*
           ((-53984*\[Alpha]*(-1 + 4*\[Nu]) + 27*\[Alpha]^2*(2813 - 
                11868*\[Nu] + 3584*\[Nu]^2) - 4*(36863 - 164084*\[Nu] + 
                96768*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(147452 - 
              390096*\[Nu] + 224*\[Alpha]*(-241 + 591*\[Nu]) + 
              9*\[Alpha]^2*(-8439 + 21476*\[Nu]))*\[Chi]A*\[Chi]S + 
            (224*\[Alpha]*(241 - 1182*\[Nu] + 872*\[Nu]^2) + 9*\[Alpha]^2*(
                8439 - 41104*\[Nu] + 19152*\[Nu]^2) - 4*(36863 - 
                178416*\[Nu] + 31696*\[Nu]^2))*\[Chi]S^2) - 
          139708800*LN^(16/3)*r^7*((3*\[Alpha]^3*(53081 - 273445*\[Nu] + 
                249536*\[Nu]^2) - 4*\[Alpha]*(-180361 + 648901*\[Nu] + 
                251424*\[Nu]^2) - 6*\[Alpha]^2*(141007 - 662179*\[Nu] + 
                387600*\[Nu]^2) + 8*(33689 - 333845*\[Nu] + 746256*\[Nu]^2))*
             \[Chi]A^2 - 2*\[Delta]*(\[Alpha]^2*(846042 - 1312914*\[Nu]) + 
              \[Alpha]*(-721444 + 5364*\[Nu]) + 21*\[Alpha]^3*(-7583 + 
                14931*\[Nu]) + 8*(-33689 + 379533*\[Nu]))*\[Chi]A*\[Chi]S + 
            (6*\[Alpha]^2*(-141007 + 339487*\[Nu] + 3220*\[Nu]^2) + 
              3*\[Alpha]^3*(53081 - 147913*\[Nu] + 17220*\[Nu]^2) + 
              8*(33689 - 559977*\[Nu] + 79156*\[Nu]^2) - 4*\[Alpha]*(
                -180361 + 75225*\[Nu] + 124348*\[Nu]^2))*\[Chi]S^2) - 
          52390800*LN^(34/3)*r^4*((\[Alpha]^3*(-101023 + 492596*\[Nu] - 
                12544*\[Nu]^2) + 6*\[Alpha]^2*(-123069 + 496796*\[Nu] + 
                79872*\[Nu]^2) + 8*(-146553 + 498380*\[Nu] + 264704*
                 \[Nu]^2) + 4*\[Alpha]*(-411401 + 1493100*\[Nu] + 
                516864*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (\[Alpha]^3*(-101023 + 47124*\[Nu]) + 8*(-146553 + 
                69292*\[Nu]) + 4*\[Alpha]*(-411401 + 189452*\[Nu]) + 
              \[Alpha]^2*(-738414 + 340712*\[Nu]))*\[Chi]A*\[Chi]S + 
            (\[Alpha]^2*(-738414 + 654304*\[Nu] - 44704*\[Nu]^2) + 
              \[Alpha]^3*(-101023 + 5744*\[Nu] + 61488*\[Nu]^2) - 
              8*(146553 - 226416*\[Nu] + 118064*\[Nu]^2) - 4*\[Alpha]*(
                411401 - 531408*\[Nu] + 189616*\[Nu]^2))*\[Chi]S^2) + 
          17463600*LN^6*r^(20/3)*(-2 + \[Alpha])*
           ((9*\[Alpha]^2*(-95033 + 275764*\[Nu] + 361984*\[Nu]^2) - 
              4*\[Alpha]*(-237101 + 985196*\[Nu] + 1018080*\[Nu]^2) - 
              12*(-296373 + 880564*\[Nu] + 1312192*\[Nu]^2))*\[Chi]A^2 + 
            2*\[Delta]*(3556476 + 4382672*\[Nu] + 76*\[Alpha]*(12479 + 
                4788*\[Nu]) - 9*\[Alpha]^2*(95033 + 84140*\[Nu]))*\[Chi]A*
             \[Chi]S + (3556476 + 5106208*\[Nu] - 89152*\[Nu]^2 + 
              9*\[Alpha]^2*(-95033 - 63912*\[Nu] + 560*\[Nu]^2) + 
              4*\[Alpha]*(237101 + 218736*\[Nu] + 325360*\[Nu]^2))*
             \[Chi]S^2) - 17463600*LN^8*r^(17/3)*
           ((6*\[Alpha]^2*(-55603 - 126308*\[Nu] + 471744*\[Nu]^2) + 
              3*\[Alpha]^3*(-321577 + 976900*\[Nu] + 1064448*\[Nu]^2) - 
              12*\[Alpha]*(-351429 + 1097876*\[Nu] + 1602944*\[Nu]^2) - 
              8*(-585277 + 1388356*\[Nu] + 2514624*\[Nu]^2))*\[Chi]A^2 - 
            2*\[Delta]*(-56*(83611 + 134164*\[Nu]) + 6*\[Alpha]^2*(55603 + 
                363636*\[Nu]) + \[Alpha]^3*(964731 + 490644*\[Nu]) - 
              4*\[Alpha]*(1054287 + 1162756*\[Nu]))*\[Chi]A*\[Chi]S + 
            (8*(585277 + 925544*\[Nu] - 476784*\[Nu]^2) - 3*\[Alpha]^3*(
                321577 + 17688*\[Nu] + 90384*\[Nu]^2) + 6*\[Alpha]^2*(
                -55603 - 378552*\[Nu] + 344848*\[Nu]^2) + 4*\[Alpha]*(
                1054287 + 1401992*\[Nu] + 346864*\[Nu]^2))*\[Chi]S^2) + 
          17463600*LN^10*r^(14/3)*((24*(-45801 + 81748*\[Nu] + 
                71232*\[Nu]^2) + 3*\[Alpha]^3*(-165267 + 567788*\[Nu] + 
                297472*\[Nu]^2) + 4*\[Alpha]*(-310391 + 219932*\[Nu] + 
                2093952*\[Nu]^2) + 2*\[Alpha]^2*(-644597 + 1581284*\[Nu] + 
                2772672*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (-56*(19629 + 20716*\[Nu]) + 9*\[Alpha]^3*(-55089 + 
                30212*\[Nu]) - 2*\[Alpha]^2*(644597 + 830284*\[Nu]) - 
              4*\[Alpha]*(310391 + 1188068*\[Nu]))*\[Chi]A*\[Chi]S - 
            (\[Alpha]*(1241564 + 5418016*\[Nu] - 3511872*\[Nu]^2) + 
              \[Alpha]^2*(1289194 + 1326928*\[Nu] - 263648*\[Nu]^2) - 
              8*(-137403 + 14344*\[Nu] + 327824*\[Nu]^2) + \[Alpha]^3*(
                495801 - 823656*\[Nu] + 504336*\[Nu]^2))*\[Chi]S^2) + 
          17463600*LN^(22/3)*r^6*((6*\[Alpha]^2*(-636249 + 2509972*\[Nu] + 
                333696*\[Nu]^2) + 9*\[Alpha]^3*(210839 - 1019140*\[Nu] + 
                673792*\[Nu]^2) - 8*(-1546483 + 5071276*\[Nu] + 
                3989376*\[Nu]^2) - 4*\[Alpha]*(2506679 - 11490068*\[Nu] + 
                5725440*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*
             (18*\[Alpha]^2*(-212083 + 82396*\[Nu]) - 9*\[Alpha]^3*(-210839 + 
                303716*\[Nu]) + 8*(1546483 + 849300*\[Nu]) + 
              4*\[Alpha]*(-2506679 + 4380084*\[Nu]))*\[Chi]A*\[Chi]S + 
            (8*(1546483 + 583944*\[Nu] - 640720*\[Nu]^2) + 9*\[Alpha]^3*(
                210839 - 431648*\[Nu] + 25872*\[Nu]^2) + 6*\[Alpha]^2*(
                -636249 + 529400*\[Nu] + 431920*\[Nu]^2) - 4*\[Alpha]*(
                2506679 - 7296816*\[Nu] + 891472*\[Nu]^2))*\[Chi]S^2) - 
          17463600*LN^(28/3)*r^5*((3*\[Alpha]^3*(435751 - 1997836*\[Nu] + 
                698880*\[Nu]^2) + 8*(-1681975 + 6177532*\[Nu] + 
                1943424*\[Nu]^2) + 4*\[Alpha]*(-1759301 + 6459332*\[Nu] + 
                2656512*\[Nu]^2) + 2*\[Alpha]^2*(1273607 - 5726108*\[Nu] + 
                2809728*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(13455800 - 
              5128032*\[Nu] + 4*\[Alpha]*(1759301 + 39276*\[Nu]) + 
              3*\[Alpha]^3*(-435751 + 407484*\[Nu]) + \[Alpha]^2*(-2547214 + 
                3834264*\[Nu]))*\[Chi]A*\[Chi]S + 
            (-3*\[Alpha]^3*(-435751 + 560136*\[Nu] + 35728*\[Nu]^2) - 
              8*(1681975 - 1832376*\[Nu] + 210224*\[Nu]^2) + 
              4*\[Alpha]*(-1759301 + 499320*\[Nu] + 958256*\[Nu]^2) + 
              \[Alpha]^2*(2547214 - 6405168*\[Nu] + 2237792*\[Nu]^2))*
             \[Chi]S^2) + rd^8*(140826470400*LN^(4/3)*r^13*(1 + 2*\[Alpha])^2*
             \[Nu]*\[Chi]S*(2*\[Delta]*\[Chi]A - (-2 + \[Nu])*\[Chi]S) + 
            23471078400*LN^6*r^(32/3)*(1 + 2*\[Alpha])^2*\[Nu]*\[Chi]S*
             (\[Delta]*\[Chi]A + \[Chi]S - 4*\[Nu]*\[Chi]S) - 
            563305881600*LN^(8/3)*r^(37/3)*(1 + 2*\[Alpha])^3*(1 + \[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 279417600*LN^2*r^(38/3)*(1 + 2*\[Alpha])^3*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 1117670400*LN^(14/3)*
             r^(34/3)*(1 + 2*\[Alpha])^2*(-5*(943 + 44*\[Nu]) + 
              14*\[Alpha]*(-77 + 164*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 52809926400*LN^(16/3)*
             r^11*(1 + 2*\[Alpha])^3*(1 + \[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            2514758400*LN^(22/3)*r^10*(1 + 2*\[Alpha])^2*
             (-79 + 42*\[Alpha]*(-1 + \[Nu]) + 2*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            1676505600*LN^(10/3)*r^12*(1 + 2*\[Alpha])^2*
             ((63*\[Alpha]*(-15 + 51*\[Nu] + 64*\[Nu]^2) + 
                6*(-861 - 849*\[Nu] + 8504*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(5166 + 5710*\[Nu] + 63*\[Alpha]*(15 + 13*\[Nu]))*
               \[Chi]A*\[Chi]S - (5166 - 14338*\[Nu] + 7756*\[Nu]^2 + 
                63*\[Alpha]*(15 + 17*\[Nu] + 12*\[Nu]^2))*\[Chi]S^2)) + 
          rd^6*(751074508800*LN^(7/3)*r^(23/2)*(1 + 2*\[Alpha])*\[Nu]*\[Chi]S*
             (-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S) + 
            563305881600*LN^(8/3)*r^(34/3)*(1 + 2*\[Alpha])^2*
             (4 + \[Alpha]*(-7 + \[Nu]) + 8*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^
                2 - 2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 
            838252800*LN^2*r^(35/3)*(-2 + \[Alpha])*(1 + 2*\[Alpha])^2*
             (2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 1676505600*LN^(14/3)*
             r^(31/3)*(1 + 2*\[Alpha])*(-4478 - 22120*\[Nu] - 
              27*\[Alpha]*(-763 + 1028*\[Nu]) + 2*\[Alpha]^2*(1717 + 
                7364*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*
               \[Chi]S - \[Chi]S^2) - 8801654400*LN^(32/3)*r^(22/3)*
             (1 + 2*\[Alpha])^3*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            1257379200*LN^(28/3)*r^8*(1 + 2*\[Alpha])*
             (-673 + 42*\[Alpha]^2*(-3 + \[Nu]) - 100*\[Nu] + 
              \[Alpha]*(-713 + 49*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*
               \[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 157172400*LN^(22/3)*r^9*
             (1 + 2*\[Alpha])*(-6150 - 7784*\[Nu] + 6*\[Alpha]^2*(-1161 + 
                812*\[Nu]) - \[Alpha]*(6503 + 10092*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) - 69854400*LN^4*r^(32/3)*(1 + 2*\[Alpha])^2*
             (2761 + 2828*\[Nu])*((2 - 144*\[Nu] + 3*\[Alpha]*(-21 + 
                  80*\[Nu]))*\[Chi]A^2 + 2*(2 - 63*\[Alpha])*\[Delta]*\[Chi]A*
               \[Chi]S + (2 + 136*\[Nu] + 3*\[Alpha]*(-21 + 4*\[Nu]))*\[Chi]S^
                2) + 35206617600*LN^(4/3)*r^12*(1 + 2*\[Alpha])*
             (2*(-446 - 877*\[Alpha] + 30*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^
                2 + \[Delta]*(1784 + \[Alpha]*(3508 - 953*\[Nu]) - 
                590*\[Nu] + 6*\[Alpha]^2*(-20 + 49*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(446 + \[Alpha]*(877 - 38*\[Nu]) - 72*\[Nu] + 
                6*\[Alpha]^2*(-5 + 22*\[Nu]))*\[Chi]S^2) + 
            5867769600*LN^6*r^(29/3)*(1 + 2*\[Alpha])*
             ((-354 - 509*\[Alpha] + 398*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^
                2 + 2*\[Delta]*(354 + \[Alpha]*(509 - 945*\[Nu]) - 
                721*\[Nu] + \[Alpha]^2*(-398 + 954*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-1 + 4*\[Nu])*(354 - 26*\[Nu] + \[Alpha]*(509 + 146*\[Nu]) + 
                \[Alpha]^2*(-398 + 316*\[Nu]))*\[Chi]S^2) - 
            279417600*LN^(20/3)*r^(28/3)*(1 + 2*\[Alpha])*
             ((-1 + 4*\[Nu])*(-77578 - 22128*\[Nu] + 42*\[Alpha]^2*
                 (-293 + 256*\[Nu]) - \[Alpha]*(61085 + 6048*\[Nu]))*\[Chi]A^
                2 + 2*\[Delta]*(77578 + 21176*\[Nu] - 42*\[Alpha]^2*
                 (-293 + 260*\[Nu]) + 5*\[Alpha]*(12217 + 812*\[Nu]))*\[Chi]A*
               \[Chi]S + (77578 + 20224*\[Nu] + 3808*\[Nu]^2 + 42*\[Alpha]^2*
                 (293 - 264*\[Nu] + 16*\[Nu]^2) + \[Alpha]*(61085 + 
                  2072*\[Nu] + 7952*\[Nu]^2))*\[Chi]S^2) + 
            104781600*LN^8*r^(26/3)*(1 + 2*\[Alpha])*((1 + 2*\[Alpha])*(
                8495 - 35828*\[Nu] + 10752*\[Nu]^2 + 2*\[Alpha]*(6479 - 
                  27764*\[Nu] + 10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(
                -8495 + 20468*\[Nu] + 4*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                4*\[Alpha]*(-7487 + 18508*\[Nu]))*\[Chi]A*\[Chi]S + 
              (8495 - 39088*\[Nu] + 10192*\[Nu]^2 + 4*\[Alpha]*(7487 - 
                  35168*\[Nu] + 10640*\[Nu]^2) + 4*\[Alpha]^2*(6479 - 
                  31920*\[Nu] + 13776*\[Nu]^2))*\[Chi]S^2) - 
            838252800*LN^(16/3)*r^10*(1 + 2*\[Alpha])*
             ((-52700 - 25166*\[Nu] + 389104*\[Nu]^2 + \[Alpha]^2*
                 (21694 - 99524*\[Nu] + 39424*\[Nu]^2) + \[Alpha]*
                 (-38231 - 19688*\[Nu] + 209824*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(52700 + 66676*\[Nu] + \[Alpha]^2*(-21694 + 
                  24444*\[Nu]) + \[Alpha]*(38231 + 81968*\[Nu]))*\[Chi]A*
               \[Chi]S + (-52700 + 102614*\[Nu] - 27496*\[Nu]^2 - 
                2*\[Alpha]^2*(-10847 + 18070*\[Nu] + 504*\[Nu]^2) + 
                \[Alpha]*(-38231 + 8676*\[Nu] + 33040*\[Nu]^2))*\[Chi]S^2) + 
            419126400*LN^(10/3)*r^11*(1 + 2*\[Alpha])*
             ((\[Alpha]*(-568267 + 2368865*\[Nu] - 1432320*\[Nu]^2) + 
                42*\[Alpha]^2*(3841 - 19643*\[Nu] + 18240*\[Nu]^2) - 
                2*(115297 - 762347*\[Nu] + 943920*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(230594 + \[Alpha]*(568267 - 726679*\[Nu]) - 
                569026*\[Nu] + 42*\[Alpha]^2*(-3841 + 9589*\[Nu]))*\[Chi]A*
               \[Chi]S + (-230594 + 535734*\[Nu] + 218680*\[Nu]^2 + 
                42*\[Alpha]^2*(3841 - 14899*\[Nu] + 3092*\[Nu]^2) + 
                \[Alpha]*(-568267 + 1357561*\[Nu] + 205156*\[Nu]^2))*\[Chi]S^
                2)) + rd^4*(838252800*LN^2*r^(32/3)*(-2 + \[Alpha])^2*
             (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) + 1689917644800*
             LN^(8/3)*r^(31/3)*(-2 - 3*\[Alpha] + 2*\[Alpha]^2)*
             (4*\[Nu] + \[Alpha]*(-5 + 3*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 1676505600*LN^(14/3)*
             r^(28/3)*(-29742 + 85352*\[Nu] - 32*\[Alpha]^2*(697 + 
                3715*\[Nu]) + \[Alpha]^3*(-4516 + 53872*\[Nu]) + 
              \[Alpha]*(-104307 + 86396*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 26404963200*LN^(32/3)*
             r^(19/3)*(-2 + \[Alpha])*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 26404963200*LN^(38/3)*r^(16/3)*(2 + \[Alpha])*
             (1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) + 
            1886068800*LN^(34/3)*r^6*(493 + 168*\[Alpha]^3*(-1 + \[Nu]) + 
              284*\[Nu] + 20*\[Alpha]^2*(-1 + 25*\[Nu]) + \[Alpha]*(670 + 
                662*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) - 52390800*LN^(28/3)*r^7*
             (-43726 - 86040*\[Nu] + 48*\[Alpha]^3*(-1525 + 1344*\[Nu]) + 
              10*\[Alpha]^2*(-16111 + 7524*\[Nu]) - \[Alpha]*(107947 + 
                136908*\[Nu]))*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + 
              (1 - 4*\[Nu])*\[Chi]S^2) + 187768627200*LN^7*r^(49/6)*
             (1 + 2*\[Alpha])^2*((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 
                9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^
                2) + 751074508800*LN^(13/3)*r^(19/2)*(2*(17 + 50*\[Alpha] + 
                32*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-68 + 
                21*\[Nu] + 32*\[Alpha]^2*(-4 + 3*\[Nu]) + 4*\[Alpha]*
                 (-50 + 21*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(-17 + 
                32*\[Alpha]^2*(-1 + \[Nu]) + 2*\[Nu] + \[Alpha]*
                 (-50 + 17*\[Nu]))*\[Chi]S^2) - 187768627200*LN^(7/3)*
             r^(21/2)*(2*(-446 - 877*\[Alpha] + 30*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(1784 + \[Alpha]*(3508 - 961*\[Nu]) - 
                574*\[Nu] + 6*\[Alpha]^2*(-20 + 49*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(446 + \[Alpha]*(877 - 42*\[Nu]) - 64*\[Nu] + 
                6*\[Alpha]^2*(-5 + 22*\[Nu]))*\[Chi]S^2) - 
            17463600*LN^4*r^(29/3)*(1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
             ((\[Alpha]*(1505 - 7104*\[Nu]) + 6*(43 + 176*\[Nu]) + 
                6*\[Alpha]^2*(-117 + 448*\[Nu]))*\[Chi]A^2 + 
              2*(258 + 1505*\[Alpha] - 702*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (258 - 2088*\[Nu] + 6*\[Alpha]^2*(-117 + 20*\[Nu]) + 
                \[Alpha]*(1505 + 1084*\[Nu]))*\[Chi]S^2) + 
            11735539200*LN^(4/3)*r^11*(2*(4870 + 5959*\[Alpha] - 
                7394*\[Alpha]^2 + 336*\[Alpha]^3)*(-1 + 4*\[Nu])*\[Chi]A^2 + 
              \[Delta]*(-19480 + \[Alpha]^2*(29576 - 11074*\[Nu]) + 
                6158*\[Nu] + 48*\[Alpha]^3*(-28 + 53*\[Nu]) + \[Alpha]*
                 (-23836 + 5843*\[Nu]))*\[Chi]A*\[Chi]S + (-9740 + 
                6158*\[Nu] - 644*\[Nu]^2 - 48*\[Alpha]^3*(14 - 53*\[Nu] + 
                  23*\[Nu]^2) + \[Alpha]*(-11918 + 5843*\[Nu] + 58*\[Nu]^2) + 
                2*\[Alpha]^2*(7394 - 5537*\[Nu] + 920*\[Nu]^2))*\[Chi]S^2) - 
            314344800*LN^10*r^(20/3)*((1 + 2*\[Alpha])*(14974 - 63592*\[Nu] + 
                21504*\[Nu]^2 + 5*\[Alpha]*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + 2*\[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-14974 + 
                36456*\[Nu] + 12*\[Alpha]^2*(-6479 + 16688*\[Nu]) + 
                4*\[Alpha]^3*(-6479 + 16884*\[Nu]) + 9*\[Alpha]*(-6927 + 
                  17332*\[Nu]))*\[Chi]A*\[Chi]S + (2*(7487 - 34608*\[Nu] + 
                  8400*\[Nu]^2) + 9*\[Alpha]*(6927 - 32816*\[Nu] + 
                  10192*\[Nu]^2) + 12*\[Alpha]^2*(6479 - 31528*\[Nu] + 
                  12208*\[Nu]^2) + 4*\[Alpha]^3*(6479 - 31920*\[Nu] + 
                  13776*\[Nu]^2))*\[Chi]S^2) + 69854400*LN^(20/3)*r^(25/3)*
             ((\[Alpha]*(-2294677 + 12795124*\[Nu] - 14465664*\[Nu]^2) + 
                12*\[Alpha]^3*(-8755 - 62196*\[Nu] + 388864*\[Nu]^2) + 
                4*\[Alpha]^2*(-370613 + 1150628*\[Nu] + 1327296*\[Nu]^2) - 
                6*(48123 - 552220*\[Nu] + 1438912*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(288738 + \[Alpha]*(2294677 - 3594772*\[Nu]) - 
                2143752*\[Nu] + 12*\[Alpha]^3*(8755 + 97076*\[Nu]) + 
                4*\[Alpha]^2*(370613 + 327820*\[Nu]))*\[Chi]A*\[Chi]S - 
              (\[Alpha]*(2294677 - 3573128*\[Nu] - 86576*\[Nu]^2) + 
                12*\[Alpha]^3*(8755 + 96936*\[Nu] + 560*\[Nu]^2) - 
                6*(-48123 + 354856*\[Nu] + 9744*\[Nu]^2) + 4*\[Alpha]^2*
                 (370613 + 323816*\[Nu] + 16016*\[Nu]^2))*\[Chi]S^2) - 
            69854400*LN^(26/3)*r^(22/3)*((84*\[Alpha]^3*(339 - 1580*\[Nu] + 
                  896*\[Nu]^2) + 22*(-15353 + 48884*\[Nu] + 50112*\[Nu]^2) + 
                4*\[Alpha]^2*(-46073 + 145172*\[Nu] + 156480*\[Nu]^2) + 
                \[Alpha]*(-474125 + 1370228*\[Nu] + 2105088*\[Nu]^2))*\[Chi]A^
                2 - 2*\[Delta]*(337766 + 259432*\[Nu] + 252*\[Alpha]^3*
                 (-113 + 68*\[Nu]) + 4*\[Alpha]^2*(46073 + 33436*\[Nu]) + 
                \[Alpha]*(474125 + 482956*\[Nu]))*\[Chi]A*\[Chi]S - 
              (337766 + 243248*\[Nu] + 64736*\[Nu]^2 + 84*\[Alpha]^3*
                 (-339 + 184*\[Nu] + 80*\[Nu]^2) + 4*\[Alpha]^2*(46073 + 
                  27752*\[Nu] + 22736*\[Nu]^2) + \[Alpha]*(474125 + 
                  439640*\[Nu] + 173264*\[Nu]^2))*\[Chi]S^2) + 
            34927200*LN^8*r^(23/3)*((1 + 2*\[Alpha])*(\[Alpha]*(-68813 + 
                  325148*\[Nu] - 290304*\[Nu]^2) + 6*\[Alpha]^2*(36461 - 
                  151388*\[Nu] + 32256*\[Nu]^2) - 2*(173951 - 712436*\[Nu] + 
                  96768*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(347902 + 
                \[Alpha]*(764617 - 1638924*\[Nu]) - 744072*\[Nu] + 
                20*\[Alpha]^2*(-4057 + 11760*\[Nu]) + 12*\[Alpha]^3*
                 (-36461 + 91140*\[Nu]))*\[Chi]A*\[Chi]S + (-347902 + 
                1454880*\[Nu] - 68768*\[Nu]^2 + 7*\[Alpha]*(-109231 + 
                  451632*\[Nu] + 33328*\[Nu]^2) + 12*\[Alpha]^3*(36461 - 
                  176736*\[Nu] + 92848*\[Nu]^2) + 4*\[Alpha]^2*(20285 - 
                  134232*\[Nu] + 304528*\[Nu]^2))*\[Chi]S^2) - 
            52390800*LN^(22/3)*r^8*((1107334 + 566040*\[Nu] - 4780032*
                 \[Nu]^2 + \[Alpha]*(543787 + 5724180*\[Nu] - 2633472*
                   \[Nu]^2) - 48*\[Alpha]^3*(25461 - 113678*\[Nu] + 
                  19264*\[Nu]^2) - 2*\[Alpha]^2*(1335349 - 6909708*\[Nu] + 
                  361728*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*(1107334 + 
                2127960*\[Nu] + 144*\[Alpha]^3*(-8487 + 6146*\[Nu]) + 
                \[Alpha]^2*(-2670698 + 4185240*\[Nu]) + \[Alpha]*(543787 + 
                  5375412*\[Nu]))*\[Chi]A*\[Chi]S + (\[Alpha]*(543787 + 
                  2851496*\[Nu] - 4992336*\[Nu]^2) + \[Alpha]^2*(-2670698 + 
                  5233856*\[Nu] - 3196896*\[Nu]^2) + 48*\[Alpha]^3*
                 (-25461 + 25042*\[Nu] + 4872*\[Nu]^2) - 2*(-553667 + 
                  369728*\[Nu] + 556848*\[Nu]^2))*\[Chi]S^2) - 
            139708800*LN^(10/3)*r^10*(-((\[Alpha]^2*(-6511990 + 30122818*
                    \[Nu] - 20858688*\[Nu]^2) + 12*\[Alpha]^3*(98519 - 
                   502247*\[Nu] + 453600*\[Nu]^2) + 5*\[Alpha]*(420961 - 
                   1808575*\[Nu] + 2194272*\[Nu]^2) + 2*(1238083 - 
                   6654025*\[Nu] + 7528176*\[Nu]^2))*\[Chi]A^2) + 
              2*\[Delta]*(-2476166 + \[Alpha]^2*(6511990 - 10610226*\[Nu]) + 
                5397378*\[Nu] + 12*\[Alpha]^3*(-98519 + 237363*\[Nu]) + 
                \[Alpha]*(-2104805 + 3997599*\[Nu]))*\[Chi]A*\[Chi]S + 
              (2*\[Alpha]^2*(3255995 - 8572797*\[Nu] + 49756*\[Nu]^2) - 
                12*\[Alpha]^3*(98519 - 366555*\[Nu] + 78652*\[Nu]^2) + 
                14*(-176869 + 527955*\[Nu] + 125764*\[Nu]^2) + \[Alpha]*
                 (-2104805 + 7371543*\[Nu] + 2685284*\[Nu]^2))*\[Chi]S^2) + 
            17463600*LN^6*r^(26/3)*(3*(1 + 2*\[Alpha])*(2*\[Alpha]^2*
                 (-334997 + 976516*\[Nu] + 1176448*\[Nu]^2) - 
                2*(5695 + 985508*\[Nu] + 1312192*\[Nu]^2) + \[Alpha]*
                 (-788597 + 667684*\[Nu] + 2714880*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(34170 - 1043336*\[Nu] + 12*\[Alpha]^3*(334997 + 
                  227276*\[Nu]) + 7*\[Alpha]*(347733 + 371932*\[Nu]) + 
                4*\[Alpha]^2*(1685391 + 2681812*\[Nu]))*\[Chi]A*\[Chi]S - 
              (34170 - 8136400*\[Nu] - 6620768*\[Nu]^2 + \[Alpha]^2*
                 (6741564 + 4353440*\[Nu] - 10751552*\[Nu]^2) + 12*\[Alpha]^3*
                 (334997 + 91080*\[Nu] + 46480*\[Nu]^2) - 7*\[Alpha]*
                 (-347733 + 2050360*\[Nu] + 2689136*\[Nu]^2))*\[Chi]S^2) + 
            139708800*LN^(16/3)*r^9*((4*\[Alpha]^2*(653737 - 2137372*\[Nu] + 
                  34272*\[Nu]^2) - 12*\[Alpha]^3*(134105 - 655775*\[Nu] + 
                  482496*\[Nu]^2) + 2*(1597361 - 9121529*\[Nu] + 8604432*
                   \[Nu]^2) + \[Alpha]*(8944063 - 41522095*\[Nu] + 
                  27112320*\[Nu]^2))*\[Chi]A^2 + 2*\[Delta]*(3194722 + 
                \[Alpha]*(8944063 - 13229613*\[Nu]) - 6865470*\[Nu] + 
                4*\[Alpha]^2*(653737 + 162801*\[Nu]) + 12*\[Alpha]^3*
                 (-134105 + 257943*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-3194722 + 8266770*\[Nu] + 1110760*\[Nu]^2 + 12*\[Alpha]^3*
                 (134105 - 396531*\[Nu] + 70924*\[Nu]^2) + 4*\[Alpha]^2*
                 (-653737 + 151974*\[Nu] + 1049608*\[Nu]^2) + \[Alpha]*
                 (-8944063 + 20713383*\[Nu] + 2775388*\[Nu]^2))*\[Chi]S^2)) + 
          rd^2*(279417600*LN^2*r^(29/3)*(-2 + \[Alpha])^3*(2761 + 2828*\[Nu])*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) + 563305881600*LN^(8/3)*r^(28/3)*(-2 + \[Alpha])^2*
             (-4 + 8*\[Nu] + \[Alpha]*(-13 + 11*\[Nu]))*
             ((-1 + 4*\[Nu])*\[Chi]A^2 - 2*\[Delta]*\[Chi]A*\[Chi]S - 
              \[Chi]S^2) - 558835200*LN^(14/3)*r^(25/3)*(-2 + \[Alpha])*
             (16*(-6761 + 7562*\[Nu]) + 7*\[Alpha]^2*(-3527 + 12308*\[Nu]) - 
              2*\[Alpha]*(57377 + 52324*\[Nu]))*((-1 + 4*\[Nu])*\[Chi]A^2 - 
              2*\[Delta]*\[Chi]A*\[Chi]S - \[Chi]S^2) - 26404963200*LN^(44/3)*
             r^(10/3)*(2 + \[Alpha])^2*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 52809926400*LN^(38/3)*r^(13/3)*(-4 - 8*\[Alpha] + 
              \[Alpha]^2 + 2*\[Alpha]^3)*(-1 + 4*\[Nu])*(\[Chi]A^2 + 
              2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^2) - 
            1257379200*LN^(40/3)*r^4*(2 + \[Alpha])*(-31 + 188*\[Nu] + 
              21*\[Alpha]^2*(-13 + 7*\[Nu]) + \[Alpha]*(-353 + 196*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 52390800*LN^(34/3)*r^5*(68*\[Alpha]*(-2003 + 
                684*\[Nu]) + 21*\[Alpha]^3*(-2329 + 1692*\[Nu]) - 
              16*(2071 + 4392*\[Nu]) + 4*\[Alpha]^2*(-36907 + 25668*\[Nu]))*
             (\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + (1 - 4*\[Nu])*\[Chi]S^
                2) + 375537254400*LN^7*r^(43/6)*(-2 - 3*\[Alpha] + 
              2*\[Alpha]^2)*((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 
                9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^
                2) - 375537254400*LN^9*r^(37/6)*(2 + 5*\[Alpha] + 
              2*\[Alpha]^2)*((-2 + 8*\[Nu])*\[Chi]A^2 + \[Delta]*(-4 + 
                9*\[Nu])*\[Chi]A*\[Chi]S + (-2 + 9*\[Nu] - 4*\[Nu]^2)*\[Chi]S^
                2) - 751074508800*LN^(19/3)*r^(15/2)*(2*(41 + 71*\[Alpha] + 
                32*\[Alpha]^2)*(-1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(-164 + 
                57*\[Nu] + 32*\[Alpha]^2*(-4 + 3*\[Nu]) + \[Alpha]*
                 (-284 + 183*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(-41 + 
                32*\[Alpha]^2*(-1 + \[Nu]) + 8*\[Nu] + \[Alpha]*
                 (-71 + 56*\[Nu]))*\[Chi]S^2) - 62589542400*LN^(7/3)*r^(19/2)*
             (2*(2194 - 2353*\[Alpha] + 123*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(-8776 + \[Alpha]*(9412 - 3629*\[Nu]) + 
                2714*\[Nu] + \[Alpha]^2*(-492 + 831*\[Nu]))*\[Chi]A*\[Chi]S - 
              (-2 + \[Nu])*(-2194 + \[Alpha]*(2353 - 638*\[Nu]) + 260*\[Nu] + 
                3*\[Alpha]^2*(-41 + 118*\[Nu]))*\[Chi]S^2) + 
            11735539200*LN^(4/3)*r^10*(-2 + \[Alpha])*
             (2*(1712 - 3278*\[Alpha] + 201*\[Alpha]^2)*(-1 + 4*\[Nu])*
               \[Chi]A^2 + \[Delta]*(\[Alpha]*(13112 - 4702*\[Nu]) + 
                32*(-214 + 65*\[Nu]) + 3*\[Alpha]^2*(-268 + 407*\[Nu]))*
               \[Chi]A*\[Chi]S - (-2 + \[Nu])*(\[Alpha]*(3278 - 712*\[Nu]) + 
                8*(-214 + 23*\[Nu]) + 3*\[Alpha]^2*(-67 + 170*\[Nu]))*\[Chi]S^
                2) - 34927200*LN^4*r^(26/3)*(-2 + \[Alpha])*
             (2761 + 2828*\[Nu])*((282 + \[Alpha]*(737 - 3360*\[Nu]) - 
                672*\[Nu] + 12*\[Alpha]^2*(-27 + 104*\[Nu]))*\[Chi]A^2 + 
              2*(282 + 737*\[Alpha] - 324*\[Alpha]^2)*\[Delta]*\[Chi]A*
               \[Chi]S + (282 - 456*\[Nu] + 12*\[Alpha]^2*(-27 + 4*\[Nu]) + 
                \[Alpha]*(737 + 412*\[Nu]))*\[Chi]S^2) + 62589542400*
             LN^(13/3)*r^(17/2)*(2*(-3278 - 1681*\[Alpha] + 507*\[Alpha]^2)*(
                -1 + 4*\[Nu])*\[Chi]A^2 + \[Delta]*(13112 + \[Alpha]*
                 (6724 - 989*\[Nu]) - 3622*\[Nu] + 3*\[Alpha]^2*(-676 + 
                  661*\[Nu]))*\[Chi]A*\[Chi]S - (-2 + \[Nu])*(3278 - 
                172*\[Nu] + \[Alpha]*(1681 + 346*\[Nu]) + \[Alpha]^2*
                 (-507 + 738*\[Nu]))*\[Chi]S^2) + 139708800*LN^(20/3)*
             r^(22/3)*((\[Alpha]^2*(145487 - 475676*\[Nu] - 425088*\[Nu]^2) + 
                84*\[Alpha]^3*(883 - 10212*\[Nu] + 26720*\[Nu]^2) + 
                12*(111831 - 587404*\[Nu] + 560320*\[Nu]^2) - 8*\[Alpha]*
                 (-158149 + 408904*\[Nu] + 894768*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(36*(37277 - 46516*\[Nu]) - 84*\[Alpha]^3*
                 (-883 + 6676*\[Nu]) + \[Alpha]^2*(145487 + 108484*\[Nu]) + 
                8*\[Alpha]*(158149 + 222572*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(145487 + 110696*\[Nu] - 8848*\[Nu]^2) - 
                84*\[Alpha]^3*(-883 + 6672*\[Nu] + 16*\[Nu]^2) - 
                12*(-111831 + 139016*\[Nu] + 2128*\[Nu]^2) + 8*\[Alpha]*
                 (158149 + 221452*\[Nu] + 4480*\[Nu]^2))*\[Chi]S^2) + 
            279417600*LN^(32/3)*r^(16/3)*((7*\[Alpha]^3*(2449 - 10148*\[Nu] + 
                  1408*\[Nu]^2) - 2*\[Alpha]*(619 - 3556*\[Nu] + 
                  4320*\[Nu]^2) - 2*\[Alpha]^2*(-17513 + 67196*\[Nu] + 
                  11424*\[Nu]^2) + 4*(-2493 + 412*\[Nu] + 38240*\[Nu]^2))*
               \[Chi]A^2 - 2*\[Delta]*(\[Alpha]*(1238 - 7256*\[Nu]) + 
                7*\[Alpha]^3*(-2449 + 436*\[Nu]) + 36*(277 + 972*\[Nu]) - 
                2*\[Alpha]^2*(17513 + 5404*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]^2*(35026 + 15904*\[Nu] - 20384*\[Nu]^2) + 
                7*\[Alpha]^3*(2449 - 520*\[Nu] + 336*\[Nu]^2) - 
                4*(2493 + 7936*\[Nu] + 3248*\[Nu]^2) - 2*\[Alpha]*
                 (619 - 6176*\[Nu] + 10192*\[Nu]^2))*\[Chi]S^2) - 
            279417600*LN^(26/3)*r^(19/3)*((294*\[Alpha]^3*(105 - 872*\[Nu] + 
                  1808*\[Nu]^2) + 4*\[Alpha]*(-93397 + 327508*\[Nu] + 
                  184320*\[Nu]^2) - 4*(65047 - 375004*\[Nu] + 459264*
                   \[Nu]^2) + \[Alpha]^2*(-119089 + 53860*\[Nu] + 
                  1689984*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(260188 - 
                451312*\[Nu] + 126*\[Alpha]^3*(-245 + 1052*\[Nu]) + 
                4*\[Alpha]*(93397 + 46220*\[Nu]) + \[Alpha]^2*(119089 + 
                  418940*\[Nu]))*\[Chi]A*\[Chi]S - (42*\[Alpha]^3*
                 (-735 + 3148*\[Nu] + 32*\[Nu]^2) - 4*\[Alpha]*(-93397 - 
                  46360*\[Nu] + 560*\[Nu]^2) - 4*(-65047 + 110840*\[Nu] + 
                  7952*\[Nu]^2) + \[Alpha]^2*(119089 + 415384*\[Nu] + 
                  14224*\[Nu]^2))*\[Chi]S^2) - 139708800*LN^(10/3)*r^9*
             ((16*(98105 - 495785*\[Nu] + 674496*\[Nu]^2) - 3*\[Alpha]^3*
                 (148229 - 760559*\[Nu] + 697536*\[Nu]^2) + 8*\[Alpha]^2*
                 (428621 - 2054216*\[Nu] + 1489068*\[Nu]^2) - 12*\[Alpha]*
                 (411389 - 2006239*\[Nu] + 1771152*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(80*(19621 - 46209*\[Nu]) + 3*\[Alpha]^3*
                 (-148229 + 350469*\[Nu]) - 8*\[Alpha]^2*(-428621 + 
                  772164*\[Nu]) + 12*\[Alpha]*(-411389 + 840393*\[Nu]))*
               \[Chi]A*\[Chi]S + (12*\[Alpha]*(-411389 + 1320103*\[Nu] + 
                  44940*\[Nu]^2) + 8*\[Alpha]^2*(428621 - 1204596*\[Nu] + 
                  92932*\[Nu]^2) - 16*(-98105 + 358725*\[Nu] + 104636*
                   \[Nu]^2) - 3*\[Alpha]^3*(148229 - 533295*\[Nu] + 
                  111412*\[Nu]^2))*\[Chi]S^2) + 104781600*LN^(28/3)*r^6*
             ((-3*\[Alpha]^3*(104325 - 477392*\[Nu] + 39424*\[Nu]^2) + 
                24*(-8295 + 58460*\[Nu] + 69568*\[Nu]^2) + 32*\[Alpha]*
                 (-54500 + 228033*\[Nu] + 89376*\[Nu]^2) + 4*\[Alpha]^2*
                 (-368501 + 1542450*\[Nu] + 194016*\[Nu]^2))*\[Chi]A^2 + 
              2*\[Delta]*(-199080 + 857312*\[Nu] + 225*\[Alpha]^3*
                 (-1391 + 784*\[Nu]) + 32*\[Alpha]*(-54500 + 57079*\[Nu]) + 
                4*\[Alpha]^2*(-368501 + 264854*\[Nu]))*\[Chi]A*\[Chi]S + 
              (3*\[Alpha]^3*(-104325 + 57508*\[Nu] + 41664*\[Nu]^2) - 
                32*\[Alpha]*(54500 - 104125*\[Nu] + 72212*\[Nu]^2) - 
                8*(24885 - 138488*\[Nu] + 151376*\[Nu]^2) - 4*\[Alpha]^2*
                 (368501 - 461262*\[Nu] + 158344*\[Nu]^2))*\[Chi]S^2) + 
            104781600*LN^12*r^(14/3)*(2 + \[Alpha])*(3*(12958 - 55528*\[Nu] + 
                21504*\[Nu]^2 + 2*\[Alpha]^2*(6479 - 27764*\[Nu] + 
                  10752*\[Nu]^2) + \[Alpha]*(30379 - 130756*\[Nu] + 
                  53760*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(-38874 + 
                97720*\[Nu] + 6*\[Alpha]^2*(-6479 + 16884*\[Nu]) + 
                \[Alpha]*(-91137 + 236684*\[Nu]))*\[Chi]A*\[Chi]S + 
              (38874 - 184352*\[Nu] + 53984*\[Nu]^2 + 6*\[Alpha]^2*
                 (6479 - 31920*\[Nu] + 13776*\[Nu]^2) + \[Alpha]*
                 (91137 - 445648*\[Nu] + 170800*\[Nu]^2))*\[Chi]S^2) - 
            69854400*LN^8*r^(20/3)*((-16*(17692 + 50505*\[Nu] + 108248*
                   \[Nu]^2) + 6*\[Alpha]*(-167085 - 1836*\[Nu] + 
                  488096*\[Nu]^2) + \[Alpha]^3*(-587497 + 1864844*\[Nu] + 
                  1577408*\[Nu]^2) + \[Alpha]^2*(-1254271 + 2421568*\[Nu] + 
                  5632704*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(283072 - 
                295792*\[Nu] + \[Alpha]^3*(587497 + 38108*\[Nu]) + 
                2*\[Alpha]*(501255 + 1174796*\[Nu]) + \[Alpha]^2*(1254271 + 
                  2227960*\[Nu]))*\[Chi]A*\[Chi]S - (\[Alpha]*(1002510 + 
                  678128*\[Nu] - 3622304*\[Nu]^2) + \[Alpha]^2*(1254271 + 
                  1860404*\[Nu] - 1219008*\[Nu]^2) - 16*(-17692 + 
                  158247*\[Nu] + 133252*\[Nu]^2) + \[Alpha]^3*(587497 - 
                  408928*\[Nu] + 355824*\[Nu]^2))*\[Chi]S^2) + 
            279417600*LN^(16/3)*r^8*((-24*(138197 - 649059*\[Nu] + 
                  482472*\[Nu]^2) - 3*\[Alpha]^3*(175352 - 875825*\[Nu] + 
                  712320*\[Nu]^2) + 4*\[Alpha]^2*(490357 - 2143336*\[Nu] + 
                  1038924*\[Nu]^2) + 4*\[Alpha]*(321377 - 1866572*\[Nu] + 
                  1858032*\[Nu]^2))*\[Chi]A^2 + 4*\[Delta]*(-1658364 + 
                \[Alpha]*(642754 - 2200614*\[Nu]) + \[Alpha]^2*(980714 - 
                  1142937*\[Nu]) + 2634120*\[Nu] + 69*\[Alpha]^3*
                 (-3812 + 7623*\[Nu]))*\[Chi]A*\[Chi]S + 
              (24*(-138197 + 342749*\[Nu] + 47992*\[Nu]^2) - 3*\[Alpha]^3*
                 (175352 - 526899*\[Nu] + 89488*\[Nu]^2) - 4*\[Alpha]^2*
                 (-490357 + 961029*\[Nu] + 147742*\[Nu]^2) + 4*\[Alpha]*
                 (321377 - 1619550*\[Nu] + 438340*\[Nu]^2))*\[Chi]S^2) - 
            69854400*LN^10*r^(17/3)*((6*\[Alpha]^3*(28103 - 117956*\[Nu] + 
                  32256*\[Nu]^2) + \[Alpha]^2*(239191 - 973396*\[Nu] + 
                  96768*\[Nu]^2) - 4*(75671 - 319316*\[Nu] + 96768*\[Nu]^2) - 
                8*\[Alpha]*(38893 - 172204*\[Nu] + 96768*\[Nu]^2))*\[Chi]A^
                2 - 2*\[Delta]*(302684 - 696864*\[Nu] + 6*\[Alpha]^3*
                 (-28103 + 71106*\[Nu]) - 8*\[Alpha]*(-38893 + 96432*\[Nu]) + 
                \[Alpha]^2*(-239191 + 597408*\[Nu]))*\[Chi]A*\[Chi]S + 
              (8*\[Alpha]*(-38893 + 176232*\[Nu] + 9520*\[Nu]^2) - 
                4*(75671 - 331800*\[Nu] + 24304*\[Nu]^2) + 6*\[Alpha]^3*
                 (28103 - 136668*\[Nu] + 66304*\[Nu]^2) + \[Alpha]^2*
                 (239191 - 1178184*\[Nu] + 793520*\[Nu]^2))*\[Chi]S^2) + 
            69854400*LN^6*r^(23/3)*((787260 + 790608*\[Nu] + \[Alpha]^2*
                 (577321 - 3392308*\[Nu] - 2714880*\[Nu]^2) + 12*\[Alpha]^3*
                 (-76119 + 219904*\[Nu] + 282800*\[Nu]^2) - 20*\[Alpha]*
                 (-168775 + 474580*\[Nu] + 746592*\[Nu]^2))*\[Chi]A^2 - 
              2*\[Delta]*(-787260 - 814912*\[Nu] - 172*\[Alpha]*(19625 + 
                  26068*\[Nu]) + 12*\[Alpha]^3*(76119 + 63301*\[Nu]) + 
                \[Alpha]^2*(-577321 + 275912*\[Nu]))*\[Chi]A*\[Chi]S + 
              (\[Alpha]*(3375500 + 4956992*\[Nu] - 591808*\[Nu]^2) - 
                36*\[Alpha]^3*(25373 + 14010*\[Nu] + 392*\[Nu]^2) - 
                4*(-196815 + 577456*\[Nu] + 839216*\[Nu]^2) + \[Alpha]^2*
                 (577321 + 531200*\[Nu] + 1955184*\[Nu]^2))*\[Chi]S^2) + 
            17463600*LN^(22/3)*r^7*((-16*(2226419 - 10623320*\[Nu] + 
                  5395968*\[Nu]^2) + 4*\[Alpha]^2*(81289 - 2951044*\[Nu] + 
                  6038208*\[Nu]^2) + 3*\[Alpha]^3*(2378155 - 11185276*\[Nu] + 
                  6053376*\[Nu]^2) - 4*\[Alpha]*(11924909 - 48943436*\[Nu] + 
                  11885184*\[Nu]^2))*\[Chi]A^2 - 2*\[Delta]*(35622704 + 
                \[Alpha]*(47699636 - 35877744*\[Nu]) - 57465216*\[Nu] + 
                4*\[Alpha]^2*(-81289 + 4268340*\[Nu]) + \[Alpha]^3*
                 (-7134465 + 9984996*\[Nu]))*\[Chi]A*\[Chi]S + 
              (-16*(2226419 - 5465508*\[Nu] + 186016*\[Nu]^2) + 3*\[Alpha]^3*
                 (2378155 - 4984008*\[Nu] + 532784*\[Nu]^2) + 4*\[Alpha]*
                 (-11924909 + 16695072*\[Nu] + 4607120*\[Nu]^2) + 
                4*\[Alpha]^2*(81289 - 5910792*\[Nu] + 4782608*\[Nu]^2))*
               \[Chi]S^2))) - 4*LN^(34/3)*r^4*(121541316810580 + 
          101195313182436*\[Alpha] + 14798346666951*\[Alpha]^2 - 
          2164145071111*\[Alpha]^3 + 3444213104640*EulerGamma*
           (2 + \[Alpha])^3 + 239871594696720*\[Nu] + 284849003109480*
           \[Alpha]*\[Nu] + 101577020675940*\[Alpha]^2*\[Nu] + 
          9163907442690*\[Alpha]^3*\[Nu] + 31094876601600*\[Nu]^2 + 
          22100534124000*\[Alpha]*\[Nu]^2 + 6751009792800*\[Alpha]^2*
           \[Nu]^2 - 24294131400*\[Alpha]^3*\[Nu]^2 - 21934538613760*
           \[Nu]^3 + 8997310479360*\[Alpha]*\[Nu]^3 + 20420371265280*
           \[Alpha]^2*\[Nu]^3 + 6534731822080*\[Alpha]^3*\[Nu]^3 - 
          1100206800*Pi^2*(2 + \[Alpha])^2*(-4096 + 1435*\[Nu] + 
            4*\[Alpha]*(-512 + 41*\[Nu])) + 55107409674240*Log[2] + 
          82661114511360*\[Alpha]*Log[2] + 41330557255680*\[Alpha]^2*Log[2] + 
          6888426209280*\[Alpha]^3*Log[2]) - LN^(10/3)*r^8*
         (-2124712796011304 + 1783177512330708*\[Alpha] - 
          258301598067630*\[Alpha]^2 - 60425172881649*\[Alpha]^3 + 
          1722106552320*EulerGamma*(-2 + \[Alpha])^2*(43 + 8*\[Alpha]) - 
          1584642400428000*\[Nu] + 1423681879621200*\[Alpha]*\[Nu] - 
          309036930150600*\[Alpha]^2*\[Nu] - 1240613104500*\[Alpha]^3*\[Nu] - 
          394786744905600*\[Nu]^2 + 347015374084800*\[Alpha]*\[Nu]^2 - 
          87379184743200*\[Alpha]^2*\[Nu]^2 + 1298715541200*\[Alpha]^3*
           \[Nu]^2 - 265630728153600*\[Nu]^3 + 279253809273600*\[Alpha]*
           \[Nu]^3 - 93945942115200*\[Alpha]^2*\[Nu]^3 + 
          10724815886400*\[Alpha]^3*\[Nu]^3 + 4400827200*Pi^2*
           (-2 + \[Alpha])^2*(192 + 2048*\[Alpha] + 6191*\[Nu]) - 
          1283543416995840*Log[2] + 1393758236344320*\[Alpha]*Log[2] - 
          431100673597440*\[Alpha]^2*Log[2] + 27553704837120*\[Alpha]^3*
           Log[2] + 1883123514961920*Log[3] - 1883123514961920*\[Alpha]*
           Log[3] + 470780878740480*\[Alpha]^2*Log[3]) - 
        3*LN^(22/3)*r^6*(1162760109590248 - 728475801835084*\[Alpha] - 
          619582850967866*\[Alpha]^2 - 69752719831693*\[Alpha]^3 + 
          574035517440*EulerGamma*(-236 + 44*\[Alpha] + 177*\[Alpha]^2 + 
            48*\[Alpha]^3) + 425869670122080*\[Nu] - 827686520268240*\[Alpha]*
           \[Nu] - 205078495314520*\[Alpha]^2*\[Nu] + 38093681578260*
           \[Alpha]^3*\[Nu] - 194295123760000*\[Nu]^2 - 149279826065600*
           \[Alpha]*\[Nu]^2 + 3924946508000*\[Alpha]^2*\[Nu]^2 + 
          1402730036400*\[Alpha]^3*\[Nu]^2 + 144077363893760*\[Nu]^3 - 
          53336392372480*\[Alpha]*\[Nu]^3 - 83815183303040*\[Alpha]^2*
           \[Nu]^3 + 28744053997120*\[Alpha]^3*\[Nu]^3 - 
          5867769600*Pi^2*(4288 + \[Alpha]*(8000 - 7790*\[Nu]) + 4756*\[Nu] + 
            3*\[Alpha]^3*(-1024 + 41*\[Nu]) - \[Alpha]^2*
             (3216 + 3731*\[Nu])) + 354371259432960*Log[2] - 
          574800898129920*\[Alpha]*Log[2] - 265778444574720*\[Alpha]^2*
           Log[2] + 55107409674240*\[Alpha]^3*Log[2] - 627707838320640*
           Log[3] + 627707838320640*\[Alpha]*Log[3] + 470780878740480*
           \[Alpha]^2*Log[3]) + LN^(28/3)*r^5*(-3465592028848904 - 
          2700727605189084*\[Alpha] - 700470434658678*\[Alpha]^2 - 
          88122301612581*\[Alpha]^3 + 1722106552320*EulerGamma*
           (2 + \[Alpha])^2*(27 + 32*\[Alpha]) - 2806958039699040*\[Nu] - 
          1012593044400720*\[Alpha]*\[Nu] + 454572713019960*\[Alpha]^2*
           \[Nu] + 115616963703780*\[Alpha]^3*\[Nu] - 38307716304000*
           \[Nu]^2 + 157362393460800*\[Alpha]*\[Nu]^2 + 89560894096800*
           \[Alpha]^2*\[Nu]^2 + 1635666001200*\[Alpha]^3*\[Nu]^2 - 
          147092227284480*\[Nu]^3 - 324911949277440*\[Alpha]*\[Nu]^3 + 
          10640518465920*\[Alpha]^2*\[Nu]^3 + 70482742397760*\[Alpha]^3*
           \[Nu]^3 - 8801654400*Pi^2*(2 + \[Alpha])*(3904 - 7626*\[Nu] + 
            \[Alpha]^2*(-4096 + 246*\[Nu]) - 3*\[Alpha]*(2080 + 369*\[Nu])) - 
          1503973055692800*Log[2] - 1063113778298880*\[Alpha]*Log[2] + 
          64866013470720*\[Alpha]^2*Log[2] + 110214819348480*\[Alpha]^3*
           Log[2] + 1883123514961920*Log[3] + 1883123514961920*\[Alpha]*
           Log[3] + 470780878740480*\[Alpha]^2*Log[3]) + 
        LN^(16/3)*r^7*(1621666897340744 + 2726938294865484*\[Alpha] - 
          1352090643909546*\[Alpha]^2 - 190621622564191*\[Alpha]^3 + 
          1722106552320*EulerGamma*(-108 - 236*\[Alpha] + 81*\[Alpha]^2 + 
            32*\[Alpha]^3) + 2127145037601120*\[Nu] + 1074580931410320*
           \[Alpha]*\[Nu] - 972717713139960*\[Alpha]^2*\[Nu] + 
          35688181050060*\[Alpha]^3*\[Nu] + 889930706121600*\[Nu]^2 - 
          153197289028800*\[Alpha]*\[Nu]^2 - 138358454220000*\[Alpha]^2*
           \[Nu]^2 + 3972569924400*\[Alpha]^3*\[Nu]^2 + 20065913981440*
           \[Nu]^3 + 438226562000640*\[Alpha]*\[Nu]^3 - 291143605038720*
           \[Alpha]^2*\[Nu]^3 + 49295591033920*\[Alpha]^3*\[Nu]^3 - 
          8801654400*Pi^2*(-2 + \[Alpha])*(3904 - 7626*\[Nu] + 
            \[Alpha]^2*(-4096 + 82*\[Nu]) - \[Alpha]*(2336 + 8733*\[Nu])) + 
          1503973055692800*Log[2] + 1063113778298880*\[Alpha]*Log[2] - 
          1127979791769600*\[Alpha]^2*Log[2] + 110214819348480*\[Alpha]^3*
           Log[2] - 1883123514961920*Log[3] - 1883123514961920*\[Alpha]*
           Log[3] + 1412342636221440*\[Alpha]^2*Log[3]) + 
        rd^2*(72441600*LN^(52/3)*r^2*(2 + \[Alpha])^2*(1 + 2*\[Alpha])*
           (-1 + 4*\[Nu])^3 - 144883200*LN^(46/3)*r^3*(-4 - 8*\[Alpha] + 
            \[Alpha]^2 + 2*\[Alpha]^3)*(-1 + 4*\[Nu])^3 - 
          93139200*r^(32/3)*(-2 + \[Alpha])^2*(-2761 - 67*\[Nu] + 
            2828*\[Nu]^2)*(-1 + 5*\[Nu] + \[Alpha]*(-7 + 5*\[Nu])) + 
          31046400*LN^16*r^(8/3)*(2 + \[Alpha])*(1 - 4*\[Nu])^2*
           (-17 + 202*\[Nu] + 14*\[Alpha]^2*(-17 + 13*\[Nu]) + 
            3*\[Alpha]*(-92 + 91*\[Nu])) - 1293600*LN^14*r^(11/3)*
           (1 - 4*\[Nu])^2*(105*\[Alpha]^3*(-421 + 364*\[Nu]) - 
            16*(1609 + 4182*\[Nu]) + 4*\[Alpha]*(-30523 + 12132*\[Nu]) + 
            4*\[Alpha]^2*(-33253 + 27054*\[Nu])) - 138600*LN^2*r^(29/3)*
           (-2 + \[Alpha])*(2761 + 2828*\[Nu])*(63860 - 136668*\[Nu] + 
            48432*\[Nu]^2 + \[Alpha]*(9732 + 115292*\[Nu] - 97536*\[Nu]^2) + 
            3*\[Alpha]^2*(-2857 - 5993*\[Nu] + 6300*\[Nu]^2)) + 
          1108800*LN^(44/3)*r^(10/3)*(-1 + 4*\[Nu])*(464855 - 893824*\[Nu] - 
            884728*\[Nu]^2 - 21*\[Alpha]^2*(-6931 + 10384*\[Nu] + 
              3742*\[Nu]^2) + 14*\[Alpha]^3*(2669 - 2230*\[Nu] + 
              5810*\[Nu]^2) - 6*\[Alpha]*(-76835 + 153048*\[Nu] + 
              141860*\[Nu]^2)) - 554400*LN^(38/3)*r^(13/3)*(-1 + 4*\[Nu])*
           (5478778 + 6572056*\[Nu] + 4817584*\[Nu]^2 + 
            \[Alpha]*(11966963 + 5657144*\[Nu] - 2782144*\[Nu]^2) + 
            7*\[Alpha]^3*(297229 - 455111*\[Nu] + 319732*\[Nu]^2) + 
            \[Alpha]^2*(8224013 - 4613356*\[Nu] + 1162028*\[Nu]^2)) - 
          550*LN^6*r^(23/3)*(2761 + 2828*\[Nu])*
           (\[Alpha]^2*(157504499 + 80290512*\[Nu] - 1093266720*\[Nu]^2) + 
            24*\[Alpha]^3*(-7960874 + 6896925*\[Nu] + 17405388*\[Nu]^2) - 
            4*\[Alpha]*(-30240209 + 547146972*\[Nu] + 270406512*\[Nu]^2) + 
            4*(-340776529 + 6118056*\[Nu] + 695359296*\[Nu]^2)) + 
          275*LN^4*r^(26/3)*(2761 + 2828*\[Nu])*
           (\[Alpha]^2*(787026935 - 1457355816*\[Nu] - 2237835600*\[Nu]^2) + 
            24*\[Alpha]^3*(-8210669 + 7297290*\[Nu] + 15854832*\[Nu]^2) - 
            36*(-58159095 + 7988824*\[Nu] + 69044304*\[Nu]^2) + 
            4*\[Alpha]*(-356825389 + 595723536*\[Nu] + 1039372560*\[Nu]^2)) + 
          277200*LN^(8/3)*r^(28/3)*(-2 + \[Alpha])^2*
           (4*(-16488033 + 33261386*\[Nu] - 5616464*\[Nu]^2 + 
              10021088*\[Nu]^3) + \[Alpha]*(-214520829 + 185606723*\[Nu] - 
              68205032*\[Nu]^2 + 54763184*\[Nu]^3)) + 9600*LN^(40/3)*r^4*
           (471900965 + 1952584956*\[Nu] - 7277128872*\[Nu]^2 - 
            3503036384*\[Nu]^3 + 539*\[Alpha]^3*(168956 - 607479*\[Nu] + 
              317940*\[Nu]^2 + 447202*\[Nu]^3) - 14*\[Alpha]^2*
             (-14691644 + 10329195*\[Nu] + 70154721*\[Nu]^2 + 
              19730984*\[Nu]^3) - 7*\[Alpha]*(-58034360 - 257206149*\[Nu] + 
              892184352*\[Nu]^2 + 461747480*\[Nu]^3)) - 1320*LN^10*r^(17/3)*
           (257579877686 + 510178051232*\[Nu] + 521093193200*\[Nu]^2 + 
            236184736704*\[Nu]^3 + \[Alpha]*(349964568117 + 775416350004*
               \[Nu] + 363441745440*\[Nu]^2 - 136823672832*\[Nu]^3) + 
            \[Alpha]^2*(102787812211 + 220191745252*\[Nu] + 114649516660*
               \[Nu]^2 + 943144944*\[Nu]^3) + 21*\[Alpha]^3*
             (76980397 - 809517051*\[Nu] + 1790337920*\[Nu]^2 + 
              3754653168*\[Nu]^3)) + 2640*LN^12*r^(14/3)*
           (42*\[Alpha]^3*(-20168741 + 89176258*\[Nu] + 52890950*\[Nu]^2 + 
              93419816*\[Nu]^3) - 7*\[Alpha]^2*(140152517 - 
              1457996116*\[Nu] + 1694514230*\[Nu]^2 + 352306248*\[Nu]^3) - 
            3*(-5807572987 + 3692928716*\[Nu] + 25389280600*\[Nu]^2 + 
              12449315872*\[Nu]^3) - 2*\[Alpha]*(-6846845599 + 
              1337045192*\[Nu] + 37657415540*\[Nu]^2 + 17918785584*\[Nu]^
                3)) - 1200*LN^(34/3)*r^5*(1617*\[Alpha]^3*
             (1141279 - 10220768*\[Nu] + 9288772*\[Nu]^2 + 13748448*\[Nu]^
                3) + 28*\[Alpha]^2*(-1238520808 + 1605842063*\[Nu] - 
              951569629*\[Nu]^2 + 419614524*\[Nu]^3) - 
            2*(49557047111 - 143177847076*\[Nu] + 44263412408*\[Nu]^2 + 
              62797910112*\[Nu]^3) - \[Alpha]*(120253495075 - 
              316226778572*\[Nu] + 225439319200*\[Nu]^2 + 89300272320*\[Nu]^
                3)) + 1100*LN^(32/3)*r^(16/3)*
           (4*(6511153849 + 46532190536*\[Nu] + 40334185584*\[Nu]^2 - 
              3277911168*\[Nu]^3) + 1344*\[Alpha]^3*(-38484161 + 
              34742876*\[Nu] - 7767543*\[Nu]^2 + 35970900*\[Nu]^3) + 
            16*\[Alpha]*(606554359 + 15904450232*\[Nu] + 14819985432*\[Nu]^
                2 + 2843328096*\[Nu]^3) + \[Alpha]^2*(-104088371057 + 
              163464367640*\[Nu] + 90763371216*\[Nu]^2 + 94083857280*\[Nu]^
                3)) - 1650*LN^(14/3)*r^(25/3)*
           (21*\[Alpha]^3*(-2101958969 + 18295434244*\[Nu] + 8543387664*\[Nu]^
                2 + 7920253376*\[Nu]^3) - 16*(-56068283153 + 
              15950582618*\[Nu] - 7046454688*\[Nu]^2 + 25400033568*\[Nu]^3) + 
            12*\[Alpha]*(31203496683 + 129066901012*\[Nu] + 100498843984*
               \[Nu]^2 + 69936346816*\[Nu]^3) - 4*\[Alpha]^2*
             (80802959003 + 369751828462*\[Nu] + 247500291136*\[Nu]^2 + 
              162667147104*\[Nu]^3)) - 550*LN^(26/3)*r^(19/3)*
           (21*\[Alpha]^3*(-5575564043 + 53283559724*\[Nu] + 
              28993622448*\[Nu]^2 + 29176456512*\[Nu]^3) - 
            32*(-57095089082 + 50108192591*\[Nu] + 25713294432*\[Nu]^2 + 
              36330383376*\[Nu]^3) + 4*\[Alpha]*(673900264243 + 
              714990069716*\[Nu] + 524849997840*\[Nu]^2 + 65805759936*\[Nu]^
                3) + 8*\[Alpha]^2*(128660046674 + 485525362291*\[Nu] + 
              329813582448*\[Nu]^2 + 171988031376*\[Nu]^3)) + 
          55*LN^8*r^(20/3)*(3153190290268 + 808503647216*\[Nu] - 
            48160949808960*\[Nu]^2 - 46328685596928*\[Nu]^3 + 
            4*\[Alpha]*(254773837057 + 7343731712444*\[Nu] + 
              148606068240*\[Nu]^2 - 7163216004672*\[Nu]^3) + 
            \[Alpha]^2*(-3944171939189 + 21790761638972*\[Nu] + 
              27113318250480*\[Nu]^2 - 134922263616*\[Nu]^3) + 
            24*\[Alpha]^3*(-104299468789 - 52203612818*\[Nu] + 
              384553528800*\[Nu]^2 + 346178183904*\[Nu]^3)) + 
          1100*LN^(20/3)*r^(22/3)*(21*\[Alpha]^3*(-951625127 + 
              49901630192*\[Nu] + 28277824848*\[Nu]^2 + 23708555136*\[Nu]^
                3) + 36*(-61549026543 + 23734948288*\[Nu] + 2695804944*\[Nu]^
                2 + 32165218176*\[Nu]^3) - \[Alpha]^2*(69704441777 + 
              268211718064*\[Nu] + 328686229200*\[Nu]^2 + 334375090560*\[Nu]^
                3) - 4*\[Alpha]*(505342249481 + 1090304772256*\[Nu] + 
              811760356176*\[Nu]^2 + 376545794688*\[Nu]^3)) + 
          12*LN^(28/3)*r^6*(381071847006380 + 405463698275276*\[Alpha] + 
            97091707954099*\[Alpha]^2 - 4682924079572*\[Alpha]^3 + 
            3444213104640*EulerGamma*(2 + \[Alpha])^2*(1 + 2*\[Alpha]) + 
            361530904965360*\[Nu] + 590222217059480*\[Alpha]*\[Nu] + 
            226863181655860*\[Alpha]^2*\[Nu] + 12822875426130*\[Alpha]^3*
             \[Nu] + 26916588840000*\[Nu]^2 + 13932559145600*\[Alpha]*
             \[Nu]^2 + 10588615870000*\[Alpha]^2*\[Nu]^2 + 
            5003044569600*\[Alpha]^3*\[Nu]^2 + 41601265342720*\[Nu]^3 + 
            4269016133760*\[Alpha]*\[Nu]^3 + 13965913657920*\[Alpha]^2*
             \[Nu]^3 + 14331821910560*\[Alpha]^3*\[Nu]^3 - 
            2200413600*Pi^2*(2 + \[Alpha])*(-2048 + 3485*\[Nu] + 
              4*\[Alpha]^2*(-512 + 41*\[Nu]) + 64*\[Alpha]*(-80 + 
                41*\[Nu])) + 27553704837120*Log[2] + 82661114511360*\[Alpha]*
             Log[2] + 61995835883520*\[Alpha]^2*Log[2] + 13776852418560*
             \[Alpha]^3*Log[2]) - 3*LN^(10/3)*r^9*(-1898331981911832 + 
            3505551944546364*\[Alpha] - 882131021620050*\[Alpha]^2 - 
            170335115919387*\[Alpha]^3 + 574035517440*EulerGamma*
             (776 - 1078*\[Alpha] + 201*\[Alpha]^2 + 72*\[Alpha]^3) - 
            52797926132000*\[Nu] + 1194603176624400*\[Alpha]*\[Nu] - 
            529979534347800*\[Alpha]^2*\[Nu] - 15254931453300*\[Alpha]^3*
             \[Nu] - 576323073014400*\[Nu]^2 + 735018854875200*\[Alpha]*
             \[Nu]^2 - 219342177180000*\[Alpha]^2*\[Nu]^2 + 
            7758955234800*\[Alpha]^3*\[Nu]^2 - 494129532096000*\[Nu]^3 + 
            689982783840000*\[Alpha]*\[Nu]^3 - 287308591516800*\[Alpha]^2*
             \[Nu]^3 + 35932754088000*\[Alpha]^3*\[Nu]^3 + 
            1466942400*Pi^2*(-2 + \[Alpha])*(28416 - 17344*\[Alpha] + 
              12288*\[Alpha]^2 - 23780*\[Nu] + 42845*\[Alpha]*\[Nu]) + 
            910803021004800*Log[2] + 305769585623040*\[Alpha]*Log[2] - 
            545907777085440*\[Alpha]^2*Log[2] + 82661114511360*\[Alpha]^3*
             Log[2] - 1569269595801600*\[Alpha]*Log[3] + 784634797900800*
             \[Alpha]^2*Log[3]) + 6*LN^(16/3)*r^8*(3408633981221200 - 
            505990816170860*\[Alpha] - 1302933755441848*\[Alpha]^2 - 
            180001947930931*\[Alpha]^3 + 574035517440*EulerGamma*
             (-964 - 122*\[Alpha] + 405*\[Alpha]^2 + 96*\[Alpha]^3) + 
            1178432221585920*\[Nu] - 1123923333703680*\[Alpha]*\[Nu] - 
            385974023597760*\[Alpha]^2*\[Nu] + 15429073173360*\[Alpha]^3*
             \[Nu] + 393555755424000*\[Nu]^2 - 112093134446400*\[Alpha]*
             \[Nu]^2 - 105960812563200*\[Alpha]^2*\[Nu]^2 + 
            12583118209200*\[Alpha]^3*\[Nu]^2 + 460994227773440*\[Nu]^3 + 
            28136917437440*\[Alpha]*\[Nu]^3 - 256087947422720*\[Alpha]^2*
             \[Nu]^3 + 56856266494720*\[Alpha]^3*\[Nu]^3 - 
            1466942400*Pi^2*(-51968 + \[Alpha]^2*(14272 - 36613*\[Nu]) + 
              \[Alpha]*(28288 - 34399*\[Nu]) + 87494*\[Nu] + 12*\[Alpha]^3*(
                -1536 + 41*\[Nu])) - 501324351897600*Log[2] - 
            452722678087680*\[Alpha]*Log[2] - 311701285969920*\[Alpha]^2*
             Log[2] + 110214819348480*\[Alpha]^3*Log[2] - 627707838320640*
             Log[3] + 313853919160320*\[Alpha]*Log[3] + 784634797900800*
             \[Alpha]^2*Log[3]) - 3*LN^(22/3)*r^7*(-6363356250358488 - 
            5435055078868964*\[Alpha] - 1320840207776850*\[Alpha]^2 - 
            208847191914763*\[Alpha]^3 + 1722106552320*EulerGamma*
             (352 + 502*\[Alpha] + 275*\[Alpha]^2 + 56*\[Alpha]^3) - 
            3880887322606880*\[Nu] - 2115489472413360*\[Alpha]*\[Nu] + 
            647038063098920*\[Alpha]^2*\[Nu] + 102967012934940*\[Alpha]^3*
             \[Nu] - 290947734896000*\[Nu]^2 - 130520934974400*\[Alpha]*
             \[Nu]^2 + 57281550418400*\[Alpha]^2*\[Nu]^2 + 
            31962182775600*\[Alpha]^3*\[Nu]^2 - 531129938024960*\[Nu]^3 - 
            519213321867520*\[Alpha]*\[Nu]^3 - 174576461503360*\[Alpha]^2*
             \[Nu]^3 + 126982813545280*\[Alpha]^3*\[Nu]^3 - 
            1466942400*Pi^2*(71680 + \[Alpha]*(45952 - 131118*\[Nu]) - 
              169248*\[Nu] + 48*\[Alpha]^3*(-768 + 41*\[Nu]) - 
              \[Alpha]^2*(68672 + 12669*\[Nu])) - 18369136558080*Log[2] - 
            439711206359040*\[Alpha]*Log[2] + 170488548679680*\[Alpha]^2*
             Log[2] + 192875933859840*\[Alpha]^3*Log[2] + 1255415676641280*
             Log[3] + 2196977434122240*\[Alpha]*Log[3] + 784634797900800*
             \[Alpha]^2*Log[3])) + rd^4*(72441600*LN^(40/3)*r^5*
           (-2 + \[Alpha])*(1 + 2*\[Alpha])^2*(-1 + 4*\[Nu])^3 - 
          72441600*LN^(46/3)*r^4*(2 + \[Alpha])*(1 + 2*\[Alpha])^2*
           (-1 + 4*\[Nu])^3 - 46569600*LN^14*r^(14/3)*(1 - 4*\[Nu])^2*
           (465 + 256*\[Nu] + 28*\[Alpha]^3*(-5 + 7*\[Nu]) + 
            \[Alpha]^2*(22 + 542*\[Nu]) + \[Alpha]*(628 + 620*\[Nu])) + 
          1293600*LN^12*r^(17/3)*(1 - 4*\[Nu])^2*
           (48*\[Alpha]^3*(-1378 + 1407*\[Nu]) - 22*(1621 + 3636*\[Nu]) + 
            2*\[Alpha]^2*(-70727 + 41400*\[Nu]) - \[Alpha]*
             (83755 + 121788*\[Nu])) - 23284800*r^(35/3)*(-2 + \[Alpha])*
           (2761 + 2828*\[Nu])*(8*(-1 - 2*\[Nu] + 5*\[Nu]^2) + 
            8*\[Alpha]*(1 - 13*\[Nu] + 10*\[Nu]^2) + \[Alpha]^2*
             (73 - 94*\[Nu] + 25*\[Nu]^2)) - 138600*LN^2*r^(32/3)*
           (2761 + 2828*\[Nu])*(-2*\[Alpha]*(-128353 + 213361*\[Nu] + 
              6900*\[Nu]^2) - 16*\[Alpha]^2*(4929 - 26687*\[Nu] + 
              11694*\[Nu]^2) + 3*\[Alpha]^3*(-4925 - 23201*\[Nu] + 
              16576*\[Nu]^2) + 4*(10711 - 60675*\[Nu] + 50148*\[Nu]^2)) - 
          1108800*LN^(38/3)*r^(16/3)*(-1 + 4*\[Nu])*(878818 - 1254614*\[Nu] - 
            548768*\[Nu]^2 + 28*\[Alpha]^3*(-1468 + 9278*\[Nu] + 
              2933*\[Nu]^2) - 84*\[Alpha]^2*(-3993 + 2873*\[Nu] + 
              7112*\[Nu]^2) - 3*\[Alpha]*(-433499 + 705356*\[Nu] + 
              534348*\[Nu]^2)) + 554400*LN^(32/3)*r^(19/3)*(-1 + 4*\[Nu])*
           (627682 + 11155492*\[Nu] - 2497304*\[Nu]^2 + 8*\[Alpha]^2*
             (879568 + 709447*\[Nu] + 94780*\[Nu]^2) + 7*\[Alpha]^3*
             (217045 - 271655*\[Nu] + 514864*\[Nu]^2) + 
            \[Alpha]*(8674541 + 17965268*\[Nu] + 1698620*\[Nu]^2)) - 
          275*LN^6*r^(26/3)*(2761 + 2828*\[Nu])*
           (\[Alpha]*(2077330532 + 267047640*\[Nu] - 6024948480*\[Nu]^2) + 
            16*(77816507 - 217554381*\[Nu] + 19465056*\[Nu]^2) + 
            21*\[Alpha]^3*(-25012381 + 32002704*\[Nu] + 53360496*\[Nu]^2) - 
            4*\[Alpha]^2*(-55596809 - 765904788*\[Nu] + 379264032*\[Nu]^2)) + 
          275*LN^4*r^(29/3)*(2761 + 2828*\[Nu])*
           (-144*(13779026 - 21622587*\[Nu] + 465348*\[Nu]^2) + 
            21*\[Alpha]^3*(-25014109 + 28693728*\[Nu] + 44131248*\[Nu]^2) - 
            8*\[Alpha]^2*(-195834121 + 153758502*\[Nu] + 568029672*\[Nu]^2) + 
            4*\[Alpha]*(-545869007 - 573602706*\[Nu] + 1295016984*\[Nu]^2)) + 
          831600*LN^(8/3)*r^(31/3)*(\[Alpha]*(164856810 - 299614274*\[Nu] + 
              55852720*\[Nu]^2 - 89954592*\[Nu]^3) + \[Alpha]^2*
             (247685055 - 21837993*\[Nu] + 74784920*\[Nu]^2 - 
              4422544*\[Nu]^3) - 8*(7840 + 16460593*\[Nu] - 293160*\[Nu]^2 + 
              5049744*\[Nu]^3) + 2*\[Alpha]^3*(-82524445 + 51141579*\[Nu] - 
              25824400*\[Nu]^2 + 14874832*\[Nu]^3)) - 43200*LN^(34/3)*r^6*
           (922552063 - 316206504*\[Nu] - 3658340784*\[Nu]^2 - 
            2142833632*\[Nu]^3 + 6468*\[Alpha]^3*(943 - 16615*\[Nu] + 
              13574*\[Nu]^2 + 9982*\[Nu]^3) - 14*\[Alpha]^2*
             (-21579683 - 9116826*\[Nu] + 158537502*\[Nu]^2 + 
              73197740*\[Nu]^3) - 14*\[Alpha]*(-72717110 - 23277123*\[Nu] + 
              460073364*\[Nu]^2 + 242887304*\[Nu]^3)) + 3960*LN^8*r^(23/3)*
           (60295495378 + 236106151216*\[Nu] + 145914623640*\[Nu]^2 - 
            36655162208*\[Nu]^3 + 4*\[Alpha]^2*(26221338074 + 
              59132360813*\[Nu] + 37978139220*\[Nu]^2 + 3438305696*\[Nu]^3) + 
            7*\[Alpha]^3*(-339275483 + 1884407479*\[Nu] + 7902568380*\[Nu]^
                2 + 6667460128*\[Nu]^3) + \[Alpha]*(222795131693 + 
              471439965506*\[Nu] + 305090991660*\[Nu]^2 + 46106791472*\[Nu]^
                3)) - 1100*LN^(26/3)*r^(22/3)*
           (21*\[Alpha]^3*(-1301914205 + 4772426252*\[Nu] + 1462512240*\[Nu]^
                2 + 4123272384*\[Nu]^3) + 4*\[Alpha]*(72350234035 + 
              177613857998*\[Nu] + 130140096408*\[Nu]^2 + 16186891392*\[Nu]^
                3) + 4*\[Alpha]^2*(25522710646 + 105693522743*\[Nu] + 
              80536725864*\[Nu]^2 + 29918787696*\[Nu]^3) + 
            2*(112847181875 + 200709008968*\[Nu] + 91043204112*\[Nu]^2 + 
              54857029248*\[Nu]^3)) - 2640*LN^10*r^(20/3)*
           (84*\[Alpha]^3*(-38557076 + 152507113*\[Nu] + 129886925*\[Nu]^2 + 
              64063916*\[Nu]^3) - 28*\[Alpha]^2*(-517326236 - 
              404409647*\[Nu] + 1769599570*\[Nu]^2 + 745825416*\[Nu]^3) - 
            2*(-21578546809 + 5914430927*\[Nu] + 41946879500*\[Nu]^2 + 
              10841152224*\[Nu]^3) - \[Alpha]*(-60061881221 + 
              28765627228*\[Nu] + 175614650980*\[Nu]^2 + 63623626416*\[Nu]^
                3)) + 1200*LN^(28/3)*r^7*(462*\[Alpha]^3*(1307897 - 
              79493263*\[Nu] + 109851917*\[Nu]^2 + 74268516*\[Nu]^3) - 
            14*\[Alpha]^2*(4658411837 - 20248344988*\[Nu] + 14668998206*\[Nu]^
                2 + 10343816280*\[Nu]^3) + 2*(-54951028733 + 
              238706755702*\[Nu] - 69511163450*\[Nu]^2 + 54008942040*\[Nu]^
                3) - \[Alpha]*(188712599509 - 841716533078*\[Nu] + 
              388778250994*\[Nu]^2 + 288127122696*\[Nu]^3)) - 
          1650*LN^(14/3)*r^(28/3)*(-415732481750 + 632654112680*\[Nu] + 
            269566875872*\[Nu]^2 + 494469521280*\[Nu]^3 + 48*\[Alpha]^3*
             (545278057 + 16609004972*\[Nu] + 9390298652*\[Nu]^2 + 
              7210787472*\[Nu]^3) + \[Alpha]*(-1348830178451 - 
              103700450836*\[Nu] - 451741733968*\[Nu]^2 + 382977693504*\[Nu]^
                3) - 2*\[Alpha]^2*(89530193167 + 774381706832*\[Nu] + 
              559333773488*\[Nu]^2 + 431025393792*\[Nu]^3)) + 
          550*LN^(20/3)*r^(25/3)*(6*\[Alpha]^3*(45834650077 + 
              404764770116*\[Nu] + 250825152144*\[Nu]^2 + 192113345088*\[Nu]^
                3) - 6*(-111849499289 + 441684593108*\[Nu] + 
              217670089616*\[Nu]^2 + 275130668736*\[Nu]^3) + 
            \[Alpha]^2*(2689008600710 + 4486027680928*\[Nu] + 
              3309528721632*\[Nu]^2 + 905744851200*\[Nu]^3) - 
            \[Alpha]*(-4115290495015 + 2064142463836*\[Nu] + 
              687374938992*\[Nu]^2 + 2408952619584*\[Nu]^3)) - 
          12*LN^(22/3)*r^8*(926315323908186 + 1430351196012803*\[Alpha] + 
            478343641866911*\[Alpha]^2 - 9653360726794*\[Alpha]^3 + 
            3444213104640*EulerGamma*(2 + \[Alpha])*(1 + 2*\[Alpha])^2 + 
            343156314066680*\[Nu] + 1007895155676860*\[Alpha]*\[Nu] + 
            545765671383980*\[Alpha]^2*\[Nu] + 26258169678510*\[Alpha]^3*
             \[Nu] + 30654646852400*\[Nu]^2 - 34926485290600*\[Alpha]*
             \[Nu]^2 + 10350754568000*\[Alpha]^2*\[Nu]^2 + 
            16305164059800*\[Alpha]^3*\[Nu]^2 - 41462953733440*\[Nu]^3 + 
            45446099620320*\[Alpha]*\[Nu]^3 - 3963291507840*\[Alpha]^2*
             \[Nu]^3 + 24692304757120*\[Alpha]^3*\[Nu]^3 - 
            1100206800*Pi^2*(-4096 + 16441*\[Nu] + 16*\[Alpha]^3*(-512 + 
                41*\[Nu]) + 12*\[Alpha]^2*(-2048 + 1353*\[Nu]) + 
              24*\[Alpha]*(-768 + 1517*\[Nu])) - 15697957950259200*Log[2] - 
            15649738966794240*\[Alpha]*Log[2] - 3845272586158080*\[Alpha]^2*
             Log[2] + 27553704837120*\[Alpha]^3*Log[2] + 9415617574809600*
             Log[3] + 9415617574809600*\[Alpha]*Log[3] + 2353904393702400*
             \[Alpha]^2*Log[3]) - 3*LN^(10/3)*r^10*(4668765803460312 + 
            1330067216717940*\[Alpha] - 2398764569584494*\[Alpha]^2 - 
            438421112967177*\[Alpha]^3 + 574035517440*EulerGamma*
             (-905 - 1402*\[Alpha] + 912*\[Alpha]^2 + 192*\[Alpha]^3) + 
            1387154743373600*\[Nu] - 14018458218800*\[Alpha]*\[Nu] - 
            1008848860074600*\[Alpha]^2*\[Nu] - 27867038868900*\[Alpha]^3*
             \[Nu] + 110642968022400*\[Nu]^2 + 620010508737600*\[Alpha]*
             \[Nu]^2 - 425515522773600*\[Alpha]^2*\[Nu]^2 + 
            39680110839600*\[Alpha]^3*\[Nu]^2 - 216896348966400*\[Nu]^3 + 
            1122383168928000*\[Alpha]*\[Nu]^3 - 714213317059200*\[Alpha]^2*
             \[Nu]^3 + 101038591684800*\[Alpha]^3*\[Nu]^3 + 
            1466942400*Pi^2*(56256 + 24576*\[Alpha]^3 + \[Alpha]*(70528 - 
                71914*\[Nu]) - 77941*\[Nu] + 56*\[Alpha]^2*(-1280 + 
                1681*\[Nu])) - 63436856377466880*Log[2] + 61520151784734720*
             \[Alpha]*Log[2] - 15895426168258560*\[Alpha]^2*Log[2] + 
            220429638696960*\[Alpha]^3*Log[2] + 37191689420497920*Log[3] - 
            37976324218398720*\[Alpha]*Log[3] + 10671033251450880*\[Alpha]^2*
             Log[3]) + 3*LN^(16/3)*r^9*(-8813885178292960 - 
            9994131304654400*\[Alpha] - 2100124235081654*\[Alpha]^2 - 
            477188424974353*\[Alpha]^3 + 1722106552320*EulerGamma*
             (325 + 890*\[Alpha] + 528*\[Alpha]^2 + 96*\[Alpha]^3) - 
            2832200139165120*\[Nu] - 4032100879818720*\[Alpha]*\[Nu] + 
            504669465282360*\[Alpha]^2*\[Nu] + 90308487039540*\[Alpha]^3*
             \[Nu] - 154208816054400*\[Nu]^2 - 852336187022400*\[Alpha]*
             \[Nu]^2 - 72221798796000*\[Alpha]^2*\[Nu]^2 + 
            85864404318000*\[Alpha]^3*\[Nu]^2 + 301904754741760*\[Nu]^3 - 
            814158442935040*\[Alpha]*\[Nu]^3 - 557219075351680*\[Alpha]^2*
             \[Nu]^3 + 187012704450880*\[Alpha]^3*\[Nu]^3 - 
            2933884800*Pi^2*(29984 - 68388*\[Nu] + 24*\[Alpha]^3*(-1024 + 
                41*\[Nu]) - 41*\[Alpha]*(-1600 + 3111*\[Nu]) - 
              2*\[Alpha]^2*(512 + 12669*\[Nu])) + 126051502548787200*Log[2] + 
            926493325148160*\[Alpha]*Log[2] - 30835657235496960*\[Alpha]^2*
             Log[2] + 330644458045440*\[Alpha]^3*Log[2] - 74540305800576000*
             Log[3] + 2196977434122240*\[Alpha]*Log[3] + 20086650826260480*
             \[Alpha]^2*Log[3])) + rd^6*(24147200*LN^(40/3)*r^6*
           (1 + 2*\[Alpha])^3*(-1 + 4*\[Nu])^3 - 31046400*LN^12*r^(20/3)*
           (1 + 2*\[Alpha])*(1 - 4*\[Nu])^2*(-638 + 56*\[Alpha]^2*
             (-2 + \[Nu]) - 65*\[Nu] + 6*\[Alpha]*(-106 + 21*\[Nu])) - 
          3880800*LN^10*r^(23/3)*(1 + 2*\[Alpha])*(1 - 4*\[Nu])^2*
           (-18*(295 + 392*\[Nu]) + \[Alpha]^2*(-6294 + 5096*\[Nu]) - 
            \[Alpha]*(4487 + 8524*\[Nu])) + 23284800*r^(38/3)*
           (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (-8*\[Alpha]*(-4 - 7*\[Nu] + 5*\[Nu]^2) - 
            8*(-1 + 2*\[Nu] + 5*\[Nu]^2) + \[Alpha]^2*(-43 + 26*\[Nu] + 
              5*\[Nu]^2)) - 138600*LN^2*r^(35/3)*(2761 + 2828*\[Nu])*
           (26602 + 23242*\[Nu] - 108312*\[Nu]^2 + \[Alpha]*
             (-4859 + 259813*\[Nu] - 178476*\[Nu]^2) + 24*\[Alpha]^3*
             (-82 - 3450*\[Nu] + 497*\[Nu]^2) + 2*\[Alpha]^2*
             (-93355 + 146429*\[Nu] + 29730*\[Nu]^2)) + 19800*LN^6*r^(29/3)*
           (2761 + 2828*\[Nu])*(-5990710 + 4857266*\[Nu] + 1301964*\[Nu]^2 - 
            4*\[Alpha]^2*(1831487 + 1589846*\[Nu] + 5355*\[Nu]^2) + 
            84*\[Alpha]^3*(1303 - 19875*\[Nu] + 16646*\[Nu]^2) - 
            9*\[Alpha]*(931561 + 865031*\[Nu] + 388588*\[Nu]^2)) - 
          369600*LN^(32/3)*r^(22/3)*(-1 + 4*\[Nu])*(-1767047 + 709228*\[Nu] + 
            403870*\[Nu]^2 + 28*\[Alpha]^3*(10139 - 52219*\[Nu] + 
              30569*\[Nu]^2) + 42*\[Alpha]^2*(-39427 + 30581*\[Nu] + 
              90695*\[Nu]^2) + 6*\[Alpha]*(-705971 + 579910*\[Nu] + 
              480202*\[Nu]^2)) + 554400*LN^(26/3)*r^(25/3)*(-1 + 4*\[Nu])*
           (-2021094 + 6170634*\[Nu] + 682044*\[Nu]^2 + 
            \[Alpha]*(2588647 - 8377451*\[Nu] - 3744924*\[Nu]^2) + 
            84*\[Alpha]^3*(22019 - 46445*\[Nu] + 26894*\[Nu]^2) + 
            4*\[Alpha]^2*(662795 - 3346237*\[Nu] + 560049*\[Nu]^2)) + 
          275*LN^4*r^(32/3)*(2761 + 2828*\[Nu])*(144492268 - 
            718663104*\[Nu] + 606229056*\[Nu]^2 + \[Alpha]^2*
             (912376027 + 1394008344*\[Nu] - 2121707952*\[Nu]^2) + 
            6*\[Alpha]^3*(-72092191 + 99731016*\[Nu] + 85963248*\[Nu]^2) - 
            4*\[Alpha]*(-418362469 + 629964180*\[Nu] + 151790544*\[Nu]^2)) + 
          277200*LN^(8/3)*r^(34/3)*(4*\[Alpha]^3*(-115586751 + 
              18979193*\[Nu] - 35023968*\[Nu]^2 + 4775344*\[Nu]^3) + 
            4*(16499793 + 32620186*\[Nu] + 4581024*\[Nu]^2 + 10256288*\[Nu]^
                3) + 12*\[Alpha]^2*(-16455693 + 49672979*\[Nu] - 
              6081124*\[Nu]^2 + 14972832*\[Nu]^3) + 3*\[Alpha]*
             (49616979 + 180006723*\[Nu] + 11728472*\[Nu]^2 + 
              55703984*\[Nu]^3)) - 28800*LN^(28/3)*r^8*(-1454996308 + 
            2327848072*\[Nu] + 4974419890*\[Nu]^2 + 2040612776*\[Nu]^3 + 
            3234*\[Alpha]^3*(10315 - 22303*\[Nu] + 44990*\[Nu]^2 + 
              49861*\[Nu]^3) + 14*\[Alpha]^2*(-93413231 + 55962713*\[Nu] + 
              443845745*\[Nu]^2 + 235315528*\[Nu]^3) + 7*\[Alpha]*
             (-483412834 + 502407997*\[Nu] + 1596930400*\[Nu]^2 + 
              772018454*\[Nu]^3)) - 2640*LN^8*r^(26/3)*(-25464463943 - 
            13513663616*\[Nu] + 17679789510*\[Nu]^2 + 4123977928*\[Nu]^3 + 
            28*\[Alpha]^3*(71590487 - 403914181*\[Nu] + 10448445*\[Nu]^2 + 
              282646028*\[Nu]^3) + 42*\[Alpha]^2*(-761393503 + 
              184335719*\[Nu] + 2248201275*\[Nu]^2 + 1062627188*\[Nu]^3) + 
            6*\[Alpha]*(-11993454683 - 1531283906*\[Nu] + 17524972950*\[Nu]^
                2 + 5869481128*\[Nu]^3)) - 1100*LN^(20/3)*r^(28/3)*
           (42*\[Alpha]^3*(-1268149567 - 53523404*\[Nu] + 32914896*\[Nu]^2 + 
              56965440*\[Nu]^3) - 4*\[Alpha]*(146003694449 + 
              135345094558*\[Nu] + 78214514112*\[Nu]^2 + 10621217376*\[Nu]^
                3) - 4*(54856535717 + 50463444907*\[Nu] + 33507986904*\[Nu]^
                2 + 11665887408*\[Nu]^3) + \[Alpha]^2*(-326277242147 - 
              214970632156*\[Nu] - 176712497136*\[Nu]^2 + 66709823040*\[Nu]^
                3)) - 4950*LN^(14/3)*r^(31/3)*
           (\[Alpha]^2*(216398521148 + 45528463184*\[Nu] + 79336324480*\[Nu]^
                2 - 62175816192*\[Nu]^3) + 4*\[Alpha]^3*(9012623829 + 
              41805832236*\[Nu] + 27178511696*\[Nu]^2 + 17314969280*\[Nu]^
                3) - 2*(5514943711 + 41669499200*\[Nu] + 24970672048*\[Nu]^
                2 + 22280069504*\[Nu]^3) - \[Alpha]*(-76990445901 + 
              185355037444*\[Nu] + 86713309648*\[Nu]^2 + 137344403392*\[Nu]^
                3)) + 4*LN^(16/3)*r^10*(-994528721392333 + 5341197702872658*
             \[Alpha] + 3468142768215894*\[Alpha]^2 - 16439422461338*
             \[Alpha]^3 + 3444213104640*EulerGamma*(1 + 2*\[Alpha])^3 + 
            350635113370140*\[Nu] + 1436024487896640*\[Alpha]*\[Nu] + 
            1401415041577680*\[Alpha]^2*\[Nu] + 109150205303370*\[Alpha]^3*
             \[Nu] - 413123311606800*\[Nu]^2 - 162389591766000*\[Alpha]*
             \[Nu]^2 - 106516207627200*\[Alpha]^2*\[Nu]^2 + 
            30658559962800*\[Alpha]^3*\[Nu]^2 + 267455071122880*\[Nu]^3 + 
            81165704182080*\[Alpha]*\[Nu]^3 + 32154613196160*\[Alpha]^2*
             \[Nu]^3 + 4253827756640*\[Alpha]^3*\[Nu]^3 - 293388480*Pi^2*
             (-4544 + 78105*\[Nu] + 120*\[Alpha]^3*(-512 + 41*\[Nu]) + 
              90*\[Alpha]*(-512 + 2747*\[Nu]) + 4*\[Alpha]^2*(-23236 + 
                46125*\[Nu])) - 1045855821426425856*Log[2] - 
            117796680462827520*\[Alpha]*Log[2] + 202629333067628544*
             \[Alpha]^2*Log[2] + 55107409674240*\[Alpha]^3*Log[2] + 
            318906967258801152*Log[3] + 70617131811072000*\[Alpha]*Log[3] - 
            44418175909164288*\[Alpha]^2*Log[3] + 233575650000000000*Log[5] - 
            58393912500000000*\[Alpha]^2*Log[5]) - 9*LN^(10/3)*r^11*
           (-330656029783640 - 2751100117716740*\[Alpha] - 
            82946487806690*\[Alpha]^2 - 118374920977515*\[Alpha]^3 + 
            191345172480*EulerGamma*(1 + 2*\[Alpha])^2*(237 + 40*\[Alpha]) - 
            296235491556000*\[Nu] - 339448467378800*\[Alpha]*\[Nu] - 
            150705064648600*\[Alpha]^2*\[Nu] + 14789386758300*\[Alpha]^3*
             \[Nu] + 447084675379200*\[Nu]^2 - 386945553888000*\[Alpha]*
             \[Nu]^2 - 40309003274400*\[Alpha]^2*\[Nu]^2 + 
            14266730847600*\[Alpha]^3*\[Nu]^2 - 261160072857600*\[Nu]^3 + 
            193606205990400*\[Alpha]*\[Nu]^3 - 148233987619200*\[Alpha]^2*
             \[Nu]^3 + 18755836545600*\[Alpha]^3*\[Nu]^3 + 
            32598720*Pi^2*(-203968 + 245760*\[Alpha]^3 + 448335*\[Nu] + 
              4*\[Alpha]*(-196448 + 337635*\[Nu]) + \[Alpha]^2*(-593632 + 
                907740*\[Nu])) + 242928671659204608*Log[2] - 
            190339683363422208*\[Alpha]*Log[2] + 34758097203658752*\[Alpha]^2*
             Log[2] + 61230455193600*\[Alpha]^3*Log[2] - 77092984343079936*
             Log[3] + 45969137359681536*\[Alpha]*Log[3] - 3384391428278784*
             \[Alpha]^2*Log[3] - 51905700000000000*Log[5] + 
            51905700000000000*\[Alpha]*Log[5] - 12976425000000000*\[Alpha]^2*
             Log[5]) - 144*LN^(22/3)*r^9*(41971607672058 + 
            3194674560*Pi^2*(2 + \[Alpha])^2 + 2263326263800*\[Nu] + 
            1011866413600*\[Nu]^2 - 274461968000*\[Nu]^3 - 23100*\[Alpha]^3*
             (-1593938 - 211831*\[Nu] - 13818763*\[Nu]^2 + 7628320*\[Nu]^3) + 
            13871215353397248*Log[2] - 4036946035199616*Log[3] + 
            \[Alpha]*(41486978534233 + 5906350932000*\[Nu] - 
              2183247837600*\[Nu]^2 - 149888023600*\[Nu]^3 + 
              13871215353397248*Log[2] - 4036946035199616*Log[3] - 
              3244106250000000*Log[5]) - 3244106250000000*Log[5] - 
            28*\[Alpha]^2*(-369943101434 - 117121980275*\[Nu] + 
              105135204625*\[Nu]^2 + 43854075300*\[Nu]^3 - 123850137083904*
               Log[2] + 36044161028568*Log[3] + 28965234375000*Log[5]))) + 
        rd^8*(-1086624000*LN^8*r^(29/3)*(1 + 2*\[Alpha])^3*(1 - 4*\[Nu])^2*
           (1 + \[Nu]) + 23284800*r^(41/3)*(1 + 2*\[Alpha])^2*
           (2761 + 5589*\[Nu] + 2828*\[Nu]^2)*(2 + 10*\[Nu] + 
            \[Alpha]*(-11 + 5*\[Nu])) + 31046400*LN^10*r^(26/3)*
           (1 + 2*\[Alpha])^2*(1 - 4*\[Nu])^2*(-151 + 11*\[Nu] + 
            14*\[Alpha]*(-5 + 7*\[Nu])) + 415800*LN^2*r^(38/3)*
           (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*
           (\[Alpha]*(11517 + 1601*\[Nu] - 5848*\[Nu]^2) - 
            10*(-153 + 583*\[Nu] + 604*\[Nu]^2) + 2*\[Alpha]^2*
             (-823 + 941*\[Nu] + 3192*\[Nu]^2)) + 13305600*LN^(26/3)*r^(28/3)*
           (-1 + 4*\[Nu])*(-43676 + 9705*\[Nu] + 2254*\[Nu]^2 + 
            196*\[Alpha]^3*(17 + 19*\[Nu] + 101*\[Nu]^2) + 
            28*\[Alpha]^2*(-1373 + 2061*\[Nu] + 853*\[Nu]^2) + 
            \[Alpha]*(-67039 + 73781*\[Nu] + 15833*\[Nu]^2)) + 
          475200*LN^6*r^(32/3)*(2761 + 2828*\[Nu])*(-34548 + 3349*\[Nu] + 
            2268*\[Nu]^2 + 196*\[Alpha]^3*(5 + 58*\[Nu] + 89*\[Nu]^2) + 
            28*\[Alpha]^2*(-1545 + 1666*\[Nu] + 999*\[Nu]^2) + 
            \[Alpha]*(-50603 + 53628*\[Nu] + 18493*\[Nu]^2)) - 
          59400*LN^4*r^(35/3)*(2761 + 2828*\[Nu])*(-613054 + 1400678*\[Nu] - 
            231992*\[Nu]^2 + \[Alpha]*(-1877415 + 2587935*\[Nu] - 
              1632952*\[Nu]^2) + 28*\[Alpha]^3*(2111 + 4517*\[Nu] + 
              54600*\[Nu]^2) - 4*\[Alpha]^2*(49145 - 85419*\[Nu] + 
              364504*\[Nu]^2)) - 1663200*LN^(20/3)*r^(31/3)*(-1 + 4*\[Nu])*
           (\[Alpha]*(-215363 + 2504285*\[Nu] - 1850064*\[Nu]^2) + 
            28*\[Alpha]^3*(29147 - 43609*\[Nu] + 63840*\[Nu]^2) - 
            2*(70459 - 752265*\[Nu] + 150156*\[Nu]^2) - 4*\[Alpha]^2*
             (-404371 + 228699*\[Nu] + 372400*\[Nu]^2)) - 
          277200*LN^(8/3)*r^(37/3)*(1 + 2*\[Alpha])^2*(1 + \[Nu])*
           (16452753 - 214760*\[Nu] + 5363344*\[Nu]^2 + 2*\[Alpha]*
             (16540953 - 479360*\[Nu] + 5010544*\[Nu]^2)) + 
          28800*LN^(22/3)*r^10*(-712696115 + 1762349096*\[Nu] + 
            663925832*\[Nu]^2 + 550936720*\[Nu]^3 + 12936*\[Alpha]^3*
             (1510 - 16615*\[Nu] + 5258*\[Nu]^2 + 4501*\[Nu]^3) + 
            28*\[Alpha]^2*(-51058706 + 64086629*\[Nu] + 103859246*\[Nu]^2 + 
              73771873*\[Nu]^3) + 14*\[Alpha]*(-120895741 + 340334983*\[Nu] + 
              276628666*\[Nu]^2 + 173126876*\[Nu]^3)) + 39600*LN^(14/3)*
           r^(34/3)*(1 + 2*\[Alpha])*(-1510079383 - 957696151*\[Nu] - 
            801127320*\[Nu]^2 - 40033392*\[Nu]^3 + 56*\[Alpha]^2*
             (-8047929 + 27449182*\[Nu] + 19770002*\[Nu]^2 + 17700760*\[Nu]^
                3) + 2*\[Alpha]*(-1629571189 - 555179603*\[Nu] - 
              490360892*\[Nu]^2 + 216714848*\[Nu]^3)) + 864*LN^(16/3)*r^11*
           (7027624679518 + 1064891520*Pi^2*(2 + 5*\[Alpha] + 2*\[Alpha]^2) + 
            308224193450*\[Nu] - 337044385950*\[Nu]^2 - 7715337400*\[Nu]^3 - 
            53900*\[Alpha]^3*(-87275 - 174715*\[Nu] + 571061*\[Nu]^2 + 
              773332*\[Nu]^3) + 2311869225566208*Log[2] - 672824339199936*
             Log[3] + 15*\[Alpha]*(1170934300503 + 24499072625*\[Nu] - 
              20985591005*\[Nu]^2 + 16827957020*\[Nu]^3 + 385311537594368*Log[
                2] - 112137389866656*Log[3] - 90114062500000*Log[5]) + 
            84*\[Alpha]^2*(84034322927 + 1239687100*\[Nu] - 2596485425*\[Nu]^
                2 + 1906320500*\[Nu]^3 + 27522252685312*Log[2] - 
              8009813561904*Log[3] - 6436718750000*Log[5]) - 
            540684375000000*Log[5]) + 288*LN^(10/3)*r^12*
           (5775*\[Alpha]^3*(-1851444 - 122251027*\[Nu] + 75668292*\[Nu]^2 + 
              124848864*\[Nu]^3) + 8149680*Pi^2*(1 + 2*\[Alpha])*
             (784 + 5535*\[Nu] + 2*\[Alpha]*(-196 + 5535*\[Nu])) + 
            \[Alpha]*(-1884048949625*\[Nu] + 1128053149425*\[Nu]^2 + 
              834143908500*\[Nu]^3 + 9*(731004777673 + 1228674125758464*
                 Log[2] - 380002991705568*Log[3] - 270342187500000*Log[5])) + 
            \[Alpha]^2*(-2559326286425*\[Nu] + 912491010900*\[Nu]^2 - 
              2529267476400*\[Nu]^3 - 9*(5040317374467 + 697883562213376*
                 Log[2] - 180683957627712*Log[3] - 180228125000000*Log[5])) - 
            2*(-7004599298799 - 1686179122625*\[Nu] + 1433650147275*\[Nu]^2 + 
              173575334700*\[Nu]^3 - 3549635790446592*Log[2] + 
              1058276183668704*Log[3] + 811026562500000*Log[5]))) + 
        rd^10*(3259872000*LN^(8/3)*r^(40/3)*(1 + 2*\[Alpha])^3*(1 + \[Nu])^2*
           (-1 + 4*\[Nu]) - 23284800*r^(44/3)*(1 + 2*\[Alpha])^3*
           (1 + \[Nu])^2*(2761 + 2828*\[Nu]) - 1663200*LN^2*r^(41/3)*
           (1 + 2*\[Alpha])^2*(2761 + 2828*\[Nu])*
           (3*(-75 - 49*\[Nu] + 5*\[Nu]^2) + 14*\[Alpha]*(1 + 23*\[Nu] + 
              13*\[Nu]^2)) - 232848000*LN^(14/3)*r^(37/3)*(1 + 2*\[Alpha])^2*
           (-1 + 4*\[Nu])*(-281 - 175*\[Nu] + 43*\[Nu]^2 + 
            14*\[Alpha]*(-7 + 19*\[Nu] + 17*\[Nu]^2)) + 237600*LN^4*r^(38/3)*
           (1 + 2*\[Alpha])*(2761 + 2828*\[Nu])*(26163 - 11579*\[Nu] - 
            45*\[Nu]^2 + 196*\[Alpha]^2*(-5 + 23*\[Nu] + 127*\[Nu]^2) + 
            28*\[Alpha]*(-71 - 2006*\[Nu] + 235*\[Nu]^2)) + 
          6652800*LN^(20/3)*r^(34/3)*(1 + 2*\[Alpha])*(-1 + 4*\[Nu])*
           (32659 - 17109*\[Nu] + 655*\[Nu]^2 + 196*\[Alpha]^2*
             (-5 - 67*\[Nu] + 163*\[Nu]^2) + 28*\[Alpha]*(393 - 2716*\[Nu] + 
              411*\[Nu]^2)) + 518400*LN^(16/3)*r^12*(4826183 + 
            32234949*\[Nu] + 6001131*\[Nu]^2 - 890560*\[Nu]^3 + 
            407484*\[Alpha]^3*(1 + 21*\[Nu] + 76*\[Nu]^2 + 47*\[Nu]^3) + 
            1764*\[Alpha]^2*(8870 - 50814*\[Nu] - 38813*\[Nu]^2 + 
              3361*\[Nu]^3) - 21*\[Alpha]*(-1151551 + 1335993*\[Nu] + 
              2953344*\[Nu]^2 + 427307*\[Nu]^3)) - 5184*LN^(10/3)*r^13*
           (88740960*(Pi + 2*Pi*\[Alpha])^2 + 1455300*\[Alpha]^3*
             (28 - 3399*\[Nu] + 2276*\[Nu]^2 + 9156*\[Nu]^3) + 
            \[Alpha]*(-7994396175*\[Nu] + 30263680200*\[Nu]^2 - 
              7589481900*\[Nu]^3 + 4*(292907624607 + 96327884398592*Log[2] - 
                28034347466664*Log[3] - 22528515625000*Log[5])) - 
            28*\[Alpha]^2*(100321575*\[Nu] + 153261300*\[Nu]^2 + 
              406175700*\[Nu]^3 - 56*(744630321 + 245734398976*Log[2] - 
                71516192517*Log[3] - 57470703125*Log[5])) - 
            2*(12629831525*\[Nu] + 670224250*\[Nu]^2 + 1222226800*\[Nu]^3 + 
              2*(-76566985283 - 24081971099648*Log[2] + 7008586866666*
                 Log[3] + 5632128906250*Log[5])))) + 
        (20665278627840*LN^(34/3)*r^4*(2 + \[Alpha])^2 + 
          20665278627840*LN^(10/3)*r^12*rd^8*(1 + 2*\[Alpha])^2 + 
          861053276160*LN^(10/3)*r^8*(-2 + \[Alpha])^2*(67 + 8*\[Alpha]) - 
          861053276160*LN^(28/3)*r^5*(300 + 524*\[Alpha] + 203*\[Alpha]^2 + 
            8*\[Alpha]^3) - 861053276160*LN^(16/3)*r^7*(-44 - 524*\[Alpha] + 
            225*\[Alpha]^2 + 24*\[Alpha]^3) + 861053276160*LN^(22/3)*r^6*
           (-620 + 140*\[Alpha] + 369*\[Alpha]^2 + 24*\[Alpha]^3) + 
          rd^2*(-5166319656960*LN^(28/3)*r^6*(124 + 148*\[Alpha] + 
              43*\[Alpha]^2) + 2583159828480*LN^(22/3)*r^7*
             (200 + 926*\[Alpha] + 509*\[Alpha]^2 + 24*\[Alpha]^3) - 
            3444213104640*LN^(16/3)*r^8*(-644 - 259*\[Alpha] + 
              426*\[Alpha]^2 + 36*\[Alpha]^3) + 861053276160*LN^(10/3)*r^9*
             (1232 - 1774*\[Alpha] + 435*\[Alpha]^2 + 72*\[Alpha]^3)) + 
          rd^6*(-5166319656960*LN^(16/3)*r^10*(43 + 148*\[Alpha] + 
              124*\[Alpha]^2) + 861053276160*LN^(10/3)*r^11*
             (279 + 1396*\[Alpha] + 1756*\[Alpha]^2 + 160*\[Alpha]^3)) + 
          rd^4*(10332639313920*LN^(22/3)*r^8*(64 + 151*\[Alpha] + 
              64*\[Alpha]^2) - 2583159828480*LN^(16/3)*r^9*
             (261 + 1146*\[Alpha] + 1040*\[Alpha]^2 + 64*\[Alpha]^3) + 
            861053276160*LN^(10/3)*r^10*(-1337 - 2230*\[Alpha] + 
              1584*\[Alpha]^2 + 192*\[Alpha]^3)))*Log[r] + 
        (4592284139520*LN^(16/3)*r^7*(-2 + \[Alpha])^3 - 
          13776852418560*LN^(22/3)*r^6*(-2 + \[Alpha])^2*(2 + \[Alpha]) + 
          13776852418560*LN^(28/3)*r^5*(-2 + \[Alpha])*(2 + \[Alpha])^2 - 
          4592284139520*LN^(34/3)*r^4*(2 + \[Alpha])^3 + 
          4592284139520*LN^(16/3)*r^10*rd^6*(1 + 2*\[Alpha])^3 + 
          rd^4*(13776852418560*LN^(16/3)*r^9*(-2 + \[Alpha])*
             (1 + 2*\[Alpha])^2 - 13776852418560*LN^(22/3)*r^8*(2 + \[Alpha])*
             (1 + 2*\[Alpha])^2) + rd^2*(13776852418560*LN^(16/3)*r^8*
             (-2 + \[Alpha])^2*(1 + 2*\[Alpha]) + 13776852418560*LN^(28/3)*
             r^6*(2 + \[Alpha])^2*(1 + 2*\[Alpha]) - 27553704837120*LN^(22/3)*
             r^7*(-4 - 8*\[Alpha] + \[Alpha]^2 + 2*\[Alpha]^3)))*
         Log[\[CapitalOmega]]))/(422479411200*LN^(10/3)*r^8*
       (LN^2*(2 + \[Alpha]) - r*(-2 + \[Alpha] + r*rd^2*(1 + 2*\[Alpha])))^3)


(* ::Section:: *)
(*Waveform modes*)


(* ::Text:: *)
(*We provide the eccentricity corrections to the modes, h_lm^ecc, such that*)
(*h_lm = h_lm^qc h_lm^ecc,*)
(*as given in Eq. (59) of the manuscript.*)
(*The expressions are written in terms of (r, rd, LN).*)


(* ::Subsection::Closed:: *)
(*(2,2)*)


h22Ecc = 1 + (\[Epsilon]^2*(LN^(8/3)*r^(2/3)*(86 - 55*\[Nu]) + 
        LN^(2/3)*r^(5/3)*(86 - 55*\[Nu]) + r^4*rd^4*(-6 - 45*\[Nu]) + 
        56*r^2*(-3 + \[Nu]) + 3*LN^4*(-5 + 8*\[Nu]) + (6*I)*LN*r^3*rd^3*
         (2 + 15*\[Nu]) + LN^2*r*(11 + 30*\[Nu]) + 
        rd^2*(-21*LN^2*r^2*(1 + \[Nu]) + LN^(2/3)*r^(8/3)*(-86 + 55*\[Nu]) + 
          r^3*(-129 + 72*\[Nu])) + rd*((6*I)*LN^3*r*(2 + 15*\[Nu]) - 
          (2*I)*LN^(5/3)*r^(5/3)*(-86 + 55*\[Nu]) - (2*I)*LN*r^2*
           (-25 + 96*\[Nu]))))/(42*r^2*(LN^2 + r + (2*I)*LN*r*rd - r^2*rd^2))


(* ::Subsection::Closed:: *)
(*(2,1)*)


h21Ecc = r^(2/3)/LN^(4/3) + 
     (\[Epsilon]^2*(LN^(8/3)*r^(2/3)*(177 - 46*\[Nu]) + LN^4*(43 - 2*\[Nu]) - 
        56*r^2*(-1 + \[Nu]) - (6*I)*LN^3*r*rd*(-83 + 12*\[Nu]) + 
        4*LN^2*r*(-69 + 26*\[Nu]) + rd^2*(LN^2*r^2*(-212 - 38*\[Nu]) + 
          28*r^3*(1 + \[Nu]))))/(84*LN^(10/3)*r^(4/3))


(* ::Subsection::Closed:: *)
(*(3,3)*)


h33Ecc = 1 + (\[Epsilon]^2*(rd^3*(LN^(2/3)*r^(11/3)*(126 - 72*\[Nu]) + 
          r^4*(222 - 66*\[Nu]) + LN^2*r^3*(30 - 42*\[Nu])) - 
        (18*I)*LN^(11/3)*r^(2/3)*(-7 + 4*\[Nu]) - (63*I)*LN^(5/3)*r^(5/3)*
         (-7 + 4*\[Nu]) - (36*I)*LN*r^4*rd^4*(1 + 4*\[Nu]) + 
        (6*I)*LN^5*(-1 + 5*\[Nu]) + (12*I)*LN*r^2*(-43 + 14*\[Nu]) + 
        (9*I)*LN^3*r*(-5 + 14*\[Nu]) + r^5*rd^5*(12 + 48*\[Nu]) + 
        rd*(r^3*(182 - 100*\[Nu]) + LN^4*r*(18 - 90*\[Nu]) + 
          270*LN^2*r^2*(-1 + \[Nu]) + 54*LN^(8/3)*r^(5/3)*(-7 + 4*\[Nu]) + 
          36*LN^(2/3)*r^(8/3)*(-7 + 4*\[Nu])) + 
        rd^2*((54*I)*LN^(5/3)*r^(8/3)*(-7 + 4*\[Nu]) + (54*I)*LN*r^3*
           (-7 + 6*\[Nu]) - (6*I)*LN^3*r^2*(7 + 19*\[Nu]))))/
      (18*r^2*((2*I)*LN^3 - 6*LN^2*r*rd + 2*r^2*rd*(-2 + r*rd^2) - 
        I*LN*r*(-7 + 6*r*rd^2)))


(* ::Subsection::Closed:: *)
(*(3,2)*)


h32Ecc = r^(2/3)/LN^(4/3) + 
     (\[Epsilon]^2*(-120*LN*r^2*(-1 + 2*\[Nu] + 3*\[Nu]^2) - 
        6*LN^5*(-53 + 205*\[Nu] + 25*\[Nu]^2) - 4*LN^(11/3)*r^(2/3)*
         (328 - 1115*\[Nu] + 320*\[Nu]^2) + LN^3*r*(874 - 2990*\[Nu] + 
          1790*\[Nu]^2) + rd^3*((30*I)*r^4*(-1 + 2*\[Nu] + 3*\[Nu]^2) - 
          (15*I)*LN^2*r^3*(-14 + 43*\[Nu] + 4*\[Nu]^2)) + 
        rd^2*(-60*LN*r^3*(-1 + 2*\[Nu] + 3*\[Nu]^2) - 12*LN^3*r^2*
           (-89 + 250*\[Nu] + 90*\[Nu]^2)) + 
        rd*((-60*I)*r^3*(1 - 4*\[Nu] + 3*\[Nu]^2) - (10*I)*LN^2*r^2*
           (64 - 215*\[Nu] + 35*\[Nu]^2) - (15*I)*LN^4*r*(95 - 325*\[Nu] + 
            72*\[Nu]^2) - I*LN^(8/3)*r^(5/3)*(328 - 1115*\[Nu] + 
            320*\[Nu]^2))))/(90*LN^(10/3)*r^(4/3)*(4*LN + I*r*rd)*
       (-1 + 3*\[Nu]))


(* ::Subsection::Closed:: *)
(*(4,4)*)


h44Ecc = 1 + (\[Epsilon]^2*((-2160*I)*LN*r^5*rd^5*(-4 - 2*\[Nu] + 
          35*\[Nu]^2) + 540*r^6*rd^6*(-4 - 2*\[Nu] + 35*\[Nu]^2) + 
        180*LN^6*(10 - 50*\[Nu] + 39*\[Nu]^2) + 
        40*r^3*(1437 - 4699*\[Nu] + 1344*\[Nu]^2) - 12*LN^(14/3)*r^(2/3)*
         (1614 - 5870*\[Nu] + 2625*\[Nu]^2) - 102*LN^(8/3)*r^(5/3)*
         (1614 - 5870*\[Nu] + 2625*\[Nu]^2) - 14*LN^(2/3)*r^(8/3)*
         (1614 - 5870*\[Nu] + 2625*\[Nu]^2) + 9*LN^4*r*(3127 - 15580*\[Nu] + 
          9420*\[Nu]^2) + 9*LN^2*r^2*(13241 - 46020*\[Nu] + 21160*\[Nu]^2) + 
        rd^4*(-540*r^5*(68 - 230*\[Nu] + 43*\[Nu]^2) - 540*LN^2*r^4*
           (2 - 54*\[Nu] + 109*\[Nu]^2) - 12*LN^(2/3)*r^(14/3)*
           (1614 - 5870*\[Nu] + 2625*\[Nu]^2)) + 
        rd*((720*I)*LN^5*r*(-1 - 28*\[Nu] + 72*\[Nu]^2) - 
          (24*I)*LN*r^3*(-2076 + 5320*\[Nu] + 345*\[Nu]^2) - 
          (48*I)*LN^(11/3)*r^(5/3)*(1614 - 5870*\[Nu] + 2625*\[Nu]^2) - 
          (108*I)*LN^(5/3)*r^(8/3)*(1614 - 5870*\[Nu] + 2625*\[Nu]^2) - 
          (36*I)*LN^3*r^2*(1237 - 4700*\[Nu] + 3765*\[Nu]^2)) + 
        rd^3*((-7920*I)*LN^3*r^3*(-1 + 2*\[Nu] + 3*\[Nu]^2) + 
          (48*I)*LN^(5/3)*r^(11/3)*(1614 - 5870*\[Nu] + 2625*\[Nu]^2) + 
          (36*I)*LN*r^4*(2568 - 10090*\[Nu] + 5415*\[Nu]^2)) + 
        rd^2*(180*LN^4*r^2*(16 + 118*\[Nu] - 393*\[Nu]^2) - 
          120*r^4*(-87 + 61*\[Nu] + 819*\[Nu]^2) + 72*LN^(8/3)*r^(8/3)*
           (1614 - 5870*\[Nu] + 2625*\[Nu]^2) + 36*LN^(2/3)*r^(11/3)*
           (1614 - 5870*\[Nu] + 2625*\[Nu]^2) + 18*LN^2*r^3*
           (8561 - 30320*\[Nu] + 10740*\[Nu]^2))))/
      (660*r^2*(6*LN^4 + (24*I)*LN^3*r*rd + 3*LN^2*r*(17 - 12*r*rd^2) - 
        (6*I)*LN*r^2*rd*(-9 + 4*r*rd^2) + r^2*(7 - 18*r*rd^2 + 6*r^2*rd^4))*
       (-1 + 3*\[Nu]))


(* ::Subsection::Closed:: *)
(*(4,3)*)


h43Ecc = r^(2/3)/LN^(4/3) + 
     (\[Epsilon]^2*(-352*r^3*(1 - 3*\[Nu] + 2*\[Nu]^2) - 
        69*LN^(14/3)*r^(2/3)*(222 - 547*\[Nu] + 160*\[Nu]^2) - 
        12*LN^(8/3)*r^(5/3)*(222 - 547*\[Nu] + 160*\[Nu]^2) + 
        LN^6*(3596 - 12701*\[Nu] + 1064*\[Nu]^2) + 
        LN^2*r^2*(3484 - 7578*\[Nu] + 2620*\[Nu]^2) + 
        LN^4*r*(11254 - 25084*\[Nu] + 9980*\[Nu]^2) + 
        rd^4*(LN^2*r^4*(-560 + 1316*\[Nu] - 8*\[Nu]^2) - 
          88*r^5*(-1 + \[Nu] + 2*\[Nu]^2)) + 
        rd^3*((-220*I)*LN*r^4*(-1 + \[Nu] + 2*\[Nu]^2) - 
          (4*I)*LN^3*r^3*(-907 + 1846*\[Nu] + 458*\[Nu]^2)) + 
        rd^2*(352*r^4*\[Nu]*(-1 + 2*\[Nu]) + 6*LN^(8/3)*r^(8/3)*
           (222 - 547*\[Nu] + 160*\[Nu]^2) - 18*LN^4*r^2*(-467 + 900*\[Nu] + 
            348*\[Nu]^2) - 2*LN^2*r^3*(-2433 + 5035*\[Nu] + 566*\[Nu]^2)) + 
        rd*((440*I)*LN*r^3*(1 - 3*\[Nu] + 2*\[Nu]^2) - (30*I)*LN^(11/3)*
           r^(5/3)*(222 - 547*\[Nu] + 160*\[Nu]^2) - (4*I)*LN^5*r*
           (2168 - 5999*\[Nu] + 2093*\[Nu]^2) - (2*I)*LN^3*r^2*
           (7398 - 17569*\[Nu] + 2438*\[Nu]^2))))/(132*LN^(10/3)*r^(4/3)*
       (23*LN^2 + (10*I)*LN*r*rd - 2*r*(-2 + r*rd^2))*(-1 + 2*\[Nu]))


(* ::Section:: *)
(*Orbital frequency for circular orbits*)


(* ::Text:: *)
(*We provide 5PN expression of the orbital frequency for circular orbits*)
(*in PN-expanded form and in Pade(0,5)-resummed form.*)
(*The expressions assume vanishing spin quadrupole constants.*)


(* ::Subsection::Closed:: *)
(*PN-expanded form*)


\[CapitalOmega]c = (1 + (\[Epsilon]^2*\[Nu])/(2*r) + 
      (3*\[Epsilon]^4*(-5 + \[Nu])*\[Nu])/(8*r^2) + 
      (\[Epsilon]^3*(-2*\[Delta]*\[Chi]A + (-2 + \[Nu])*\[Chi]S))/
       (2*r^(3/2)) + (9*\[Epsilon]^5*\[Nu]*(-5*\[Delta]*\[Chi]A + 
         (-7 + 6*\[Nu])*\[Chi]S))/(32*r^(5/2)) + 
      (3*\[Epsilon]^7*\[Nu]*(\[Chi]S*(476 + 93*\[Nu]^2 + 64*\[Chi]A^2 - 
           \[Nu]*(119 + 256*\[Chi]A^2) + 64*\[Chi]S^2) + 
         \[Delta]*\[Chi]A*(471 - 21*\[Nu] + 128*\[Chi]S^2)))/(128*r^(7/2)) + 
      (\[Epsilon]^6*(123*Pi^2*\[Nu] + 30*\[Nu]^3 + 
         96*(\[Chi]A^2 + 2*\[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2) + 
         6*\[Nu]^2*(-13 + 32*\[Chi]A^2 + 50*\[Chi]S^2) - 
         2*\[Nu]*(1585 + 264*\[Chi]A^2 + 552*\[Delta]*\[Chi]A*\[Chi]S + 
           480*\[Chi]S^2)))/(96*r^3) + 
      (\[Epsilon]^9*(-2*\[Delta]*\[Chi]A*(359*\[Nu]^3 + 
           6*\[Nu]*(-837 + 128*dSO - 460*\[Chi]A^2 - 916*\[Chi]S^2) + 
           384*(\[Chi]A^2 + 3*\[Chi]S^2) + 9*\[Nu]^2*(25 + 544*\[Chi]A^2 + 
             224*\[Chi]S^2)) - \[Chi]S*(-1061*\[Nu]^4 + 
           \[Nu]^3*(5332 - 8064*\[Chi]A^2) + 24*\[Nu]*(-621 + 64*dSO - 
             766*\[Chi]A^2 - 178*\[Chi]S^2) + 768*(3*\[Chi]A^2 + \[Chi]S^2) + 
           3*\[Nu]^2*(575 + 12896*\[Chi]A^2 + 672*\[Chi]S^2))))/
       (768*r^(9/2)) + (\[Epsilon]^8*\[Nu]*(2451376 - 983040*EulerGamma - 
         170625*Pi^2 + 1425680*\[Nu] - 49200*Pi^2*\[Nu] - 15840*\[Nu]^2 + 
         8400*\[Nu]^3 + 480*(2*(185 - 524*\[Nu] + 96*\[Nu]^2)*\[Chi]A^2 + 
           \[Delta]*(1136 - 1139*\[Nu])*\[Chi]A*\[Chi]S + 
           (766 - 1049*\[Nu] + 494*\[Nu]^2)*\[Chi]S^2) - 1966080*Log[2] + 
         491520*Log[r]))/(30720*r^4) + (\[Epsilon]^10*\[Nu]*
        (504176 - 645120*a6 + 19215952*\[Nu] + 1376256*EulerGamma*\[Nu] - 
         381045*Pi^2*\[Nu] + 3592400*\[Nu]^2 - 137760*Pi^2*\[Nu]^2 - 
         151200*\[Nu]^3 + 105840*\[Nu]^4 + 
         210*((-110576 + 415701*\[Nu] + 112940*\[Nu]^2 + 7680*\[Nu]^3 + 
             3936*Pi^2*(-1 + 4*\[Nu]))*\[Chi]A^2 + 2*\[Delta]*
            (-137240 - 3936*Pi^2 + 79843*\[Nu] + 22534*\[Nu]^2)*\[Chi]A*
            \[Chi]S + (-163904 - 3936*Pi^2 + 222349*\[Nu] + 1988*\[Nu]^2 - 
             15044*\[Nu]^3)*\[Chi]S^2) + 322560*((2 - 8*\[Nu])*\[Chi]A^4 + 
           2*\[Delta]*(7 - 20*\[Nu])*\[Chi]A^3*\[Chi]S + 
           (30 - 113*\[Nu] + 4*\[Nu]^2)*\[Chi]A^2*\[Chi]S^2 - 
           2*\[Delta]*(-13 + \[Nu])*\[Chi]A*\[Chi]S^3 - (-8 + \[Nu])*
            \[Chi]S^4) + 2752512*\[Nu]*Log[2] - 24576*(1751 + 784*\[Nu])*
          Log[r]))/(430080*r^5))/r^(3/2)


(* ::Subsection::Closed:: *)
(*Pade (0,5)*)


\[CapitalOmega]cPade = (r^(3/2) - (Sqrt[r]*\[Epsilon]^2*\[Nu])/2 - 
      (\[Epsilon]^4*(-15 + \[Nu])*\[Nu])/(8*Sqrt[r]) + 
      \[Epsilon]^3*(\[Delta]*\[Chi]A + (1 - \[Nu]/2)*\[Chi]S) + 
      (\[Epsilon]^5*((13*\[Delta]*\[Nu]*\[Chi]A)/32 + 
         ((31 - 38*\[Nu])*\[Nu]*\[Chi]S)/32))/r + 
      (\[Epsilon]^6*(-1/96*(\[Nu]*(-3170 + 123*Pi^2 + 
            6*\[Nu]*(17 + \[Nu]))) + ((3 - 4*\[Nu])*\[Nu]*\[Chi]A^2)/2 + 
         (21*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/2 + 
         ((72 - 23*\[Nu])*\[Nu]*\[Chi]S^2)/8))/r^(3/2) + 
      (\[Epsilon]^7*((-3*\[Nu]*(316 + 3*\[Nu]*(15 + 7*\[Nu]))*\[Chi]S)/128 + 
         (3*\[Nu]*(-1 + 4*\[Nu])*\[Chi]A^2*\[Chi]S)/2 - (3*\[Nu]*\[Chi]S^3)/
          2 + \[Chi]A*((-3*\[Delta]*\[Nu]*(311 + 39*\[Nu]))/128 - 
           3*\[Delta]*\[Nu]*\[Chi]S^2)))/r^2 + 
      (\[Epsilon]^9*((\[Delta]*\[Nu]*(-3 + 140*\[Nu])*\[Chi]A^3)/16 + 
         (\[Nu]*(35816 + 984*Pi^2*(-2 + \[Nu]) + 
            \[Nu]*(-12469 + \[Nu]*(-134 + 613*\[Nu])))*\[Chi]S)/768 - 
         (\[Nu]*(-217 + 698*\[Nu] + 232*\[Nu]^2)*\[Chi]A^2*\[Chi]S)/16 + 
         (\[Nu]*(223 + 2*\[Nu]*(-91 + 24*\[Nu]))*\[Chi]S^3)/16 + 
         dSO*(2*\[Delta]*\[Nu]*\[Chi]A + 2*\[Nu]*\[Chi]S) + 
         \[Chi]A*((\[Delta]*\[Nu]*(20338 - 984*Pi^2 + \[Nu]*(4953 + 
                170*\[Nu])))/384 + (\[Delta]*(443 - 140*\[Nu])*\[Nu]*
             \[Chi]S^2)/16)))/r^3 + \[Epsilon]^8*
       ((-1/32*(\[Nu]*(111 + 4*\[Nu]*(-45 + 8*\[Nu]))*\[Chi]A^2) + 
          (\[Delta]*\[Nu]*(-768 + 193*\[Nu])*\[Chi]A*\[Chi]S)/64 - 
          (\[Nu]*(546 + \[Nu]*(-163 + 210*\[Nu]))*\[Chi]S^2)/64 + 
          (\[Nu]*(-153211/15 + 4096*EulerGamma + Pi^2*(11375/16 + 369*
                \[Nu]) - \[Nu]*(9717 + \[Nu]*(38 + 5*\[Nu])) + 8192*Log[2]))/
           128)/r^(5/2) - (16*\[Nu]*Log[r])/r^(5/2)) + 
      \[Epsilon]^10*(((3*a6*\[Nu])/2 + (3*\[Nu]*(-1 + 4*\[Nu])*\[Chi]A^4)/2 + 
          (3*\[Delta]*\[Nu]*(-9 + 28*\[Nu])*\[Chi]A^3*\[Chi]S)/2 + 
          (\[Nu]*(122048 + 3936*Pi^2 + \[Nu]*(-101675 + 276*\[Nu]*
                (-251 + 131*\[Nu])))*\[Chi]S^2)/2048 + 
          (9*(-4 + \[Nu])*\[Nu]*\[Chi]S^4)/4 + \[Chi]A^2*
           (-1/2048*(\[Nu]*(-69200 + 3936*Pi^2*(-1 + 4*\[Nu]) + \[Nu]*
                (228643 + 4*\[Nu]*(38653 + 384*\[Nu])))) - 
            (3*\[Nu]*(42 + \[Nu]*(-163 + 12*\[Nu]))*\[Chi]S^2)/4) + 
          \[Chi]A*((\[Delta]*\[Nu]*(95624 + 3936*Pi^2 - \[Nu]*(9173 + 
                 43626*\[Nu]))*\[Chi]S)/1024 + (3*\[Delta]*\[Nu]*
              (-19 + 3*\[Nu])*\[Chi]S^3)/2) - 
          (\[Nu]*(504176 + 7*\[Nu]*(-9765616 + 2162688*EulerGamma + 15*Pi^2*
                (38801 + 5248*\[Nu]) + 560*\[Nu]*(-3931 + 3*\[Nu]*
                  (6 + \[Nu])) + 4325376*Log[2])))/430080)/r^(7/2) + 
        (2*\[Nu]*(1751 + 1064*\[Nu])*Log[r])/(35*r^(7/2))))^(-1)


==> anc/ecc_NR_data.json <==
{
    "SXS:BBH:0069": {
        "q": 1.0000000185753255,
        "chi_1z": 1.53738265037611e-07,
        "chi_2z": 1.5205620977443546e-07,
        "e_gw_0": 0.0187174772707743,
        "omega_gw_0": 0.0251193691150347,
        "periastron_passages": 16,
        "t_merger": 9278.099999991562,
        "SEOBNRv5EHM": {
            "e_opt": 0.021739979343984438,
            "omega_start_opt": 0.01014518181746967,
            "max_mm_22": 5.2025952512302354e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.021739979343984438,
            "omega_start_opt": 0.01133841196965274,
            "max_mm_22": 2.4118309293719165e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.019565981409585993,
            "omega_start_opt": 0.012095383357401823,
            "max_mm_22": 0.0012112399155942422
        }
    },
    "SXS:BBH:0087": {
        "q": 1.0000000203545067,
        "chi_1z": 1.5674942819548585e-07,
        "chi_2z": 1.5536070037593795e-07,
        "e_gw_0": 0.0219725908902556,
        "omega_gw_0": 0.0252026904034823,
        "periastron_passages": 16,
        "t_merger": 9199.999999991633,
        "SEOBNRv5EHM": {
            "e_opt": 0.02197401908118001,
            "omega_start_opt": 0.012143326875385595,
            "max_mm_22": 5.394419120308136e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.026368822897416017,
            "omega_start_opt": 0.01052535303981487,
            "max_mm_22": 4.440221680912515e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.024171420989298014,
            "omega_start_opt": 0.010161716199313123,
            "max_mm_22": 0.0011847071225175032
        }
    },
    "SXS:BBH:0089": {
        "q": 1.0004602436299066,
        "chi_1z": -0.499501,
        "chi_2z": 1.4120371541232814e-07,
        "e_gw_0": 0.064233346868643,
        "omega_gw_0": 0.0227002498753318,
        "periastron_passages": 21,
        "t_merger": 11319.700000002575,
        "SEOBNRv5EHM": {
            "e_opt": 0.07829122048830403,
            "omega_start_opt": 0.008959691272456438,
            "max_mm_22": 0.00017409832850368012
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.07324017400518763,
            "omega_start_opt": 0.009670422560152858,
            "max_mm_22": 0.0001750134313360796
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06313808103895487,
            "omega_start_opt": 0.010767299193133156,
            "max_mm_22": 0.0015942901649447228
        }
    },
    "SXS:BBH:0091": {
        "q": 1.0000000071417168,
        "chi_1z": 1.2228525601506982e-07,
        "chi_2z": 1.1950506015041954e-07,
        "e_gw_0": 0.0221588247553917,
        "omega_gw_0": 0.0229688286580946,
        "periastron_passages": 21,
        "t_merger": 11537.299999989507,
        "SEOBNRv5EHM": {
            "e_opt": 0.02184356143517857,
            "omega_start_opt": 0.01102487194140395,
            "max_mm_22": 6.17419698253352e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.026212273722214283,
            "omega_start_opt": 0.009913310778587502,
            "max_mm_22": 5.191432512052785e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.02184356143517857,
            "omega_start_opt": 0.010429392747037995,
            "max_mm_22": 0.0012396930591793698
        }
    },
    "SXS:BBH:0106": {
        "q": 4.999986323372952,
        "chi_1z": 2.150036714447441e-07,
        "chi_2z": 3.907311740600276e-07,
        "e_gw_0": 0.0328677389403213,
        "omega_gw_0": 0.0387820363815148,
        "periastron_passages": 12,
        "t_merger": 4643.200000001056,
        "SEOBNRv5EHM": {
            "e_opt": 0.040961408174464406,
            "omega_start_opt": 0.01598061838368124,
            "max_mm_22": 4.834720264446091e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.038685774386994165,
            "omega_start_opt": 0.01676839534625708,
            "max_mm_22": 8.89922582081315e-06
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.038685774386994165,
            "omega_start_opt": 0.016759017049083558,
            "max_mm_22": 0.0006046704890703136
        }
    },
    "SXS:BBH:0109": {
        "q": 5.002184893056939,
        "chi_1z": -0.499549,
        "chi_2z": 5.633379695481675e-07,
        "e_gw_0": 0.0043947027800568,
        "omega_gw_0": 0.0425572278488468,
        "periastron_passages": 0,
        "t_merger": 3087.8000000007023,
        "SEOBNRv5EHM": {
            "e_opt": 0.004062777777777778,
            "omega_start_opt": 0.017958476625239132,
            "max_mm_22": 0.0003657710925938362
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.006094166666666667,
            "omega_start_opt": 0.016840277093066087,
            "max_mm_22": 0.0005115038071494826
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.002031388888888889,
            "omega_start_opt": 0.019159522430652245,
            "max_mm_22": 0.0007989621053641205
        }
    },
    "SXS:BBH:0111": {
        "q": 5.002184909137634,
        "chi_1z": -0.499549,
        "chi_2z": 5.61889457894563e-07,
        "e_gw_0": 0.005980270456623,
        "omega_gw_0": 0.0418111251696471,
        "periastron_passages": 4,
        "t_merger": 3024.700000000688,
        "SEOBNRv5EHM": {
            "e_opt": 0.006212921212121213,
            "omega_start_opt": 0.016531768883062993,
            "max_mm_22": 0.00035463635974364305
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020709737373737374,
            "omega_start_opt": 0.016935721696332704,
            "max_mm_22": 0.0004950057744720349
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020709737373737374,
            "omega_start_opt": 0.017985999010833958,
            "max_mm_22": 0.0007980732991090811
        }
    },
    "SXS:BBH:0175": {
        "q": 1.0000001090047472,
        "chi_1z": 0.7499337058959983,
        "chi_2z": 0.7499345421485856,
        "e_gw_0": 0.0031535343354146,
        "omega_gw_0": 0.0327640953611174,
        "periastron_passages": 1,
        "t_merger": 5381.000000001223,
        "SEOBNRv5EHM": {
            "e_opt": 0.004106129292929293,
            "omega_start_opt": 0.014427605447851054,
            "max_mm_22": 0.0005496247837827317
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020530646464646464,
            "omega_start_opt": 0.01580209323295603,
            "max_mm_22": 0.00041321545470640597
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.00615919393939394,
            "omega_start_opt": 0.01331012774864012,
            "max_mm_22": 0.0028278258654571564
        }
    },
    "SXS:BBH:0177": {
        "q": 1.0000000722248759,
        "chi_1z": 0.9892440281817454,
        "chi_2z": 0.9892441956236065,
        "e_gw_0": 0.0010090179465084,
        "omega_gw_0": 0.0332903951111306,
        "periastron_passages": 0,
        "t_merger": 5391.100000001225,
        "SEOBNRv5EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.014257889579272882,
            "max_mm_22": 0.0016166202210938785
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.01350577175121141,
            "max_mm_22": 0.0014246349886847254
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0,
            "omega_start_opt": 0.013531401685542049,
            "max_mm_22": 0.013849505492468883
        }
    },
    "SXS:BBH:0306": {
        "q": 1.3097824998821146,
        "chi_1z": 0.9611732387998448,
        "chi_2z": -0.8990720096331404,
        "e_gw_0": 0.0004774062936309,
        "omega_gw_0": 0.05324944523667,
        "periastron_passages": 0,
        "t_merger": 1434.8999999986952,
        "SEOBNRv5EHM": {
            "e_opt": 0.0040645595959595965,
            "omega_start_opt": 0.020950395437944393,
            "max_mm_22": 0.0005193116579392809
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0040645595959595965,
            "omega_start_opt": 0.02395206028139257,
            "max_mm_22": 0.00036772730447742763
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.006096839393939395,
            "omega_start_opt": 0.021103629683579244,
            "max_mm_22": 0.0018663553424551615
        }
    },
    "SXS:BBH:0309": {
        "q": 1.2211912623808976,
        "chi_1z": 0.3301700257135532,
        "chi_2z": -0.4398455315890137,
        "e_gw_0": 0.0252880119924183,
        "omega_gw_0": 0.0370475438214504,
        "periastron_passages": 7,
        "t_merger": 3171.5000000007212,
        "SEOBNRv5EHM": {
            "e_opt": 0.03111204698871023,
            "omega_start_opt": 0.015251841572269784,
            "max_mm_22": 7.871231706690907e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03111204698871023,
            "omega_start_opt": 0.01525276825705711,
            "max_mm_22": 7.465938381978621e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.02888975791808807,
            "omega_start_opt": 0.016458837827126118,
            "max_mm_22": 0.0012144557249398336
        }
    },
    "SXS:BBH:0319": {
        "q": 1.2199820569700064,
        "chi_1z": 0.3299933021346431,
        "chi_2z": -0.4398680248538907,
        "e_gw_0": 0.0065986779311442,
        "omega_gw_0": 0.0451720614992942,
        "periastron_passages": 1,
        "t_merger": 1916.1999999982572,
        "SEOBNRv5EHM": {
            "e_opt": 0.008723246890141909,
            "omega_start_opt": 0.017314759840586814,
            "max_mm_22": 6.31348558191025e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.008723246890141909,
            "omega_start_opt": 0.01910171650320411,
            "max_mm_22": 5.903392088224546e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.013084870335212863,
            "omega_start_opt": 0.01721090630375432,
            "max_mm_22": 0.001098452985572096
        }
    },
    "SXS:BBH:0320": {
        "q": 1.2199905821382724,
        "chi_1z": 0.3299777927078802,
        "chi_2z": -0.43988479027137734,
        "e_gw_0": 0.0172844280735463,
        "omega_gw_0": 0.0416534919084394,
        "periastron_passages": 4,
        "t_merger": 2420.3000000005504,
        "SEOBNRv5EHM": {
            "e_opt": 0.02393939090689959,
            "omega_start_opt": 0.015829988125270276,
            "max_mm_22": 6.706670037637252e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.019586774378372394,
            "omega_start_opt": 0.018995523680085655,
            "max_mm_22": 7.559993885131178e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.021763082642635993,
            "omega_start_opt": 0.018953392140140503,
            "max_mm_22": 0.001169803229204902
        }
    },
    "SXS:BBH:0321": {
        "q": 1.2199983179313951,
        "chi_1z": 0.3299413576757268,
        "chi_2z": -0.4399082917499031,
        "e_gw_0": 0.061930403257955,
        "omega_gw_0": 0.0381385240892475,
        "periastron_passages": 7,
        "t_merger": 2925.5000000006653,
        "SEOBNRv5EHM": {
            "e_opt": 0.0679679660259839,
            "omega_start_opt": 0.016820729657737662,
            "max_mm_22": 7.917234843668464e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.06545063395094745,
            "omega_start_opt": 0.017621928295845853,
            "max_mm_22": 0.0001195389581375439
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06293330187591102,
            "omega_start_opt": 0.01681675603135933,
            "max_mm_22": 0.0013271427998771124
        }
    },
    "SXS:BBH:0322": {
        "q": 1.2199548544648149,
        "chi_1z": 0.33012105227973965,
        "chi_2z": -0.4398674261387897,
        "e_gw_0": 0.0740167355597072,
        "omega_gw_0": 0.0420841655631948,
        "periastron_passages": 6,
        "t_merger": 2274.299999997932,
        "SEOBNRv5EHM": {
            "e_opt": 0.09305296662459345,
            "omega_start_opt": 0.01681326426917461,
            "max_mm_22": 7.930492558017033e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.07754413885382787,
            "omega_start_opt": 0.019702587245287572,
            "max_mm_22": 9.872595922932881e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0878833573676716,
            "omega_start_opt": 0.016791922917163058,
            "max_mm_22": 0.0011942235331757756
        }
    },
    "SXS:BBH:0323": {
        "q": 1.2199971688075402,
        "chi_1z": 0.3300195114909659,
        "chi_2z": -0.44002229679646687,
        "e_gw_0": 0.1161846246799365,
        "omega_gw_0": 0.0425825609025443,
        "periastron_passages": 6,
        "t_merger": 2113.399999998078,
        "SEOBNRv5EHM": {
            "e_opt": 0.13981524261784775,
            "omega_start_opt": 0.017611424147586405,
            "max_mm_22": 0.00012379296005515794
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13981524261784775,
            "omega_start_opt": 0.017615245662417015,
            "max_mm_22": 0.00012365632966959694
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13107678995423228,
            "omega_start_opt": 0.01753180613489881,
            "max_mm_22": 0.0009079453541506188
        }
    },
    "SXS:BBH:0324": {
        "q": 1.2200069796508934,
        "chi_1z": 0.32994041444402467,
        "chi_2z": -0.44001451720676354,
        "e_gw_0": 0.2865351739891754,
        "omega_gw_0": 0.0363853586943908,
        "periastron_passages": 7,
        "t_merger": 2798.000000000636,
        "SEOBNRv5EHM": {
            "e_opt": 0.3322229422026695,
            "omega_start_opt": 0.013480229684012881,
            "max_mm_22": 0.00020741133167256898
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3164028020977805,
            "omega_start_opt": 0.014296074643070374,
            "max_mm_22": 0.00022729004719923562
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2808074868617802,
            "omega_start_opt": 0.015681276450513305,
            "max_mm_22": 0.002968058927956929
        }
    },
    "SXS:BBH:0616": {
        "q": 2.000132751986308,
        "chi_1z": 0.7498665539602389,
        "chi_2z": 0.4999798014104661,
        "e_gw_0": -0.0001382064767435,
        "omega_gw_0": 0.0576842887301919,
        "periastron_passages": 0,
        "t_merger": 1439.3000000003271,
        "SEOBNRv5EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.022669030473339492,
            "max_mm_22": 0.0003415817625703754
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020323333333333335,
            "omega_start_opt": 0.021816912979413246,
            "max_mm_22": 0.0003101968983070247
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020323333333333335,
            "omega_start_opt": 0.021718128169728197,
            "max_mm_22": 0.001841776666393069
        }
    },
    "SXS:BBH:0620": {
        "q": 5.000947177195083,
        "chi_1z": -0.799768176307352,
        "chi_2z": 0.0001279218524321558,
        "e_gw_0": 0.0013008839219562,
        "omega_gw_0": 0.0523016186179702,
        "periastron_passages": 0,
        "t_merger": 1212.8000000002758,
        "SEOBNRv5EHM": {
            "e_opt": 0.004118840404040405,
            "omega_start_opt": 0.02356626430997563,
            "max_mm_22": 0.00029818255714419983
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.024751985589880482,
            "max_mm_22": 0.00012995191041975662
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020594202020202024,
            "omega_start_opt": 0.02053133693527979,
            "max_mm_22": 0.0008288035357235657
        }
    },
    "SXS:BBH:0621": {
        "q": 7.000150019855641,
        "chi_1z": -0.7997722970790957,
        "chi_2z": -1.988831276497119e-05,
        "e_gw_0": -0.003556612432261,
        "omega_gw_0": 0.0540861813393149,
        "periastron_passages": 1,
        "t_merger": 1089.299999999938,
        "SEOBNRv5EHM": {
            "e_opt": 0.004102608080808081,
            "omega_start_opt": 0.025713545601652527,
            "max_mm_22": 0.0004793515958479988
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.004102608080808081,
            "omega_start_opt": 0.025358753110108986,
            "max_mm_22": 7.244753260415848e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020513040404040407,
            "omega_start_opt": 0.021223140101920102,
            "max_mm_22": 0.0007126474540563033
        }
    },
    "SXS:BBH:1107": {
        "q": 9.999825891257725,
        "chi_1z": 3.7228021369762274e-06,
        "chi_2z": -4.2056756118237116e-08,
        "e_gw_0": -0.0003437751978893,
        "omega_gw_0": 0.0394799450571341,
        "periastron_passages": 0,
        "t_merger": 6527.000000001484,
        "SEOBNRv5EHM": {
            "e_opt": 0.0020308202020202022,
            "omega_start_opt": 0.015778959104033687,
            "max_mm_22": 6.32782876924809e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020308202020202022,
            "omega_start_opt": 0.016683893214067182,
            "max_mm_22": 2.288158160634879e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020308202020202022,
            "omega_start_opt": 0.018368092288665937,
            "max_mm_22": 0.0005820422320754748
        }
    },
    "SXS:BBH:1136": {
        "q": 1.000000023219214,
        "chi_1z": -0.7498303210277206,
        "chi_2z": -0.7498308464017377,
        "e_gw_0": 0.0831573405722114,
        "omega_gw_0": 0.0480554406217222,
        "periastron_passages": 3,
        "t_merger": 1369.6000000003114,
        "SEOBNRv5EHM": {
            "e_opt": 0.11299940379054645,
            "omega_start_opt": 0.016998936551577463,
            "max_mm_22": 0.00021811247437497627
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.11589682440056046,
            "omega_start_opt": 0.01698295570310401,
            "max_mm_22": 8.858540805889437e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1014097213504904,
            "omega_start_opt": 0.016933841977766945,
            "max_mm_22": 0.0014038624582370929
        }
    },
    "SXS:BBH:1144": {
        "q": 1.0000049951609813,
        "chi_1z": -0.4375962131410225,
        "chi_2z": -0.4376029093853603,
        "e_gw_0": 0.0070884461031727,
        "omega_gw_0": 0.0350445122395554,
        "periastron_passages": 3,
        "t_merger": 3278.299999997019,
        "SEOBNRv5EHM": {
            "e_opt": 0.008428670707070707,
            "omega_start_opt": 0.015563508854441644,
            "max_mm_22": 0.00011873981624899166
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.010535838383838383,
            "omega_start_opt": 0.015556521845827037,
            "max_mm_22": 5.703663069211995e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.014750173737373737,
            "omega_start_opt": 0.014935890178771413,
            "max_mm_22": 0.0011501869024659328
        }
    },
    "SXS:BBH:1149": {
        "q": 2.9998668831443327,
        "chi_1z": 0.7001384722588873,
        "chi_2z": 0.5998621485266631,
        "e_gw_0": 0.047374437359425,
        "omega_gw_0": 0.0382112609884354,
        "periastron_passages": 13,
        "t_merger": 4496.79999999591,
        "SEOBNRv5EHM": {
            "e_opt": 0.057360672261469986,
            "omega_start_opt": 0.016550530138483878,
            "max_mm_22": 0.0004352093034128979
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.050190588228786234,
            "omega_start_opt": 0.017046315598235134,
            "max_mm_22": 0.0003783804338636232
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05497064425057541,
            "omega_start_opt": 0.016541499807926498,
            "max_mm_22": 0.00402820481330568
        }
    },
    "SXS:BBH:1164": {
        "q": 2.00009180789898,
        "chi_1z": -6.52287010692733e-05,
        "chi_2z": 1.0286694040300789e-05,
        "e_gw_0": 0.0001921280936389,
        "omega_gw_0": 0.0217107667056244,
        "periastron_passages": 0,
        "t_merger": 14808.200000003368,
        "SEOBNRv5EHM": {
            "e_opt": 0.0020332989898989903,
            "omega_start_opt": 0.00952667513417565,
            "max_mm_22": 3.094734929709464e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020332989898989903,
            "omega_start_opt": 0.010229950413813828,
            "max_mm_22": 4.147518500796643e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0040665979797979805,
            "omega_start_opt": 0.00892618624156151,
            "max_mm_22": 0.000971297803856408
        }
    },
    "SXS:BBH:1165": {
        "q": 2.0001169054085195,
        "chi_1z": -8.033255157249918e-05,
        "chi_2z": 1.880943868437943e-05,
        "e_gw_0": 0.001272336380089,
        "omega_gw_0": 0.0218679441150199,
        "periastron_passages": 1,
        "t_merger": 14769.900000003357,
        "SEOBNRv5EHM": {
            "e_opt": 0.0020347232323232327,
            "omega_start_opt": 0.009420250224665905,
            "max_mm_22": 2.318590185779179e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0020347232323232327,
            "omega_start_opt": 0.010577502548476756,
            "max_mm_22": 3.885129766201256e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0020347232323232327,
            "omega_start_opt": 0.008819993178203266,
            "max_mm_22": 0.0009914254153394753
        }
    },
    "SXS:BBH:1168": {
        "q": 1.0000000966528209,
        "chi_1z": 3.341499886581757e-06,
        "chi_2z": 3.1637215255061686e-06,
        "e_gw_0": 0.002524850175699,
        "omega_gw_0": 0.0203094242135384,
        "periastron_passages": 23,
        "t_merger": 15810.300000003595,
        "SEOBNRv5EHM": {
            "e_opt": 0.008409422222222223,
            "omega_start_opt": 0.008191959008638217,
            "max_mm_22": 5.1336684502523156e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.01051177777777778,
            "omega_start_opt": 0.008191722836348303,
            "max_mm_22": 2.1000644527036094e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.006307066666666667,
            "omega_start_opt": 0.008477300462308634,
            "max_mm_22": 0.0012826225797814006
        }
    },
    "SXS:BBH:1169": {
        "q": 2.999955226549564,
        "chi_1z": -0.6999062304771181,
        "chi_2z": -0.5997363374988806,
        "e_gw_0": 0.0463928152564206,
        "omega_gw_0": 0.0302446154374319,
        "periastron_passages": 12,
        "t_merger": 5862.599999994668,
        "SEOBNRv5EHM": {
            "e_opt": 0.04997567855384251,
            "omega_start_opt": 0.014014056898169373,
            "max_mm_22": 0.0001782397314483708
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.05711506120439144,
            "omega_start_opt": 0.01296342051656463,
            "max_mm_22": 0.0003263478837843836
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.052355472770692156,
            "omega_start_opt": 0.01398819684198476,
            "max_mm_22": 0.0010753266433739528
        }
    },
    "SXS:BBH:1170": {
        "q": 2.9998225680243404,
        "chi_1z": -0.6998822297278761,
        "chi_2z": -0.59972944571019,
        "e_gw_0": 0.0084206633271078,
        "omega_gw_0": 0.0341182548810213,
        "periastron_passages": 5,
        "t_merger": 4012.299999996351,
        "SEOBNRv5EHM": {
            "e_opt": 0.010440020935583593,
            "omega_start_opt": 0.015501867407614677,
            "max_mm_22": 5.057417072629189e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.01252802512270031,
            "omega_start_opt": 0.014531964473555365,
            "max_mm_22": 0.00013457160594099182
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.014616029309817029,
            "omega_start_opt": 0.014100896502862335,
            "max_mm_22": 0.0011773780044277427
        }
    },
    "SXS:BBH:1171": {
        "q": 2.9998718474743025,
        "chi_1z": -0.6998790850810521,
        "chi_2z": -0.5997335936352032,
        "e_gw_0": 0.0020271904222458,
        "omega_gw_0": 0.0336441148058981,
        "periastron_passages": 0,
        "t_merger": 4214.099999996168,
        "SEOBNRv5EHM": {
            "e_opt": 0.002041630303030303,
            "omega_start_opt": 0.01613103746542561,
            "max_mm_22": 4.659272924179003e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.004083260606060606,
            "omega_start_opt": 0.014564442021135411,
            "max_mm_22": 0.00014294284084037656
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.006124890909090909,
            "omega_start_opt": 0.01338133608664542,
            "max_mm_22": 0.001186034377349432
        }
    },
    "SXS:BBH:1176": {
        "q": 2.99999735982107,
        "chi_1z": -1.108835659940564e-05,
        "chi_2z": 9.223475223090254e-06,
        "e_gw_0": 0.0146660168869802,
        "omega_gw_0": 0.0440473686097731,
        "periastron_passages": 4,
        "t_merger": 2457.9999999977645,
        "SEOBNRv5EHM": {
            "e_opt": 0.017137311593987386,
            "omega_start_opt": 0.02031726934453952,
            "max_mm_22": 5.2470797463399776e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.014995147644738962,
            "omega_start_opt": 0.02031829127572315,
            "max_mm_22": 7.423306787157635e-06
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.010710819746242117,
            "omega_start_opt": 0.019360356237223937,
            "max_mm_22": 0.0006822133530525187
        }
    },
    "SXS:BBH:1177": {
        "q": 2.999981650818259,
        "chi_1z": -1.355928478618105e-05,
        "chi_2z": 9.524661455866817e-06,
        "e_gw_0": 0.0021733264579106,
        "omega_gw_0": 0.0446502153184501,
        "periastron_passages": 0,
        "t_merger": 2419.3999999977996,
        "SEOBNRv5EHM": {
            "e_opt": 0.002047328282828283,
            "omega_start_opt": 0.019587770193453768,
            "max_mm_22": 4.211864656511466e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.002047328282828283,
            "omega_start_opt": 0.01870766216284379,
            "max_mm_22": 7.099896966455965e-06
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.004094656565656566,
            "omega_start_opt": 0.018814992410479153,
            "max_mm_22": 0.0006355197192152717
        }
    },
    "SXS:BBH:1180": {
        "q": 2.999968812353974,
        "chi_1z": -0.0001406985047581019,
        "chi_2z": -1.1630831234396768e-05,
        "e_gw_0": 0.0155977981182545,
        "omega_gw_0": 0.0478521241425347,
        "periastron_passages": 3,
        "t_merger": 2067.8999999981193,
        "SEOBNRv5EHM": {
            "e_opt": 0.01963645419115994,
            "omega_start_opt": 0.01884221996095082,
            "max_mm_22": 5.294242618758549e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.017454625947697724,
            "omega_start_opt": 0.02175442728495804,
            "max_mm_22": 1.3295249052136526e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.02400011067808437,
            "omega_start_opt": 0.018088259881107776,
            "max_mm_22": 0.0006012620929088941
        }
    },
    "SXS:BBH:1181": {
        "q": 3.0006971609339845,
        "chi_1z": 2.0636847062242197e-05,
        "chi_2z": 0.0001340505973988317,
        "e_gw_0": 0.0066373853443071,
        "omega_gw_0": 0.0489333327690039,
        "periastron_passages": 2,
        "t_merger": 1999.6999999981813,
        "SEOBNRv5EHM": {
            "e_opt": 0.010839716465912034,
            "omega_start_opt": 0.018323624505500482,
            "max_mm_22": 5.109514388490499e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.008671773172729626,
            "omega_start_opt": 0.018312186537644364,
            "max_mm_22": 1.0732371003574492e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.010839716465912034,
            "omega_start_opt": 0.018985156907092002,
            "max_mm_22": 0.0006336731509909432
        }
    },
    "SXS:BBH:1182": {
        "q": 3.000008396549008,
        "chi_1z": -0.00011473123163267009,
        "chi_2z": 5.812222891011187e-05,
        "e_gw_0": 0.0047390075812114,
        "omega_gw_0": 0.0487008017454607,
        "periastron_passages": 1,
        "t_merger": 2020.4999999981626,
        "SEOBNRv5EHM": {
            "e_opt": 0.006330609090909092,
            "omega_start_opt": 0.01992104483954424,
            "max_mm_22": 5.045286092864032e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.006330609090909092,
            "omega_start_opt": 0.01826799109879508,
            "max_mm_22": 9.233461274682497e-06
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.006330609090909092,
            "omega_start_opt": 0.021869111545742694,
            "max_mm_22": 0.0006476891887147174
        }
    },
    "SXS:BBH:1183": {
        "q": 3.000010608913234,
        "chi_1z": -0.00011601681195546743,
        "chi_2z": 5.9614858201222694e-05,
        "e_gw_0": 0.0046535908025724,
        "omega_gw_0": 0.0486962119852417,
        "periastron_passages": 1,
        "t_merger": 2020.999999998162,
        "SEOBNRv5EHM": {
            "e_opt": 0.006325909090909091,
            "omega_start_opt": 0.018278299160173855,
            "max_mm_22": 5.5055267773274075e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.006325909090909091,
            "omega_start_opt": 0.01826629476418149,
            "max_mm_22": 7.399817731790215e-06
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.01054318181818182,
            "omega_start_opt": 0.01981388329160713,
            "max_mm_22": 0.0006011610861352823
        }
    },
    "SXS:BBH:1355": {
        "q": 1.0000000277883043,
        "chi_1z": -1.426108554726049e-05,
        "chi_2z": -1.4235453553416446e-05,
        "e_gw_0": 0.0671388621445951,
        "omega_gw_0": 0.0439222527830526,
        "periastron_passages": 6,
        "t_merger": 2088.099999998101,
        "SEOBNRv5EHM": {
            "e_opt": 0.07547006025692635,
            "omega_start_opt": 0.019205374166305404,
            "max_mm_22": 4.021331562409358e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.08804840363308074,
            "omega_start_opt": 0.016507734450749784,
            "max_mm_22": 4.12800241818001e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07547006025692635,
            "omega_start_opt": 0.016510578014810567,
            "max_mm_22": 0.0010542006041552865
        }
    },
    "SXS:BBH:1356": {
        "q": 1.0000000228162305,
        "chi_1z": 2.570873033552733e-06,
        "chi_2z": 2.5682049130990166e-06,
        "e_gw_0": 0.1208797972150168,
        "omega_gw_0": 0.0314160118145007,
        "periastron_passages": 11,
        "t_merger": 4924.999999995521,
        "SEOBNRv5EHM": {
            "e_opt": 0.15216259311698574,
            "omega_start_opt": 0.012235848359421899,
            "max_mm_22": 7.527681360552929e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12829395105941935,
            "omega_start_opt": 0.014792482183359592,
            "max_mm_22": 2.6704808194888408e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12829395105941935,
            "omega_start_opt": 0.014198104311674497,
            "max_mm_22": 0.001200944055807951
        }
    },
    "SXS:BBH:1357": {
        "q": 1.0000000599136367,
        "chi_1z": -1.8766985680155606e-05,
        "chi_2z": -1.8752521697644458e-05,
        "e_gw_0": 0.1227293395941118,
        "omega_gw_0": 0.0436739219861326,
        "periastron_passages": 5,
        "t_merger": 2104.399999998086,
        "SEOBNRv5EHM": {
            "e_opt": 0.1349685069084251,
            "omega_start_opt": 0.01955975745875008,
            "max_mm_22": 5.2234404305018245e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1349685069084251,
            "omega_start_opt": 0.019566671614578174,
            "max_mm_22": 3.3813369999968756e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13190104084232454,
            "omega_start_opt": 0.019416945178385745,
            "max_mm_22": 0.0009141888008195043
        }
    },
    "SXS:BBH:1358": {
        "q": 1.0000002068988294,
        "chi_1z": -2.9875740358674196e-05,
        "chi_2z": -2.9683030530891248e-05,
        "e_gw_0": 0.1247628528705884,
        "omega_gw_0": 0.0436504187440992,
        "periastron_passages": 6,
        "t_merger": 2005.3999999981763,
        "SEOBNRv5EHM": {
            "e_opt": 0.14955454397964274,
            "omega_start_opt": 0.017850673979311248,
            "max_mm_22": 6.145242959498809e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14955454397964274,
            "omega_start_opt": 0.017857661467107815,
            "max_mm_22": 7.905990868084523e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1256258169428999,
            "omega_start_opt": 0.018897617283921777,
            "max_mm_22": 0.0011385125244599559
        }
    },
    "SXS:BBH:1359": {
        "q": 1.000000008164707,
        "chi_1z": -1.4810599368674193e-05,
        "chi_2z": -1.4803027606310755e-05,
        "e_gw_0": 0.1184750089776083,
        "omega_gw_0": 0.0466686530115245,
        "periastron_passages": 5,
        "t_merger": 1761.4999999983982,
        "SEOBNRv5EHM": {
            "e_opt": 0.14961194853476595,
            "omega_start_opt": 0.018120805908709365,
            "max_mm_22": 0.0001309636317977647
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14961194853476595,
            "omega_start_opt": 0.018129957037856803,
            "max_mm_22": 8.630110642271482e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1435053383904898,
            "omega_start_opt": 0.01800312338236213,
            "max_mm_22": 0.0012347598380558766
        }
    },
    "SXS:BBH:1360": {
        "q": 1.0000001418930209,
        "chi_1z": -4.650196113039685e-07,
        "chi_2z": -4.380791514036653e-07,
        "e_gw_0": 0.2084034130138211,
        "omega_gw_0": 0.0372457410000143,
        "periastron_passages": 7,
        "t_merger": 2798.9000000006363,
        "SEOBNRv5EHM": {
            "e_opt": 0.23776422996160557,
            "omega_start_opt": 0.015937559911318094,
            "max_mm_22": 9.992160544758377e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.23776422996160557,
            "omega_start_opt": 0.015942931566747667,
            "max_mm_22": 0.00013839431535700442
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.22711807041108592,
            "omega_start_opt": 0.01568904934332533,
            "max_mm_22": 0.001288880612030252
        }
    },
    "SXS:BBH:1362": {
        "q": 1.0000000168094214,
        "chi_1z": 1.2170373661780547e-05,
        "chi_2z": 1.2031712648924975e-05,
        "e_gw_0": 0.2955049609619645,
        "omega_gw_0": 0.0368132820915184,
        "periastron_passages": 7,
        "t_merger": 2575.4000000005854,
        "SEOBNRv5EHM": {
            "e_opt": 0.33354445353393936,
            "omega_start_opt": 0.014394395214818912,
            "max_mm_22": 0.0002158374792422535
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.30122122121070705,
            "omega_start_opt": 0.016473719085042988,
            "max_mm_22": 0.00011511860846447064
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.297180817170303,
            "omega_start_opt": 0.015871324839720813,
            "max_mm_22": 0.0012933240901253917
        }
    },
    "SXS:BBH:1364": {
        "q": 1.9998492487407231,
        "chi_1z": 9.162703844696418e-05,
        "chi_2z": -0.00012637981319927423,
        "e_gw_0": 0.0587923636304912,
        "omega_gw_0": 0.0415395679289385,
        "periastron_passages": 7,
        "t_merger": 2535.499999997694,
        "SEOBNRv5EHM": {
            "e_opt": 0.06420865463842929,
            "omega_start_opt": 0.01958525300825824,
            "max_mm_22": 1.4573616649582455e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0617390909984897,
            "omega_start_opt": 0.01959348092199537,
            "max_mm_22": 4.166607639310982e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07161734555824806,
            "omega_start_opt": 0.016973337226523062,
            "max_mm_22": 0.0007794804871019689
        }
    },
    "SXS:BBH:1365": {
        "q": 1.9999572045782381,
        "chi_1z": 4.240080265651548e-05,
        "chi_2z": -1.9411397063987658e-05,
        "e_gw_0": 0.0778674110213637,
        "omega_gw_0": 0.0416504562671693,
        "periastron_passages": 7,
        "t_merger": 2472.3999999977514,
        "SEOBNRv5EHM": {
            "e_opt": 0.08381802900159736,
            "omega_start_opt": 0.01961996663897207,
            "max_mm_22": 3.462861460845623e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.08381802900159736,
            "omega_start_opt": 0.019621704816487947,
            "max_mm_22": 7.10306594765564e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07857940218899753,
            "omega_start_opt": 0.019562720808085823,
            "max_mm_22": 0.0007560221792078936
        }
    },
    "SXS:BBH:1366": {
        "q": 1.9998081654797428,
        "chi_1z": 9.451499791397221e-05,
        "chi_2z": 0.00017588417854733828,
        "e_gw_0": 0.11715411713279,
        "omega_gw_0": 0.0451591342782472,
        "periastron_passages": 6,
        "t_merger": 2030.699999998153,
        "SEOBNRv5EHM": {
            "e_opt": 0.14197635308814854,
            "omega_start_opt": 0.018597468571054654,
            "max_mm_22": 2.753556810164426e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12459149352633445,
            "omega_start_opt": 0.020984460206687306,
            "max_mm_22": 1.8365621832550083e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1130015871517917,
            "omega_start_opt": 0.020912456199245793,
            "max_mm_22": 0.0009937248810587551
        }
    },
    "SXS:BBH:1367": {
        "q": 1.9999862395400023,
        "chi_1z": -3.4917390422842105e-05,
        "chi_2z": -5.0226601254002786e-05,
        "e_gw_0": 0.1193907606441944,
        "omega_gw_0": 0.0443395593043993,
        "periastron_passages": 6,
        "t_merger": 2170.0999999980263,
        "SEOBNRv5EHM": {
            "e_opt": 0.1327362652293161,
            "omega_start_opt": 0.02000197680883463,
            "max_mm_22": 4.797921380206294e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1327362652293161,
            "omega_start_opt": 0.020005195389857733,
            "max_mm_22": 4.4769609355621576e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12670279862798356,
            "omega_start_opt": 0.01988273059891155,
            "max_mm_22": 0.0011171143653728732
        }
    },
    "SXS:BBH:1368": {
        "q": 2.000049434643991,
        "chi_1z": -0.00016825959398308513,
        "chi_2z": 0.00011259935180325224,
        "e_gw_0": 0.1176403768571991,
        "omega_gw_0": 0.0451319006886916,
        "periastron_passages": 5,
        "t_merger": 2103.199999998087,
        "SEOBNRv5EHM": {
            "e_opt": 0.14805665948827598,
            "omega_start_opt": 0.018095109221215874,
            "max_mm_22": 3.0713490327904935e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13294883709151312,
            "omega_start_opt": 0.02027467963036425,
            "max_mm_22": 2.7541167264555355e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.126905708132808,
            "omega_start_opt": 0.020147133276098655,
            "max_mm_22": 0.0006883333033109729
        }
    },
    "SXS:BBH:1369": {
        "q": 1.9999146769228395,
        "chi_1z": 5.985477359448448e-05,
        "chi_2z": 1.1719309526469513e-05,
        "e_gw_0": 0.2277659159956544,
        "omega_gw_0": 0.0458677741863251,
        "periastron_passages": 5,
        "t_merger": 1777.2999999983838,
        "SEOBNRv5EHM": {
            "e_opt": 0.24931820739707058,
            "omega_start_opt": 0.020066585827985924,
            "max_mm_22": 0.00022890643504036579
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.28148829867411196,
            "omega_start_opt": 0.01734546035710546,
            "max_mm_22": 0.0001283134282731302
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.27344577585485164,
            "omega_start_opt": 0.016830409399309014,
            "max_mm_22": 0.0013812138948009478
        }
    },
    "SXS:BBH:1371": {
        "q": 3.000261472520409,
        "chi_1z": 7.86508893596668e-05,
        "chi_2z": -2.3787048047292132e-05,
        "e_gw_0": 0.0770382890761652,
        "omega_gw_0": 0.0397708547524535,
        "periastron_passages": 8,
        "t_merger": 3201.3999999970883,
        "SEOBNRv5EHM": {
            "e_opt": 0.08663159744134395,
            "omega_start_opt": 0.017826366918763818,
            "max_mm_22": 4.347099987311864e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.08663159744134395,
            "omega_start_opt": 0.017825993752707416,
            "max_mm_22": 2.859010086209146e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07875599767394904,
            "omega_start_opt": 0.018534372026372124,
            "max_mm_22": 0.0007798812922926723
        }
    },
    "SXS:BBH:1372": {
        "q": 3.000158365000023,
        "chi_1z": 3.9004938245224685e-05,
        "chi_2z": 5.757151562397647e-06,
        "e_gw_0": 0.1212095434911612,
        "omega_gw_0": 0.0423074215711614,
        "periastron_passages": 7,
        "t_merger": 2773.1999999974782,
        "SEOBNRv5EHM": {
            "e_opt": 0.15923678818774034,
            "omega_start_opt": 0.01640343443723022,
            "max_mm_22": 5.5019000489986425e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.15623232048608485,
            "omega_start_opt": 0.016423911607247474,
            "max_mm_22": 6.412927861332296e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12919211117118554,
            "omega_start_opt": 0.01848248274185511,
            "max_mm_22": 0.0005633768747156376
        }
    },
    "SXS:BBH:1373": {
        "q": 3.0001514517269627,
        "chi_1z": 2.7536153741256964e-05,
        "chi_2z": 1.0713657700977587e-05,
        "e_gw_0": 0.1200342090613548,
        "omega_gw_0": 0.0429158834619114,
        "periastron_passages": 8,
        "t_merger": 2692.699999997551,
        "SEOBNRv5EHM": {
            "e_opt": 0.1311358394640992,
            "omega_start_opt": 0.019714697023521723,
            "max_mm_22": 5.6863635759518694e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.15199835937884226,
            "omega_start_opt": 0.016596985192008574,
            "max_mm_22": 3.227323830801154e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1400769194275605,
            "omega_start_opt": 0.016529243261982383,
            "max_mm_22": 0.0008571856803719635
        }
    },
    "SXS:BBH:1374": {
        "q": 3.0000607989546486,
        "chi_1z": -0.00011915582364951938,
        "chi_2z": -2.9883394015498253e-05,
        "e_gw_0": 0.2256377473253866,
        "omega_gw_0": 0.0442895509353866,
        "periastron_passages": 6,
        "t_merger": 2127.9999999980646,
        "SEOBNRv5EHM": {
            "e_opt": 0.24532105240504715,
            "omega_start_opt": 0.01987603790857042,
            "max_mm_22": 0.00015268861903494635
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.27257894711671904,
            "omega_start_opt": 0.01756056698664707,
            "max_mm_22": 0.00011579623328306088
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2803669170343396,
            "omega_start_opt": 0.016064756891961005,
            "max_mm_22": 0.0012239235917356206
        }
    },
    "SXS:BBH:1382": {
        "q": 2.999836075500453,
        "chi_1z": 0.7001131999962472,
        "chi_2z": 0.5998874956554038,
        "e_gw_0": 0.007727020658604,
        "omega_gw_0": 0.0427421610813141,
        "periastron_passages": 6,
        "t_merger": 3514.899999996803,
        "SEOBNRv5EHM": {
            "e_opt": 0.01041179854165167,
            "omega_start_opt": 0.017489636095583277,
            "max_mm_22": 0.0003940641522958144
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.008329438833321335,
            "omega_start_opt": 0.020048793350370707,
            "max_mm_22": 0.00026417281285429084
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.01041179854165167,
            "omega_start_opt": 0.016948541204864033,
            "max_mm_22": 0.003631151530408827
        }
    },
    "SXS:BBH:1503": {
        "q": 1.000047264310139,
        "chi_1z": 0.7266255327317498,
        "chi_2z": 0.13555991698374634,
        "e_gw_0": 0.0006060724823735,
        "omega_gw_0": 0.0370189473896941,
        "periastron_passages": 0,
        "t_merger": 3620.6999999967074,
        "SEOBNRv5EHM": {
            "e_opt": 0.002030759595959596,
            "omega_start_opt": 0.017156720389643543,
            "max_mm_22": 0.00024808554089794654
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.002030759595959596,
            "omega_start_opt": 0.01604462769318991,
            "max_mm_22": 0.00010914150245910914
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0,
            "omega_start_opt": 0.014887692549298632,
            "max_mm_22": 0.0006108421044993539
        }
    },
    "SXS:BBH:2517": {
        "q": 1.0000000084847278,
        "chi_1z": -1.3019113966627925e-07,
        "chi_2z": -1.6955695688554694e-07,
        "e_gw_0": 0.0312016190993952,
        "omega_gw_0": 0.0318020042959256,
        "periastron_passages": 11,
        "t_merger": 4987.199999999717,
        "SEOBNRv5EHM": {
            "e_opt": 0.03583513044070571,
            "omega_start_opt": 0.014099035380480825,
            "max_mm_22": 5.2876736398643764e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03807482609324982,
            "omega_start_opt": 0.013288570223034528,
            "max_mm_22": 4.835636728695025e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.03583513044070571,
            "omega_start_opt": 0.012936858928293686,
            "max_mm_22": 0.0012211266878627836
        }
    },
    "SXS:BBH:2518": {
        "q": 1.0000000229828192,
        "chi_1z": -5.4405116587982916e-08,
        "chi_2z": -5.361857248526846e-08,
        "e_gw_0": 0.0570662644597145,
        "omega_gw_0": 0.0203342388450219,
        "periastron_passages": 28,
        "t_merger": 15898.500000003616,
        "SEOBNRv5EHM": {
            "e_opt": 0.0660946517527445,
            "omega_start_opt": 0.008704451314879348,
            "max_mm_22": 5.7346332901775376e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0660946517527445,
            "omega_start_opt": 0.008936033015564398,
            "max_mm_22": 2.6585450907945507e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06364670168782803,
            "omega_start_opt": 0.008930998630766896,
            "max_mm_22": 0.001209285027156004
        }
    },
    "SXS:BBH:2519": {
        "q": 1.0000000237570847,
        "chi_1z": -3.863986565103905e-08,
        "chi_2z": -5.012356611464584e-08,
        "e_gw_0": 0.0511734603254222,
        "omega_gw_0": 0.0232789840816062,
        "periastron_passages": 21,
        "t_merger": 11150.800000002535,
        "SEOBNRv5EHM": {
            "e_opt": 0.06251323037679232,
            "omega_start_opt": 0.009760011542047125,
            "max_mm_22": 5.4923306194276655e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.060108875362300314,
            "omega_start_opt": 0.010441208828559504,
            "max_mm_22": 2.0538630766786525e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05530016533331629,
            "omega_start_opt": 0.010630112277760416,
            "max_mm_22": 0.0012200968957968295
        }
    },
    "SXS:BBH:2520": {
        "q": 1.0000000291123892,
        "chi_1z": -1.479718297752823e-07,
        "chi_2z": -2.3046308387781587e-07,
        "e_gw_0": 0.1405600432560296,
        "omega_gw_0": 0.0311079392215486,
        "periastron_passages": 12,
        "t_merger": 4791.299999999727,
        "SEOBNRv5EHM": {
            "e_opt": 0.14975251725097205,
            "omega_start_opt": 0.01438171954102122,
            "max_mm_22": 6.088384227032062e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1653517377979483,
            "omega_start_opt": 0.012991704448894527,
            "max_mm_22": 5.15270552339242e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1653517377979483,
            "omega_start_opt": 0.012179573659741628,
            "max_mm_22": 0.0013810343485441967
        }
    },
    "SXS:BBH:2521": {
        "q": 1.0000000003788458,
        "chi_1z": -3.027031120624407e-07,
        "chi_2z": -2.9579702579103507e-07,
        "e_gw_0": 0.3028564864931475,
        "omega_gw_0": 0.0231869600299344,
        "periastron_passages": 18,
        "t_merger": 8476.800000001927,
        "SEOBNRv5EHM": {
            "e_opt": 0.3413169920514655,
            "omega_start_opt": 0.00992413641786448,
            "max_mm_22": 0.0002647229027459286
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.35747860821308164,
            "omega_start_opt": 0.00930504193194304,
            "max_mm_22": 0.00031315722980918004
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3534382041726776,
            "omega_start_opt": 0.009003715831354417,
            "max_mm_22": 0.00580189204758863
        }
    },
    "SXS:BBH:2522": {
        "q": 1.000000060673404,
        "chi_1z": -3.493761814048443e-07,
        "chi_2z": -3.791618244909017e-07,
        "e_gw_0": 0.3435581323536316,
        "omega_gw_0": 0.0227206641491152,
        "periastron_passages": 17,
        "t_merger": 8208.500000001866,
        "SEOBNRv5EHM": {
            "e_opt": 0.4286909195355362,
            "omega_start_opt": 0.00810504074252072,
            "max_mm_22": 0.0004378899547922144
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4286909195355362,
            "omega_start_opt": 0.008100149859245297,
            "max_mm_22": 0.00027093106018127866
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3802060710506877,
            "omega_start_opt": 0.00928564085422693,
            "max_mm_22": 0.005250480446030492
        }
    },
    "SXS:BBH:2523": {
        "q": 1.0000000105749562,
        "chi_1z": -2.3884696762973587e-08,
        "chi_2z": -2.0789851414027086e-08,
        "e_gw_0": 0.4277791374111563,
        "omega_gw_0": 0.0191640021771851,
        "periastron_passages": 19,
        "t_merger": 9860.999999991032,
        "SEOBNRv5EHM": {
            "e_opt": 0.4395734706654744,
            "omega_start_opt": 0.009134400862681224,
            "max_mm_22": 0.0020232554361233612
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.49209872319072695,
            "omega_start_opt": 0.007387783750205365,
            "max_mm_22": 0.000735455980993005
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.508260339352343,
            "omega_start_opt": 0.006405147170967733,
            "max_mm_22": 0.01578851863387365
        }
    },
    "SXS:BBH:2524": {
        "q": 1.000000000356282,
        "chi_1z": 1.2499401747695178e-08,
        "chi_2z": 1.2455760597341627e-08,
        "e_gw_0": 0.6452806855128728,
        "omega_gw_0": 0.0104737186218915,
        "periastron_passages": 22,
        "t_merger": 16622.80000000378,
        "SEOBNRv5EHM": {
            "e_opt": 0.6655669729095748,
            "omega_start_opt": 0.004784096914800977,
            "max_mm_22": 0.014268617799219063
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.677688185030787,
            "omega_start_opt": 0.004478973480439754,
            "max_mm_22": 0.004359388691852706
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6898093971519991,
            "omega_start_opt": 0.0037248149973928544,
            "max_mm_22": 0.16063752636317297
        }
    },
    "SXS:BBH:2525": {
        "q": 1.0000000050862154,
        "chi_1z": -2.108005824898611e-08,
        "chi_2z": -2.0386097978954414e-08,
        "e_gw_0": 0.5727103912664405,
        "omega_gw_0": 0.0156430816703457,
        "periastron_passages": 16,
        "t_merger": 9298.000000002114,
        "SEOBNRv5EHM": {
            "e_opt": 0.6034681004174616,
            "omega_start_opt": 0.006919360187033403,
            "max_mm_22": 0.0022682492808238086
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6196297165790778,
            "omega_start_opt": 0.006409427636573325,
            "max_mm_22": 0.0007943529724351306
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6802357771851384,
            "omega_start_opt": 0.004150658869793372,
            "max_mm_22": 0.059497457328910985
        }
    },
    "SXS:BBH:2526": {
        "q": 1.0000037486966122,
        "chi_1z": 3.8072493582586414e-06,
        "chi_2z": 4.028648446580815e-06,
        "e_gw_0": 0.692787104943895,
        "omega_gw_0": 0.0096426163532584,
        "periastron_passages": 18,
        "t_merger": 14502.29999998681,
        "SEOBNRv5EHM": {
            "e_opt": 0.7444973476949345,
            "omega_start_opt": 0.003582356814662607,
            "max_mm_22": 0.02105255397539152
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7929821961797829,
            "omega_start_opt": 0.0025412934210550862,
            "max_mm_22": 0.0018693369130000637
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7323761355737224,
            "omega_start_opt": 0.0033359794832753366,
            "max_mm_22": 0.18555859965129884
        }
    },
    "SXS:BBH:2527": {
        "q": 1.0000001296333143,
        "chi_1z": -1.9016346264105371e-07,
        "chi_2z": -9.559108312782517e-08,
        "e_gw_0": 0.8794633122102461,
        "omega_gw_0": 0.0069072231485104,
        "periastron_passages": 14,
        "t_merger": 15314.59999998607,
        "SEOBNRv5EHM": {
            "e_opt": 0.8809148149638644,
            "omega_start_opt": 0.0015157321503923486,
            "max_mm_22": 0.19497870421721974
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.8594292931325422,
            "omega_start_opt": 0.0019509672875065293,
            "max_mm_22": 0.021124964036207228
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8916575758795253,
            "omega_start_opt": 0.0010363695889568545,
            "max_mm_22": 0.3056551049463232
        }
    },
    "SXS:BBH:2528": {
        "q": 1.0000000065323775,
        "chi_1z": 3.860234955297727e-06,
        "chi_2z": 3.87314531476517e-06,
        "e_gw_0": 0.6973911885959159,
        "omega_gw_0": 0.0136464220817809,
        "periastron_passages": 9,
        "t_merger": 5904.79999999463,
        "SEOBNRv5EHM": {
            "e_opt": 0.8010882960626978,
            "omega_start_opt": 0.003509469264037338,
            "max_mm_22": 0.027752815971308853
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7889670839414857,
            "omega_start_opt": 0.003836410110627447,
            "max_mm_22": 0.002818676057972369
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7768458718202735,
            "omega_start_opt": 0.003416416683148206,
            "max_mm_22": 0.12019856246144789
        }
    },
    "SXS:BBH:2529": {
        "q": 2.000001977475807,
        "chi_1z": -1.309453180919217e-07,
        "chi_2z": -1.8856406688457823e-07,
        "e_gw_0": 0.0380769187371038,
        "omega_gw_0": 0.0263265088095405,
        "periastron_passages": 18,
        "t_merger": 8782.2999999995,
        "SEOBNRv5EHM": {
            "e_opt": 0.0485827059887949,
            "omega_start_opt": 0.011129653757879925,
            "max_mm_22": 2.3887566690250495e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.04164231941896705,
            "omega_start_opt": 0.012280997250074399,
            "max_mm_22": 3.75346125617293e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.034701932849139215,
            "omega_start_opt": 0.0128469118479327,
            "max_mm_22": 0.0010187753295120006
        }
    },
    "SXS:BBH:2530": {
        "q": 2.000000800464531,
        "chi_1z": -5.0077373283301375e-08,
        "chi_2z": -7.337595377931947e-09,
        "e_gw_0": 0.151274243951474,
        "omega_gw_0": 0.0267651726714132,
        "periastron_passages": 18,
        "t_merger": 7877.699999999552,
        "SEOBNRv5EHM": {
            "e_opt": 0.1597335433039819,
            "omega_start_opt": 0.012654050300334382,
            "max_mm_22": 3.664330189501186e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1597335433039819,
            "omega_start_opt": 0.012654050300334382,
            "max_mm_22": 2.358392803891718e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1757068976343801,
            "omega_start_opt": 0.010912944470730657,
            "max_mm_22": 0.0017908101895915962
        }
    },
    "SXS:BBH:2531": {
        "q": 1.9999962973150436,
        "chi_1z": -9.784033684914377e-07,
        "chi_2z": -5.43722546672691e-07,
        "e_gw_0": 0.3037703357795862,
        "omega_gw_0": 0.022902581763679,
        "periastron_passages": 19,
        "t_merger": 9531.600000002167,
        "SEOBNRv5EHM": {
            "e_opt": 0.3429432289095683,
            "omega_start_opt": 0.009728591551975006,
            "max_mm_22": 0.00028015379923973516
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3429432289095683,
            "omega_start_opt": 0.009726311363818742,
            "max_mm_22": 0.00019204212874268656
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.32678161274795214,
            "omega_start_opt": 0.009970692341186608,
            "max_mm_22": 0.007276963295319461
        }
    },
    "SXS:BBH:2532": {
        "q": 2.000010369803806,
        "chi_1z": 9.24504848455729e-07,
        "chi_2z": -7.757111540837275e-07,
        "e_gw_0": 0.352354520995099,
        "omega_gw_0": 0.021679533910432,
        "periastron_passages": 20,
        "t_merger": 9896.799999999437,
        "SEOBNRv5EHM": {
            "e_opt": 0.37869942083366775,
            "omega_start_opt": 0.009752133835810256,
            "max_mm_22": 0.00026881759268893024
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4191034612377082,
            "omega_start_opt": 0.00831764572736961,
            "max_mm_22": 0.0001888596604984194
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4312246733589203,
            "omega_start_opt": 0.007468377015656309,
            "max_mm_22": 0.006596102591961528
        }
    },
    "SXS:BBH:2533": {
        "q": 2.000000343408086,
        "chi_1z": -6.552686652844423e-08,
        "chi_2z": -7.844427263564034e-09,
        "e_gw_0": 0.4386537032016082,
        "omega_gw_0": 0.0182193376090344,
        "periastron_passages": 22,
        "t_merger": 12111.899999999312,
        "SEOBNRv5EHM": {
            "e_opt": 0.48863266057510835,
            "omega_start_opt": 0.007492084301183741,
            "max_mm_22": 0.00047166549394728197
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4967134686559164,
            "omega_start_opt": 0.007232458466921996,
            "max_mm_22": 0.00031070386779730175
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5371175090599568,
            "omega_start_opt": 0.0056472405122256,
            "max_mm_22": 0.020508206213462166
        }
    },
    "SXS:BBH:2534": {
        "q": 1.9998567837310832,
        "chi_1z": 1.6121971482699268e-07,
        "chi_2z": 1.7494633614480866e-07,
        "e_gw_0": 0.6474690063999452,
        "omega_gw_0": 0.0104014244327169,
        "periastron_passages": 25,
        "t_merger": 18494.800000004205,
        "SEOBNRv5EHM": {
            "e_opt": 0.6922879506210887,
            "omega_start_opt": 0.004152768339169612,
            "max_mm_22": 0.023254044509428362
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6761263344594726,
            "omega_start_opt": 0.004519949102805212,
            "max_mm_22": 0.010539616451499034
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7367323950655331,
            "omega_start_opt": 0.002758318285985281,
            "max_mm_22": 0.2076430437002722
        }
    },
    "SXS:BBH:2535": {
        "q": 1.999901482268186,
        "chi_1z": -2.844363305993005e-07,
        "chi_2z": -3.2938329392996153e-07,
        "e_gw_0": 0.7235927803576093,
        "omega_gw_0": 0.0121354362829826,
        "periastron_passages": 11,
        "t_merger": 7351.7000000016715,
        "SEOBNRv5EHM": {
            "e_opt": 0.7628229267781393,
            "omega_start_opt": 0.004677790015794671,
            "max_mm_22": 0.08026182707190854
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7547421186973313,
            "omega_start_opt": 0.004920770488590415,
            "max_mm_22": 0.002200199101826006
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7951461591013718,
            "omega_start_opt": 0.0029376876860011288,
            "max_mm_22": 0.2141706604537591
        }
    },
    "SXS:BBH:2536": {
        "q": 3.0000649486364135,
        "chi_1z": -1.2869066900775652e-06,
        "chi_2z": -4.307545541019448e-06,
        "e_gw_0": 0.0505537842367627,
        "omega_gw_0": 0.0201122952261973,
        "periastron_passages": 39,
        "t_merger": 22156.09999999874,
        "SEOBNRv5EHM": {
            "e_opt": 0.06136273873724097,
            "omega_start_opt": 0.008158594032945887,
            "max_mm_22": 4.5270040461953265e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.05428242272909778,
            "omega_start_opt": 0.00897115581344842,
            "max_mm_22": 2.5902648032150033e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05428242272909778,
            "omega_start_opt": 0.009057824256391253,
            "max_mm_22": 0.0009255716490379484
        }
    },
    "SXS:BBH:2537": {
        "q": 3.000045110373636,
        "chi_1z": 3.2427428304058633e-07,
        "chi_2z": -4.490573003009401e-06,
        "e_gw_0": 0.1552493086654607,
        "omega_gw_0": 0.0232568267449945,
        "periastron_passages": 27,
        "t_merger": 13425.999999999236,
        "SEOBNRv5EHM": {
            "e_opt": 0.17711883017390626,
            "omega_start_opt": 0.010124814379437724,
            "max_mm_22": 5.8889206355217105e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.16101711833991478,
            "omega_start_opt": 0.011180793600286995,
            "max_mm_22": 3.9333287040421716e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17067814544030965,
            "omega_start_opt": 0.01035632503500687,
            "max_mm_22": 0.0014766262325202062
        }
    },
    "SXS:BBH:2538": {
        "q": 2.999993740190905,
        "chi_1z": 3.2313359798605507e-07,
        "chi_2z": 9.198552225513614e-07,
        "e_gw_0": 0.2619678202094082,
        "omega_gw_0": 0.0188602199056925,
        "periastron_passages": 37,
        "t_merger": 20350.800000004627,
        "SEOBNRv5EHM": {
            "e_opt": 0.29500849679513785,
            "omega_start_opt": 0.00816772113325656,
            "max_mm_22": 0.0001811015453996312
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2869276887143297,
            "omega_start_opt": 0.008418768195697405,
            "max_mm_22": 0.00024495036015459437
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3030893048759459,
            "omega_start_opt": 0.0076448420452239875,
            "max_mm_22": 0.002941618465894913
        }
    },
    "SXS:BBH:2539": {
        "q": 3.0000367902444522,
        "chi_1z": 3.0101351373566704e-06,
        "chi_2z": -5.625409249874503e-06,
        "e_gw_0": 0.2059786691914412,
        "omega_gw_0": 0.0250489180593262,
        "periastron_passages": 22,
        "t_merger": 10246.099999999418,
        "SEOBNRv5EHM": {
            "e_opt": 0.2283391021981164,
            "omega_start_opt": 0.011172065100000704,
            "max_mm_22": 9.597766778768335e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2319635323917373,
            "omega_start_opt": 0.01094547437492842,
            "max_mm_22": 0.0001058370870352654
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.21746581161725373,
            "omega_start_opt": 0.011480993051068587,
            "max_mm_22": 0.0010449461762320755
        }
    },
    "SXS:BBH:2540": {
        "q": 2.9999968281784284,
        "chi_1z": -8.677339597791958e-08,
        "chi_2z": -5.2713113799200266e-06,
        "e_gw_0": 0.1628160395331833,
        "omega_gw_0": 0.0337199317630171,
        "periastron_passages": 12,
        "t_merger": 4722.999999999732,
        "SEOBNRv5EHM": {
            "e_opt": 0.19489769433540588,
            "omega_start_opt": 0.013824046662573683,
            "max_mm_22": 7.694565241644913e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.19489769433540588,
            "omega_start_opt": 0.013823484400971475,
            "max_mm_22": 4.246890780368329e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1783809405781681,
            "omega_start_opt": 0.014524938486804006,
            "max_mm_22": 0.0007281559875869092
        }
    },
    "SXS:BBH:2541": {
        "q": 2.9999911580054346,
        "chi_1z": 9.70194646801961e-07,
        "chi_2z": 5.328494762929689e-07,
        "e_gw_0": 0.3100829267172228,
        "omega_gw_0": 0.0201578601014966,
        "periastron_passages": 29,
        "t_merger": 15401.200000003502,
        "SEOBNRv5EHM": {
            "e_opt": 0.3798925367597097,
            "omega_start_opt": 0.00759185903344216,
            "max_mm_22": 0.00045159304794717414
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.33544809231526523,
            "omega_start_opt": 0.009030940869220815,
            "max_mm_22": 0.000602803929051432
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.35969051655768947,
            "omega_start_opt": 0.007787399331112221,
            "max_mm_22": 0.007999895227852272
        }
    },
    "SXS:BBH:2542": {
        "q": 3.000013011907337,
        "chi_1z": -4.5519539676212036e-07,
        "chi_2z": -2.4542306472511123e-08,
        "e_gw_0": 0.3082497768314773,
        "omega_gw_0": 0.0225574769823569,
        "periastron_passages": 23,
        "t_merger": 11452.899999999348,
        "SEOBNRv5EHM": {
            "e_opt": 0.3510009848793806,
            "omega_start_opt": 0.0094288758769891,
            "max_mm_22": 0.00044715526049854404
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3267585606369564,
            "omega_start_opt": 0.010396042913064093,
            "max_mm_22": 0.00025420845720081076
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3631221970005928,
            "omega_start_opt": 0.008500792058551223,
            "max_mm_22": 0.005543730070706854
        }
    },
    "SXS:BBH:2543": {
        "q": 2.999995648535539,
        "chi_1z": 4.068537091485914e-07,
        "chi_2z": 6.522891906376177e-07,
        "e_gw_0": 0.3512771549453409,
        "omega_gw_0": 0.021576815490881,
        "periastron_passages": 23,
        "t_merger": 11445.900000002603,
        "SEOBNRv5EHM": {
            "e_opt": 0.4129462166017782,
            "omega_start_opt": 0.008574307175476732,
            "max_mm_22": 0.0004625912113174202
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.39678460044016206,
            "omega_start_opt": 0.009072236330679407,
            "max_mm_22": 0.0007916054087614421
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3604209640765257,
            "omega_start_opt": 0.009997851532635355,
            "max_mm_22": 0.010473102506062482
        }
    },
    "SXS:BBH:2544": {
        "q": 3.0003227172248375,
        "chi_1z": -6.380589538483462e-07,
        "chi_2z": 7.845932812462981e-07,
        "e_gw_0": 0.6467015609374864,
        "omega_gw_0": 0.0120896973888558,
        "periastron_passages": 21,
        "t_merger": 14289.30000000325,
        "SEOBNRv5EHM": {
            "e_opt": 0.7001098792667779,
            "omega_start_opt": 0.004675042673531908,
            "max_mm_22": 0.018367896062997824
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.696069475226374,
            "omega_start_opt": 0.004765322568704373,
            "max_mm_22": 0.0008919363190973417
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6799078590647578,
            "omega_start_opt": 0.0045259209152461455,
            "max_mm_22": 0.14768691475797635
        }
    },
    "SXS:BBH:2545": {
        "q": 4.000001194747469,
        "chi_1z": -4.877949971126398e-08,
        "chi_2z": 2.547375321445713e-07,
        "e_gw_0": 0.0354122911481218,
        "omega_gw_0": 0.026003926829472,
        "periastron_passages": 25,
        "t_merger": 12223.399999999305,
        "SEOBNRv5EHM": {
            "e_opt": 0.03899599185114695,
            "omega_start_opt": 0.012556600881542009,
            "max_mm_22": 7.71622076430889e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.04128987372474383,
            "omega_start_opt": 0.011170733741125413,
            "max_mm_22": 3.8870074321351034e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.04358375559834071,
            "omega_start_opt": 0.010491637886213758,
            "max_mm_22": 0.0006621653689600215
        }
    },
    "SXS:BBH:2546": {
        "q": 3.9999993917611674,
        "chi_1z": -1.7760682372093987e-08,
        "chi_2z": 1.5033200151696192e-07,
        "e_gw_0": 0.1509032998264373,
        "omega_gw_0": 0.0264992745384927,
        "periastron_passages": 24,
        "t_merger": 10832.999999999383,
        "SEOBNRv5EHM": {
            "e_opt": 0.16949901514401117,
            "omega_start_opt": 0.011817441183980936,
            "max_mm_22": 9.409440924734724e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.18229139364544597,
            "omega_start_opt": 0.010897569892438674,
            "max_mm_22": 3.983996625078756e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16310282589329378,
            "omega_start_opt": 0.011927312343032815,
            "max_mm_22": 0.0006185489785278664
        }
    },
    "SXS:BBH:2547": {
        "q": 4.000010570960489,
        "chi_1z": 6.138929744378308e-07,
        "chi_2z": 5.29967477238867e-07,
        "e_gw_0": 0.3045571060423298,
        "omega_gw_0": 0.0224834484804203,
        "periastron_passages": 27,
        "t_merger": 13212.79999999925,
        "SEOBNRv5EHM": {
            "e_opt": 0.36273864910885156,
            "omega_start_opt": 0.009049233622639749,
            "max_mm_22": 0.0001856940679615393
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3142538006240031,
            "omega_start_opt": 0.010968977617696274,
            "max_mm_22": 0.00014099782138454753
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.35465784102804343,
            "omega_start_opt": 0.008893009214299365,
            "max_mm_22": 0.005482851926854271
        }
    },
    "SXS:BBH:2548": {
        "q": 4.00000394506175,
        "chi_1z": -2.4548946827165573e-07,
        "chi_2z": -1.947270817278271e-07,
        "e_gw_0": 0.3547075071181385,
        "omega_gw_0": 0.0215054975148469,
        "periastron_passages": 27,
        "t_merger": 13368.79999999924,
        "SEOBNRv5EHM": {
            "e_opt": 0.3628344365704562,
            "omega_start_opt": 0.010453155969450968,
            "max_mm_22": 0.00028001022054435776
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.38707686081288045,
            "omega_start_opt": 0.009471306550734469,
            "max_mm_22": 0.00046120973915564356
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3668748406108603,
            "omega_start_opt": 0.00974426215062952,
            "max_mm_22": 0.009958815971150559
        }
    },
    "SXS:BBH:2549": {
        "q": 4.000006971722967,
        "chi_1z": -2.2974088813818353e-08,
        "chi_2z": 5.169948908238326e-09,
        "e_gw_0": 0.4423568892980013,
        "omega_gw_0": 0.0180688986392494,
        "periastron_passages": 29,
        "t_merger": 16287.699999999075,
        "SEOBNRv5EHM": {
            "e_opt": 0.5416468824269283,
            "omega_start_opt": 0.006094017889755707,
            "max_mm_22": 0.0012262985725937092
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4648792056592515,
            "omega_start_opt": 0.008274048984987254,
            "max_mm_22": 0.0012973412164059006
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.509323650103696,
            "omega_start_opt": 0.00637485554368868,
            "max_mm_22": 0.04744706021765188
        }
    },
    "SXS:BBH:2550": {
        "q": 4.00006235847602,
        "chi_1z": 2.8417866701881327e-07,
        "chi_2z": 1.9558522122625086e-07,
        "e_gw_0": 0.6514503876419742,
        "omega_gw_0": 0.0119866692120382,
        "periastron_passages": 24,
        "t_merger": 16472.000000003747,
        "SEOBNRv5EHM": {
            "e_opt": 0.6830773813138589,
            "omega_start_opt": 0.00515950058952778,
            "max_mm_22": 0.023633569544099453
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6669157651522426,
            "omega_start_opt": 0.005600411575201724,
            "max_mm_22": 0.011160289256742617
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7477238459603235,
            "omega_start_opt": 0.0029946638011044587,
            "max_mm_22": 0.1711203118495489
        }
    },
    "SXS:BBH:2551": {
        "q": 3.999842274242171,
        "chi_1z": 5.02788381440311e-07,
        "chi_2z": -1.2758330089548473e-06,
        "e_gw_0": 0.7296890214189341,
        "omega_gw_0": 0.01164181141087,
        "periastron_passages": 14,
        "t_merger": 9555.700000002173,
        "SEOBNRv5EHM": {
            "e_opt": 0.8155812284931063,
            "omega_start_opt": 0.0031922608885038535,
            "max_mm_22": 0.1461884251572454
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.8034600163718941,
            "omega_start_opt": 0.0035118098699335135,
            "max_mm_22": 0.010262694313001752
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7428539557658336,
            "omega_start_opt": 0.004332708873527514,
            "max_mm_22": 0.25734639629192646
        }
    },
    "SXS:BBH:2552": {
        "q": 6.000010782552549,
        "chi_1z": -9.868936588162763e-08,
        "chi_2z": 1.0821459297446917e-06,
        "e_gw_0": 0.0355896916749457,
        "omega_gw_0": 0.0260234991075934,
        "periastron_passages": 32,
        "t_merger": 15655.300000003559,
        "SEOBNRv5EHM": {
            "e_opt": 0.04112546780264282,
            "omega_start_opt": 0.01172838948209355,
            "max_mm_22": 6.809856979184126e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03884071959138488,
            "omega_start_opt": 0.012288416861315358,
            "max_mm_22": 4.581602648912053e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.03884071959138488,
            "omega_start_opt": 0.012281979765002464,
            "max_mm_22": 0.0008148079997015722
        }
    },
    "SXS:BBH:2553": {
        "q": 6.0000168284584845,
        "chi_1z": 3.761416000921472e-07,
        "chi_2z": 1.196874633659725e-06,
        "e_gw_0": 0.1507981363938699,
        "omega_gw_0": 0.0268178969632876,
        "periastron_passages": 30,
        "t_merger": 13472.700000003064,
        "SEOBNRv5EHM": {
            "e_opt": 0.17497420506759634,
            "omega_start_opt": 0.011444782002372901,
            "max_mm_22": 0.00014902381865067316
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.17497420506759634,
            "omega_start_opt": 0.011443801711495364,
            "max_mm_22": 3.264695876636914e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.18133690343369077,
            "omega_start_opt": 0.010782214046685048,
            "max_mm_22": 0.001664908103861551
        }
    },
    "SXS:BBH:2554": {
        "q": 5.999966963307054,
        "chi_1z": -9.01320095973482e-08,
        "chi_2z": 2.7189608961670706e-06,
        "e_gw_0": 0.3087867214961642,
        "omega_gw_0": 0.0223852155556177,
        "periastron_passages": 34,
        "t_merger": 16814.700000003824,
        "SEOBNRv5EHM": {
            "e_opt": 0.34628868293344267,
            "omega_start_opt": 0.009741220608017423,
            "max_mm_22": 0.0002766003292816732
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3624502990950588,
            "omega_start_opt": 0.009134877924328783,
            "max_mm_22": 0.0015188928018381453
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.38265231929707905,
            "omega_start_opt": 0.007925902376468178,
            "max_mm_22": 0.010537786196823107
        }
    },
    "SXS:BBH:2555": {
        "q": 6.000034867752619,
        "chi_1z": 2.3500639808376758e-07,
        "chi_2z": 3.59266024116012e-06,
        "e_gw_0": 0.3566983850583071,
        "omega_gw_0": 0.0214041594587984,
        "periastron_passages": 34,
        "t_merger": 16929.90000000385,
        "SEOBNRv5EHM": {
            "e_opt": 0.3897039810917763,
            "omega_start_opt": 0.00949661788862321,
            "max_mm_22": 0.00038476617116700584
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.42606761745541266,
            "omega_start_opt": 0.00821943912660033,
            "max_mm_22": 0.000642618085414437
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4099060012937965,
            "omega_start_opt": 0.008233646431341312,
            "max_mm_22": 0.010023987693686065
        }
    },
    "SXS:BBH:2556": {
        "q": 5.999323551834687,
        "chi_1z": -5.326384277748406e-08,
        "chi_2z": -1.0487480303548778e-06,
        "e_gw_0": 0.439979368959118,
        "omega_gw_0": 0.0183981538158591,
        "periastron_passages": 36,
        "t_merger": 20121.200000004574,
        "SEOBNRv5EHM": {
            "e_opt": 0.497426930431082,
            "omega_start_opt": 0.007351822921181627,
            "max_mm_22": 0.0023126029203729415
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.48530571830986985,
            "omega_start_opt": 0.007691929483002841,
            "max_mm_22": 0.0009808670814921427
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5297501627543143,
            "omega_start_opt": 0.005893113981070893,
            "max_mm_22": 0.047241487125258
        }
    },
    "SXS:BBH:2557": {
        "q": 5.998408462777235,
        "chi_1z": -1.5612012551433212e-07,
        "chi_2z": -3.0749498378675746e-06,
        "e_gw_0": 0.5940764793160305,
        "omega_gw_0": 0.0146787440237196,
        "periastron_passages": 29,
        "t_merger": 17870.40000000406,
        "SEOBNRv5EHM": {
            "e_opt": 0.6166244151663434,
            "omega_start_opt": 0.006669907825705681,
            "max_mm_22": 0.0072363534152515285
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6045032030451312,
            "omega_start_opt": 0.007025504281073588,
            "max_mm_22": 0.0047195987105385084
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6408668394087675,
            "omega_start_opt": 0.005181613545276411,
            "max_mm_22": 0.10879861941415747
        }
    },
    "SXS:BBH:2558": {
        "q": 6.000624594233182,
        "chi_1z": 1.1083881906770636e-07,
        "chi_2z": -5.307625467394987e-07,
        "e_gw_0": 0.7395514013426645,
        "omega_gw_0": 0.0112933198418152,
        "periastron_passages": 17,
        "t_merger": 12042.100000002738,
        "SEOBNRv5EHM": {
            "e_opt": 0.8062370477963735,
            "omega_start_opt": 0.003498913704216815,
            "max_mm_22": 0.1472826345196011
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.8143178558771815,
            "omega_start_opt": 0.003257790081600163,
            "max_mm_22": 0.006252842584871465
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8021966437559694,
            "omega_start_opt": 0.0028319722943598745,
            "max_mm_22": 0.2364226127700182
        }
    },
    "SXS:BBH:2559": {
        "q": 8.000174399500102,
        "chi_1z": 5.079028269434885e-06,
        "chi_2z": 8.976297133102889e-06,
        "e_gw_0": 0.0120342417006474,
        "omega_gw_0": 0.0346731514204843,
        "periastron_passages": 19,
        "t_merger": 8832.399999999498,
        "SEOBNRv5EHM": {
            "e_opt": 0.015269640610728032,
            "omega_start_opt": 0.014147547209105956,
            "max_mm_22": 4.767421455120768e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.015269640610728032,
            "omega_start_opt": 0.014147480877826616,
            "max_mm_22": 3.0414078119433974e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.010906886150520021,
            "omega_start_opt": 0.015372700722172086,
            "max_mm_22": 0.0006386331706218495
        }
    },
    "SXS:BBH:2560": {
        "q": 8.000056118630454,
        "chi_1z": -1.1691076787437761e-07,
        "chi_2z": 4.980800835005998e-09,
        "e_gw_0": 0.1541982079882984,
        "omega_gw_0": 0.0263556597599463,
        "periastron_passages": 38,
        "t_merger": 16965.599999999034,
        "SEOBNRv5EHM": {
            "e_opt": 0.17957397496234523,
            "omega_start_opt": 0.01122841579314298,
            "max_mm_22": 0.00012252469055817894
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.17957397496234523,
            "omega_start_opt": 0.011227655713627969,
            "max_mm_22": 7.116562515541158e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16354058434070726,
            "omega_start_opt": 0.012250656413536667,
            "max_mm_22": 0.00155339353566597
        }
    },
    "SXS:BBH:2561": {
        "q": 8.000828403151708,
        "chi_1z": -2.7708890529869304e-07,
        "chi_2z": -2.543171196298254e-06,
        "e_gw_0": 0.3235443553036646,
        "omega_gw_0": 0.022342453743556,
        "periastron_passages": 42,
        "t_merger": 20631.399999998826,
        "SEOBNRv5EHM": {
            "e_opt": 0.32081732750493047,
            "omega_start_opt": 0.010837536859128855,
            "max_mm_22": 0.00031941879143404517
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.32081732750493047,
            "omega_start_opt": 0.010835758571797425,
            "max_mm_22": 0.00027719109735069303
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3652617719493749,
            "omega_start_opt": 0.008613853118754403,
            "max_mm_22": 0.005890407050222701
        }
    },
    "SXS:BBH:2562": {
        "q": 7.99975865694167,
        "chi_1z": -1.5200135793259565e-07,
        "chi_2z": -4.545156582473501e-06,
        "e_gw_0": 0.3610635803683412,
        "omega_gw_0": 0.0213562371974035,
        "periastron_passages": 41,
        "t_merger": 20695.600000004706,
        "SEOBNRv5EHM": {
            "e_opt": 0.378482840579655,
            "omega_start_opt": 0.00998636819410155,
            "max_mm_22": 0.0012942679051897166
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4390889011857156,
            "omega_start_opt": 0.007870072356611968,
            "max_mm_22": 0.0019653391646071716
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4067656688624832,
            "omega_start_opt": 0.008386613278429546,
            "max_mm_22": 0.013478158718088551
        }
    },
    "SXS:BBH:2563": {
        "q": 7.999743691739749,
        "chi_1z": -1.1054917876172123e-07,
        "chi_2z": -3.7521980868482064e-06,
        "e_gw_0": 0.4177352474477209,
        "omega_gw_0": 0.0229616249380587,
        "periastron_passages": 31,
        "t_merger": 14663.699999999166,
        "SEOBNRv5EHM": {
            "e_opt": 0.45122589594450563,
            "omega_start_opt": 0.00974864636139971,
            "max_mm_22": 0.0030984068661834563
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4269834717020814,
            "omega_start_opt": 0.010687283918806119,
            "max_mm_22": 0.0003805571127912799
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4189026636212733,
            "omega_start_opt": 0.010222888133483625,
            "max_mm_22": 0.03314069296570299
        }
    },
    "SXS:BBH:2564": {
        "q": 10.00002438806528,
        "chi_1z": 1.2484743708038796e-06,
        "chi_2z": 3.489828532489919e-06,
        "e_gw_0": 0.0135390659161211,
        "omega_gw_0": 0.0340201686881348,
        "periastron_passages": 24,
        "t_merger": 10318.499999999414,
        "SEOBNRv5EHM": {
            "e_opt": 0.018963571514377213,
            "omega_start_opt": 0.014865355712873354,
            "max_mm_22": 4.771506730616437e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.018963571514377213,
            "omega_start_opt": 0.014052565210465827,
            "max_mm_22": 1.9452089382476778e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.016856508012779745,
            "omega_start_opt": 0.01486661025768513,
            "max_mm_22": 0.0006616851407728053
        }
    },
    "SXS:BBH:2565": {
        "q": 10.000063005208638,
        "chi_1z": -7.60712828285098e-07,
        "chi_2z": 5.402655134703059e-06,
        "e_gw_0": 0.0177846254125229,
        "omega_gw_0": 0.032835603794342,
        "periastron_passages": 26,
        "t_merger": 11443.000000002601,
        "SEOBNRv5EHM": {
            "e_opt": 0.023611473736455457,
            "omega_start_opt": 0.014074165620363038,
            "max_mm_22": 5.304019863672238e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.023611473736455457,
            "omega_start_opt": 0.013926909939076753,
            "max_mm_22": 3.3298588844821175e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.023611473736455457,
            "omega_start_opt": 0.01392453106179324,
            "max_mm_22": 0.0006773738635118542
        }
    },
    "SXS:BBH:2566": {
        "q": 9.997329180369961,
        "chi_1z": -1.0960696291867803e-06,
        "chi_2z": -1.463659673856203e-06,
        "e_gw_0": 0.4516309451227155,
        "omega_gw_0": 0.0218957687030403,
        "periastron_passages": 34,
        "t_merger": 16855.50000000383,
        "SEOBNRv5EHM": {
            "e_opt": 0.5372904165355534,
            "omega_start_opt": 0.007813408993405557,
            "max_mm_22": 0.0056943099080121184
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5413308205759575,
            "omega_start_opt": 0.007665787126293387,
            "max_mm_22": 0.005031143984085773
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5453712246163616,
            "omega_start_opt": 0.0067307551368722945,
            "max_mm_22": 0.09502111703294636
        }
    },
    "SXS:BBH:2567": {
        "q": 10.000278448843753,
        "chi_1z": -4.581675288093775e-08,
        "chi_2z": 4.3974956140961063e-07,
        "e_gw_0": 0.4476196389277865,
        "omega_gw_0": 0.0246691684553952,
        "periastron_passages": 26,
        "t_merger": 12015.400000002732,
        "SEOBNRv5EHM": {
            "e_opt": 0.496595181241648,
            "omega_start_opt": 0.010313793566876284,
            "max_mm_22": 0.002383447616248646
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4885143731608399,
            "omega_start_opt": 0.010625156603119058,
            "max_mm_22": 0.00024077662011467993
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4642719489184156,
            "omega_start_opt": 0.010555037123273284,
            "max_mm_22": 0.026528437044275877
        }
    },
    "SXS:BBH:2568": {
        "q": 10.002779823806568,
        "chi_1z": -9.899907085979755e-08,
        "chi_2z": 2.5127175477733905e-06,
        "e_gw_0": 0.5937936274342301,
        "omega_gw_0": 0.0145551782245144,
        "periastron_passages": 41,
        "t_merger": 25773.50000000586,
        "SEOBNRv5EHM": {
            "e_opt": 0.6873432275232805,
            "omega_start_opt": 0.004739929861441989,
            "max_mm_22": 0.05551807172911494
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6388583790384319,
            "omega_start_opt": 0.0060373707642800475,
            "max_mm_22": 0.012604568686691131
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6752220154020683,
            "omega_start_opt": 0.00435055152563413,
            "max_mm_22": 0.4395470078420506
        }
    },
    "SXS:BBH:2570": {
        "q": 1.0000000505917692,
        "chi_1z": 1.1063690910708093e-06,
        "chi_2z": 1.0774019098569054e-06,
        "e_gw_0": 0.0169924555661823,
        "omega_gw_0": 0.02619290889911,
        "periastron_passages": 15,
        "t_merger": 8589.200000001953,
        "SEOBNRv5EHM": {
            "e_opt": 0.019087352169328557,
            "omega_start_opt": 0.01125299619276081,
            "max_mm_22": 5.7700892400314174e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.021208169077031727,
            "omega_start_opt": 0.010622222863570183,
            "max_mm_22": 4.46942204083145e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.019087352169328557,
            "omega_start_opt": 0.010086065533758149,
            "max_mm_22": 0.0012981509832521443
        }
    },
    "SXS:BBH:2571": {
        "q": 1.0000000035687289,
        "chi_1z": 7.910151669317447e-07,
        "chi_2z": 8.018073702098556e-07,
        "e_gw_0": 0.0123706918234718,
        "omega_gw_0": 0.0258216353343394,
        "periastron_passages": 15,
        "t_merger": 8531.80000000194,
        "SEOBNRv5EHM": {
            "e_opt": 0.01482707378004631,
            "omega_start_opt": 0.011720014740858669,
            "max_mm_22": 6.022614611200794e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.01482707378004631,
            "omega_start_opt": 0.011720014740858669,
            "max_mm_22": 3.279593269689407e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.012708920382896838,
            "omega_start_opt": 0.010426246879854792,
            "max_mm_22": 0.0012766103606995927
        }
    },
    "SXS:BBH:2572": {
        "q": 1.0000000086373038,
        "chi_1z": 1.2390812028159351e-06,
        "chi_2z": 1.2370645084091167e-06,
        "e_gw_0": 0.0097926731119268,
        "omega_gw_0": 0.0258281437584557,
        "periastron_passages": 15,
        "t_merger": 8242.000000001874,
        "SEOBNRv5EHM": {
            "e_opt": 0.01889743798113647,
            "omega_start_opt": 0.010267454616012733,
            "max_mm_22": 5.764122163220975e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.014698007318661699,
            "omega_start_opt": 0.012311972732434742,
            "max_mm_22": 3.743106078013536e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.014698007318661699,
            "omega_start_opt": 0.012311972732434742,
            "max_mm_22": 0.00129397203166981
        }
    },
    "SXS:BBH:2573": {
        "q": 1.0000000007266838,
        "chi_1z": 1.028587511929282e-06,
        "chi_2z": 1.0391773954728223e-06,
        "e_gw_0": 0.0017626043487399,
        "omega_gw_0": 0.0254724008865307,
        "periastron_passages": 14,
        "t_merger": 8519.000000001937,
        "SEOBNRv5EHM": {
            "e_opt": 0.016883801180731114,
            "omega_start_opt": 0.011092399530698316,
            "max_mm_22": 5.647587856005831e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.014773326033139725,
            "omega_start_opt": 0.012080643006877037,
            "max_mm_22": 2.245334723993686e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.016883801180731114,
            "omega_start_opt": 0.011808242561520082,
            "max_mm_22": 0.0012562746696818117
        }
    },
    "SXS:BBH:2574": {
        "q": 1.000000036221761,
        "chi_1z": -1.8280670164241054e-07,
        "chi_2z": -1.241496206109444e-07,
        "e_gw_0": 0.0342119477554636,
        "omega_gw_0": 0.0260219728315853,
        "periastron_passages": 17,
        "t_merger": 8382.900000001906,
        "SEOBNRv5EHM": {
            "e_opt": 0.04074532704972074,
            "omega_start_opt": 0.010876217246346572,
            "max_mm_22": 4.9147886663991613e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.036218068488640655,
            "omega_start_opt": 0.012379531223037943,
            "max_mm_22": 3.4876964885577344e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.038481697769180694,
            "omega_start_opt": 0.01131322694957409,
            "max_mm_22": 0.0012340021724711603
        }
    },
    "SXS:BBH:2575": {
        "q": 1.0000000051722924,
        "chi_1z": 1.1444702999690287e-06,
        "chi_2z": 1.1271208777922661e-06,
        "e_gw_0": 0.027757324377119,
        "omega_gw_0": 0.0258652035862364,
        "periastron_passages": 17,
        "t_merger": 8442.80000000192,
        "SEOBNRv5EHM": {
            "e_opt": 0.031273248038972405,
            "omega_start_opt": 0.011729942803847041,
            "max_mm_22": 5.1737087638836776e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03574085490168275,
            "omega_start_opt": 0.011019805725992518,
            "max_mm_22": 3.677286955616754e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.031273248038972405,
            "omega_start_opt": 0.010614013110075649,
            "max_mm_22": 0.0013082111988629297
        }
    },
    "SXS:BBH:2576": {
        "q": 1.0000000326038532,
        "chi_1z": 9.794559673110186e-07,
        "chi_2z": 9.812231167684501e-07,
        "e_gw_0": 0.0297064772263833,
        "omega_gw_0": 0.0260121759566164,
        "periastron_passages": 17,
        "t_merger": 8339.300000001896,
        "SEOBNRv5EHM": {
            "e_opt": 0.03342676660333507,
            "omega_start_opt": 0.011437596678723296,
            "max_mm_22": 4.807526299499543e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03565521771022408,
            "omega_start_opt": 0.01098392664286332,
            "max_mm_22": 3.4457680582189454e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.02896986438955706,
            "omega_start_opt": 0.010779455640785586,
            "max_mm_22": 0.0012548646244761041
        }
    },
    "SXS:BBH:2577": {
        "q": 1.0000000029067884,
        "chi_1z": 1.06913571688096e-06,
        "chi_2z": 1.072069291584849e-06,
        "e_gw_0": 0.0137419737836033,
        "omega_gw_0": 0.0254361192212322,
        "periastron_passages": 16,
        "t_merger": 8409.900000001911,
        "SEOBNRv5EHM": {
            "e_opt": 0.03076009816451049,
            "omega_start_opt": 0.011354312238171639,
            "max_mm_22": 3.511843095493905e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.03076009816451049,
            "omega_start_opt": 0.01185791096210963,
            "max_mm_22": 3.737381382462601e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0329572480334041,
            "omega_start_opt": 0.010324813901082718,
            "max_mm_22": 0.0012155382181383567
        }
    },
    "SXS:BBH:2578": {
        "q": 1.0000000096598016,
        "chi_1z": 4.6253931829430565e-07,
        "chi_2z": 4.496420199477196e-07,
        "e_gw_0": 0.0778114538804948,
        "omega_gw_0": 0.0256047894067416,
        "periastron_passages": 18,
        "t_merger": 8548.300000001944,
        "SEOBNRv5EHM": {
            "e_opt": 0.09416382631069412,
            "omega_start_opt": 0.01049406328248691,
            "max_mm_22": 8.420411017695528e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.09416382631069412,
            "omega_start_opt": 0.01049406328248691,
            "max_mm_22": 7.356303884931137e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.08108551710087548,
            "omega_start_opt": 0.011614180949490582,
            "max_mm_22": 0.001485525138466004
        }
    },
    "SXS:BBH:2579": {
        "q": 1.00000000259993,
        "chi_1z": 8.700523751272464e-07,
        "chi_2z": 8.581449166162891e-07,
        "e_gw_0": 0.0753363919253184,
        "omega_gw_0": 0.0257942630896205,
        "periastron_passages": 18,
        "t_merger": 8361.600000001901,
        "SEOBNRv5EHM": {
            "e_opt": 0.08243150214111243,
            "omega_start_opt": 0.011669531431076194,
            "max_mm_22": 8.39842133124602e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0850074865830222,
            "omega_start_opt": 0.011664057232927393,
            "max_mm_22": 4.5177008919372597e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.09273543990875148,
            "omega_start_opt": 0.01013236308243083,
            "max_mm_22": 0.001314814514691176
        }
    },
    "SXS:BBH:2580": {
        "q": 1.0000000159108635,
        "chi_1z": -2.524030188285025e-07,
        "chi_2z": -2.5131037266020566e-07,
        "e_gw_0": 0.07493356154751,
        "omega_gw_0": 0.0256613296839499,
        "periastron_passages": 17,
        "t_merger": 8583.80000000195,
        "SEOBNRv5EHM": {
            "e_opt": 0.09544976198535234,
            "omega_start_opt": 0.010054773544408497,
            "max_mm_22": 4.405001170249001e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.09287003868845092,
            "omega_start_opt": 0.010612327965251085,
            "max_mm_22": 4.179209999977118e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.08771059209464808,
            "omega_start_opt": 0.010051985543042638,
            "max_mm_22": 0.0011238919972946793
        }
    },
    "SXS:BBH:2581": {
        "q": 1.0000000035966767,
        "chi_1z": 1.2937546454971877e-06,
        "chi_2z": 1.3024538036414344e-06,
        "e_gw_0": 0.0789423722355755,
        "omega_gw_0": 0.0261609580085155,
        "periastron_passages": 17,
        "t_merger": 8117.000000001845,
        "SEOBNRv5EHM": {
            "e_opt": 0.08140185681539722,
            "omega_start_opt": 0.012488693266836761,
            "max_mm_22": 8.583867822298252e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.08665358951316479,
            "omega_start_opt": 0.011887265118041801,
            "max_mm_22": 7.918291490094376e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.08665358951316479,
            "omega_start_opt": 0.01111654336727692,
            "max_mm_22": 0.0014737472830959053
        }
    },
    "SXS:BBH:2582": {
        "q": 1.0000000505590139,
        "chi_1z": 2.06561431180367e-06,
        "chi_2z": 2.050552184518238e-06,
        "e_gw_0": 0.1030550266628105,
        "omega_gw_0": 0.0259931975623787,
        "periastron_passages": 17,
        "t_merger": 8096.600000001841,
        "SEOBNRv5EHM": {
            "e_opt": 0.11811936076294446,
            "omega_start_opt": 0.011215335469594648,
            "max_mm_22": 6.968348605806973e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1293688236927487,
            "omega_start_opt": 0.010329765106306782,
            "max_mm_22": 5.364377009497989e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.10686989783314024,
            "omega_start_opt": 0.011717040736920793,
            "max_mm_22": 0.0016126493861354785
        }
    },
    "SXS:BBH:2583": {
        "q": 1.0000000193416472,
        "chi_1z": 7.968832760946418e-07,
        "chi_2z": 7.551554256298045e-07,
        "e_gw_0": 0.1057417551604953,
        "omega_gw_0": 0.0257418619788163,
        "periastron_passages": 18,
        "t_merger": 8221.30000000187,
        "SEOBNRv5EHM": {
            "e_opt": 0.10979912247104115,
            "omega_start_opt": 0.012503578548620546,
            "max_mm_22": 3.201393125762397e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12950665727353572,
            "omega_start_opt": 0.010638127713995795,
            "max_mm_22": 2.3101965819449788e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12106057092960947,
            "omega_start_opt": 0.010832218580644728,
            "max_mm_22": 0.0010439603125136365
        }
    },
    "SXS:BBH:2584": {
        "q": 1.0000000128470106,
        "chi_1z": -1.142117736176073e-06,
        "chi_2z": -1.1403532202663822e-06,
        "e_gw_0": 0.10728614766606,
        "omega_gw_0": 0.0254778387839522,
        "periastron_passages": 19,
        "t_merger": 8587.700000001953,
        "SEOBNRv5EHM": {
            "e_opt": 0.1376021366742891,
            "omega_start_opt": 0.009914761983840654,
            "max_mm_22": 3.6243742217667574e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12613529195143167,
            "omega_start_opt": 0.010924127653292804,
            "max_mm_22": 2.618033861223612e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12900200313214605,
            "omega_start_opt": 0.010071344892819646,
            "max_mm_22": 0.0014319527119603936
        }
    },
    "SXS:BBH:2585": {
        "q": 1.0000000264074165,
        "chi_1z": 1.082792034091174e-06,
        "chi_2z": 1.1711852018323716e-06,
        "e_gw_0": 0.1074517990124315,
        "omega_gw_0": 0.0261225417403662,
        "periastron_passages": 17,
        "t_merger": 8017.300000001822,
        "SEOBNRv5EHM": {
            "e_opt": 0.13098020877718783,
            "omega_start_opt": 0.010403194649319627,
            "max_mm_22": 8.305067433467261e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1366750004631525,
            "omega_start_opt": 0.01019385688742082,
            "max_mm_22": 4.089549870156528e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1167432295622761,
            "omega_start_opt": 0.011521832378666427,
            "max_mm_22": 0.0011741841440272571
        }
    },
    "SXS:BBH:2586": {
        "q": 1.0000000084145444,
        "chi_1z": 3.00038688635051e-06,
        "chi_2z": 2.9509454881657184e-06,
        "e_gw_0": 0.125668565442123,
        "omega_gw_0": 0.0271664776572381,
        "periastron_passages": 16,
        "t_merger": 7090.800000001613,
        "SEOBNRv5EHM": {
            "e_opt": 0.12846585444097547,
            "omega_start_opt": 0.013180321468817039,
            "max_mm_22": 4.2820610670513126e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13444101046148596,
            "omega_start_opt": 0.012789351651491646,
            "max_mm_22": 5.5248879083369395e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12547827643072024,
            "omega_start_opt": 0.013117268755923542,
            "max_mm_22": 0.0013468668007579065
        }
    },
    "SXS:BBH:2587": {
        "q": 1.0000000143900905,
        "chi_1z": -1.1308112977569316e-07,
        "chi_2z": -7.363730539224365e-08,
        "e_gw_0": 0.1329252057367217,
        "omega_gw_0": 0.025292750444532,
        "periastron_passages": 18,
        "t_merger": 8393.100000001908,
        "SEOBNRv5EHM": {
            "e_opt": 0.15439614031928867,
            "omega_start_opt": 0.010887326948103572,
            "max_mm_22": 0.00013939753409863975
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14834138971853225,
            "omega_start_opt": 0.011393967724758858,
            "max_mm_22": 6.28758011411712e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1604508909200451,
            "omega_start_opt": 0.010161381620628582,
            "max_mm_22": 0.001573160914258409
        }
    },
    "SXS:BBH:2588": {
        "q": 1.0000000025846578,
        "chi_1z": -1.3618206250991183e-06,
        "chi_2z": -1.3597982412684929e-06,
        "e_gw_0": 0.1358651662194555,
        "omega_gw_0": 0.0252200107809158,
        "periastron_passages": 19,
        "t_merger": 8615.60000000196,
        "SEOBNRv5EHM": {
            "e_opt": 0.15510850338933332,
            "omega_start_opt": 0.011016625407399349,
            "max_mm_22": 6.238563393312635e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14890416325376,
            "omega_start_opt": 0.011538921702615125,
            "max_mm_22": 4.9095283511713106e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14269982311818666,
            "omega_start_opt": 0.011760817146219862,
            "max_mm_22": 0.001972722062991261
        }
    },
    "SXS:BBH:2589": {
        "q": 1.000000145895472,
        "chi_1z": 1.0093116023170855e-06,
        "chi_2z": 9.959730922631315e-07,
        "e_gw_0": 0.1308691474524447,
        "omega_gw_0": 0.0264886678381294,
        "periastron_passages": 16,
        "t_merger": 7560.100000001719,
        "SEOBNRv5EHM": {
            "e_opt": 0.13596056062977813,
            "omega_start_opt": 0.01260424983739136,
            "max_mm_22": 0.00011218112140964909
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13596056062977813,
            "omega_start_opt": 0.012604149147464435,
            "max_mm_22": 8.207007561011892e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1601313269639609,
            "omega_start_opt": 0.01034538732823801,
            "max_mm_22": 0.0016783112253724308
        }
    },
    "SXS:BBH:2590": {
        "q": 1.0000000266479074,
        "chi_1z": 2.918243478903352e-06,
        "chi_2z": 2.9685341163522955e-06,
        "e_gw_0": 0.1303932817752024,
        "omega_gw_0": 0.0269142314740092,
        "periastron_passages": 16,
        "t_merger": 7244.700000001647,
        "SEOBNRv5EHM": {
            "e_opt": 0.14219608902500355,
            "omega_start_opt": 0.012335568372258748,
            "max_mm_22": 4.545773288966437e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14219608902500355,
            "omega_start_opt": 0.012335568372258748,
            "max_mm_22": 4.378017101669407e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14824698643032286,
            "omega_start_opt": 0.011366854188738553,
            "max_mm_22": 0.0010977585822325997
        }
    },
    "SXS:BBH:2591": {
        "q": 1.0000000048952422,
        "chi_1z": -4.340919885253788e-07,
        "chi_2z": -4.475067304376323e-07,
        "e_gw_0": 0.1379892413873858,
        "omega_gw_0": 0.0254465880892676,
        "periastron_passages": 18,
        "t_merger": 8231.000000001872,
        "SEOBNRv5EHM": {
            "e_opt": 0.1717752065376319,
            "omega_start_opt": 0.010238612268140077,
            "max_mm_22": 5.347303598368658e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1717752065376319,
            "omega_start_opt": 0.010238102840063852,
            "max_mm_22": 4.6472065451275135e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15643813452534333,
            "omega_start_opt": 0.01085714895214616,
            "max_mm_22": 0.0010946970375177445
        }
    },
    "SXS:BBH:2592": {
        "q": 1.000000006960585,
        "chi_1z": -1.3415574292347957e-06,
        "chi_2z": -1.3521465895299627e-06,
        "e_gw_0": 0.1413062282217688,
        "omega_gw_0": 0.0252136004898381,
        "periastron_passages": 19,
        "t_merger": 8611.100000001958,
        "SEOBNRv5EHM": {
            "e_opt": 0.1503920388197809,
            "omega_start_opt": 0.011809892774144145,
            "max_mm_22": 6.27462543010271e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1660578761968414,
            "omega_start_opt": 0.010738335828640592,
            "max_mm_22": 4.139526886548506e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17232421114766558,
            "omega_start_opt": 0.009837364680079912,
            "max_mm_22": 0.0019043030427478014
        }
    },
    "SXS:BBH:2593": {
        "q": 1.000000002501496,
        "chi_1z": 9.569287524972024e-07,
        "chi_2z": 9.8449236468808e-07,
        "e_gw_0": 0.1373398316840921,
        "omega_gw_0": 0.0265339895418,
        "periastron_passages": 16,
        "t_merger": 7479.4000000017,
        "SEOBNRv5EHM": {
            "e_opt": 0.1598232273162163,
            "omega_start_opt": 0.011114257519101533,
            "max_mm_22": 8.015154503482336e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14752913290727657,
            "omega_start_opt": 0.012270910292877938,
            "max_mm_22": 2.0377194993703718e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1506026565095115,
            "omega_start_opt": 0.011583008772335184,
            "max_mm_22": 0.0012372000933268401
        }
    },
    "SXS:BBH:2594": {
        "q": 1.000000018600502,
        "chi_1z": 2.6421473316948105e-06,
        "chi_2z": 2.6784121292774595e-06,
        "e_gw_0": 0.1629626764758096,
        "omega_gw_0": 0.0282714796091764,
        "periastron_passages": 14,
        "t_merger": 6206.100000001411,
        "SEOBNRv5EHM": {
            "e_opt": 0.20703983197860715,
            "omega_start_opt": 0.010837786241552957,
            "max_mm_22": 4.575052817490377e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.17417636658517746,
            "omega_start_opt": 0.013187826356630667,
            "max_mm_22": 4.569126398346057e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1807490596638634,
            "omega_start_opt": 0.012269751190973071,
            "max_mm_22": 0.0012013466788841631
        }
    },
    "SXS:BBH:2595": {
        "q": 1.0000000922825927,
        "chi_1z": -1.0550286437242194e-06,
        "chi_2z": -9.298503373701776e-07,
        "e_gw_0": 0.1691010760115232,
        "omega_gw_0": 0.0249823205925284,
        "periastron_passages": 18,
        "t_merger": 8338.400000001897,
        "SEOBNRv5EHM": {
            "e_opt": 0.19550032592394034,
            "omega_start_opt": 0.010683260751175958,
            "max_mm_22": 6.39820987249351e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.20875458530861427,
            "omega_start_opt": 0.009987194304468162,
            "max_mm_22": 1.5242644664792415e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.172305372000761,
            "omega_start_opt": 0.012015235367673172,
            "max_mm_22": 0.00114413844901462
        }
    },
    "SXS:BBH:2596": {
        "q": 1.0000000119852737,
        "chi_1z": -1.7875256463698105e-07,
        "chi_2z": -1.4974837466752478e-07,
        "e_gw_0": 0.1679990387999477,
        "omega_gw_0": 0.0249844572216749,
        "periastron_passages": 18,
        "t_merger": 8413.600000001912,
        "SEOBNRv5EHM": {
            "e_opt": 0.1920903415488369,
            "omega_start_opt": 0.010839532990501272,
            "max_mm_22": 0.00017007595815854426
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.17553082934635095,
            "omega_start_opt": 0.011998209661739416,
            "max_mm_22": 0.00010679607130803515
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17884273178684812,
            "omega_start_opt": 0.011559588840590298,
            "max_mm_22": 0.0026558512202712325
        }
    },
    "SXS:BBH:2597": {
        "q": 1.0000000293904416,
        "chi_1z": 1.21771349412032e-06,
        "chi_2z": 1.238561659987412e-06,
        "e_gw_0": 0.1652917859683565,
        "omega_gw_0": 0.0262849256945598,
        "periastron_passages": 16,
        "t_merger": 7486.500000001703,
        "SEOBNRv5EHM": {
            "e_opt": 0.1710742317972004,
            "omega_start_opt": 0.012479032476166463,
            "max_mm_22": 2.878560520191975e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.194103455308362,
            "omega_start_opt": 0.010924924821348835,
            "max_mm_22": 2.917300612448326e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1743641208702235,
            "omega_start_opt": 0.012005919806542467,
            "max_mm_22": 0.0011755111869474755
        }
    },
    "SXS:BBH:2598": {
        "q": 1.000000050017991,
        "chi_1z": 1.0823136044971795e-06,
        "chi_2z": 1.083592200177439e-06,
        "e_gw_0": -0.0058146141825866,
        "omega_gw_0": 0.0255293232661887,
        "periastron_passages": 8,
        "t_merger": 8611.000000001957,
        "SEOBNRv5EHM": {
            "e_opt": 0.00412179797979798,
            "omega_start_opt": 0.010091772387767444,
            "max_mm_22": 5.7737900319265734e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.00412179797979798,
            "omega_start_opt": 0.010092263065668345,
            "max_mm_22": 2.222101940207999e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.00412179797979798,
            "omega_start_opt": 0.010845632216900014,
            "max_mm_22": 0.0012692756889191026
        }
    },
    "SXS:BBH:2599": {
        "q": 1.0000001096412394,
        "chi_1z": -2.3714834472811364e-06,
        "chi_2z": -2.460033347998919e-06,
        "e_gw_0": 0.1935822073369658,
        "omega_gw_0": 0.0234401492413409,
        "periastron_passages": 20,
        "t_merger": 9708.200000002207,
        "SEOBNRv5EHM": {
            "e_opt": 0.20321493106294553,
            "omega_start_opt": 0.011109807908026539,
            "max_mm_22": 7.309504837493819e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.20321493106294553,
            "omega_start_opt": 0.011108660408352403,
            "max_mm_22": 6.632335685829993e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.24175569385074552,
            "omega_start_opt": 0.008806698291360748,
            "max_mm_22": 0.0013533280162572048
        }
    },
    "SXS:BBH:2600": {
        "q": 1.0000000299870688,
        "chi_1z": -5.699637705433519e-07,
        "chi_2z": -4.869448486625004e-07,
        "e_gw_0": 0.1902608794029924,
        "omega_gw_0": 0.0253857801243279,
        "periastron_passages": 17,
        "t_merger": 7814.200000001778,
        "SEOBNRv5EHM": {
            "e_opt": 0.21593481331872777,
            "omega_start_opt": 0.011004805765027673,
            "max_mm_22": 7.275932686467979e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.20200353504010019,
            "omega_start_opt": 0.01193235168009596,
            "max_mm_22": 6.0333488060893004e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.19503789590078638,
            "omega_start_opt": 0.012138633503387132,
            "max_mm_22": 0.0012715708069961362
        }
    },
    "SXS:BBH:2601": {
        "q": 1.0000000112482634,
        "chi_1z": -5.347700265105563e-07,
        "chi_2z": -5.428993046435599e-07,
        "e_gw_0": 0.1968627554597118,
        "omega_gw_0": 0.0246996641632373,
        "periastron_passages": 17,
        "t_merger": 8373.900000001904,
        "SEOBNRv5EHM": {
            "e_opt": 0.22972634797235958,
            "omega_start_opt": 0.010391872507837747,
            "max_mm_22": 0.00020262042716845396
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.250931857015962,
            "omega_start_opt": 0.009466059068481936,
            "max_mm_22": 0.00012301493045507872
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.22265784495782542,
            "omega_start_opt": 0.01049637663694227,
            "max_mm_22": 0.0020619189167616625
        }
    },
    "SXS:BBH:2602": {
        "q": 1.0000000130174191,
        "chi_1z": -5.171238891001145e-08,
        "chi_2z": -4.6408376877397346e-08,
        "e_gw_0": 0.2148639431381493,
        "omega_gw_0": 0.0256131317989174,
        "periastron_passages": 16,
        "t_merger": 7663.700000001742,
        "SEOBNRv5EHM": {
            "e_opt": 0.22337511141823344,
            "omega_start_opt": 0.012127063681222744,
            "max_mm_22": 8.654256183171505e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2416845467803837,
            "omega_start_opt": 0.011088655168051152,
            "max_mm_22": 0.0001137889100685241
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2270369984906635,
            "omega_start_opt": 0.011569536373721816,
            "max_mm_22": 0.0018745421746484414
        }
    },
    "SXS:BBH:2603": {
        "q": 1.0000000886200242,
        "chi_1z": -1.9970219709275735e-06,
        "chi_2z": -2.0652113936485823e-06,
        "e_gw_0": 0.233676772211314,
        "omega_gw_0": 0.0229311119474331,
        "periastron_passages": 20,
        "t_merger": 9689.700000002204,
        "SEOBNRv5EHM": {
            "e_opt": 0.24477940682912872,
            "omega_start_opt": 0.010838614861067105,
            "max_mm_22": 0.00021489213455061495
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.28302618914618005,
            "omega_start_opt": 0.009115546862030132,
            "max_mm_22": 0.00014107998072110384
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.252428763292539,
            "omega_start_opt": 0.010102927907958,
            "max_mm_22": 0.0031142204569679643
        }
    },
    "SXS:BBH:2604": {
        "q": 1.0000001020830969,
        "chi_1z": -1.7430916998263657e-06,
        "chi_2z": -1.738306551195916e-06,
        "e_gw_0": 0.2153917274720028,
        "omega_gw_0": 0.0255163556349795,
        "periastron_passages": 16,
        "t_merger": 7731.000000001758,
        "SEOBNRv5EHM": {
            "e_opt": 0.22299090653151557,
            "omega_start_opt": 0.012134702600414857,
            "max_mm_22": 0.00011644323900095177
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2601560576201015,
            "omega_start_opt": 0.010222509218644052,
            "max_mm_22": 0.00012946822165071925
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.22670742164037416,
            "omega_start_opt": 0.01157364906053745,
            "max_mm_22": 0.001915762666680143
        }
    },
    "SXS:BBH:2605": {
        "q": 1.0000002105814356,
        "chi_1z": -7.338361992540839e-07,
        "chi_2z": -8.00703624062166e-07,
        "e_gw_0": 0.2252550407460374,
        "omega_gw_0": 0.0243314053224473,
        "periastron_passages": 17,
        "t_merger": 8285.600000001883,
        "SEOBNRv5EHM": {
            "e_opt": 0.25261280114333334,
            "omega_start_opt": 0.010700489226226352,
            "max_mm_22": 6.329231481949638e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.25261280114333334,
            "omega_start_opt": 0.010698983971547409,
            "max_mm_22": 4.689505150701212e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2601534817744776,
            "omega_start_opt": 0.009968237296103303,
            "max_mm_22": 0.0016242204830353435
        }
    },
    "SXS:BBH:2606": {
        "q": 1.0000000156026867,
        "chi_1z": -4.409516349779368e-08,
        "chi_2z": -2.672709111246562e-08,
        "e_gw_0": 0.2388455404357534,
        "omega_gw_0": 0.0239679095632921,
        "periastron_passages": 18,
        "t_merger": 8769.600000001994,
        "SEOBNRv5EHM": {
            "e_opt": 0.2915960447092329,
            "omega_start_opt": 0.009378952891370489,
            "max_mm_22": 0.00010474593698883705
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2682683611324943,
            "omega_start_opt": 0.010388232056660377,
            "max_mm_22": 0.00015043062241848482
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2527165720813352,
            "omega_start_opt": 0.01078493042170718,
            "max_mm_22": 0.003195121049654359
        }
    },
    "SXS:BBH:2607": {
        "q": 1.0000000001784266,
        "chi_1z": -1.1632345850155504e-06,
        "chi_2z": -1.2292376546737245e-06,
        "e_gw_0": 0.26592858202613,
        "omega_gw_0": 0.0224960640097707,
        "periastron_passages": 20,
        "t_merger": 9630.60000000219,
        "SEOBNRv5EHM": {
            "e_opt": 0.27159060311421307,
            "omega_start_opt": 0.01091497791718116,
            "max_mm_22": 0.00016798967866171743
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2837118152354252,
            "omega_start_opt": 0.010304464651836839,
            "max_mm_22": 0.00036561321647488043
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2837118152354252,
            "omega_start_opt": 0.010048011967837212,
            "max_mm_22": 0.004381587864443537
        }
    },
    "SXS:BBH:2608": {
        "q": 1.0000000696675417,
        "chi_1z": -2.27502656650246e-06,
        "chi_2z": -2.2575433643839835e-06,
        "e_gw_0": 0.2641631434582283,
        "omega_gw_0": 0.0243500878914668,
        "periastron_passages": 17,
        "t_merger": 7863.300000001787,
        "SEOBNRv5EHM": {
            "e_opt": 0.2707447894243666,
            "omega_start_opt": 0.011758470679083758,
            "max_mm_22": 0.0002156007787644798
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.30710842578800296,
            "omega_start_opt": 0.010039717275092426,
            "max_mm_22": 0.00011619983926514088
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2909468096263868,
            "omega_start_opt": 0.010390962379919504,
            "max_mm_22": 0.005284200868516442
        }
    },
    "SXS:BBH:2609": {
        "q": 1.0000000128270596,
        "chi_1z": -7.76335163061198e-07,
        "chi_2z": -7.624967445377638e-07,
        "e_gw_0": 0.2680500431725463,
        "omega_gw_0": 0.023790462131985,
        "periastron_passages": 17,
        "t_merger": 8351.6000000019,
        "SEOBNRv5EHM": {
            "e_opt": 0.28207053696623896,
            "omega_start_opt": 0.01102653071669907,
            "max_mm_22": 8.267695094388294e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.28207053696623896,
            "omega_start_opt": 0.011024415260394627,
            "max_mm_22": 7.467667541882772e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2740113787672036,
            "omega_start_opt": 0.01110558184563593,
            "max_mm_22": 0.005096407713501283
        }
    },
    "SXS:BBH:2610": {
        "q": 1.0000000083101037,
        "chi_1z": 3.230885140512008e-07,
        "chi_2z": 3.871516428069512e-07,
        "e_gw_0": 0.273515683105202,
        "omega_gw_0": 0.0253604590708565,
        "periastron_passages": 15,
        "t_merger": 7103.800000001615,
        "SEOBNRv5EHM": {
            "e_opt": 0.28525745419191173,
            "omega_start_opt": 0.011869957423373448,
            "max_mm_22": 0.00029465964489772123
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3337423026767602,
            "omega_start_opt": 0.009712510485397455,
            "max_mm_22": 0.00018001307302462077
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.31354028247474,
            "omega_start_opt": 0.010067367045860792,
            "max_mm_22": 0.0038521994643788693
        }
    },
    "SXS:BBH:2611": {
        "q": 1.0000001330936308,
        "chi_1z": -2.4007659393586517e-06,
        "chi_2z": -2.4076778336739496e-06,
        "e_gw_0": 0.2550431885331334,
        "omega_gw_0": 0.0245652136651112,
        "periastron_passages": 17,
        "t_merger": 7819.6000000017775,
        "SEOBNRv5EHM": {
            "e_opt": 0.29646960174171394,
            "omega_start_opt": 0.01016047568467203,
            "max_mm_22": 0.00014519845891924898
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2684251799553356,
            "omega_start_opt": 0.011477492242031708,
            "max_mm_22": 0.00018858690868028827
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.30047594771119657,
            "omega_start_opt": 0.009628481132742544,
            "max_mm_22": 0.004884008139238949
        }
    },
    "SXS:BBH:2612": {
        "q": 1.000000039894531,
        "chi_1z": -2.029051354852413e-06,
        "chi_2z": -2.2387556940425232e-06,
        "e_gw_0": 0.2623553689999048,
        "omega_gw_0": 0.02392352047458,
        "periastron_passages": 18,
        "t_merger": 8272.30000000188,
        "SEOBNRv5EHM": {
            "e_opt": 0.26938750680782664,
            "omega_start_opt": 0.011559659693925788,
            "max_mm_22": 0.0003358220258491418
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.32999356741388725,
            "omega_start_opt": 0.008912955588837375,
            "max_mm_22": 0.0001967822054623758
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.28958952700984686,
            "omega_start_opt": 0.010248527942480611,
            "max_mm_22": 0.0031218323396701164
        }
    },
    "SXS:BBH:2613": {
        "q": 1.0001913939393015,
        "chi_1z": 1.3007008290690404e-06,
        "chi_2z": -1.198502551106146e-06,
        "e_gw_0": 0.1887815142696896,
        "omega_gw_0": 0.0256312662056287,
        "periastron_passages": 18,
        "t_merger": 7926.000000001803,
        "SEOBNRv5EHM": {
            "e_opt": 0.20546023212392883,
            "omega_start_opt": 0.01154347290849361,
            "max_mm_22": 0.00018365810882059463
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.201977855308269,
            "omega_start_opt": 0.011858497463674185,
            "max_mm_22": 0.00013800066216873574
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1950131016769494,
            "omega_start_opt": 0.01205995870787167,
            "max_mm_22": 0.0020664689620658594
        }
    },
    "SXS:BBH:2614": {
        "q": 1.0000000331585877,
        "chi_1z": -2.0184461260224814e-06,
        "chi_2z": -2.0147107466610086e-06,
        "e_gw_0": 0.1903929126221686,
        "omega_gw_0": 0.0245968967845998,
        "periastron_passages": 18,
        "t_merger": 8485.00000000193,
        "SEOBNRv5EHM": {
            "e_opt": 0.19490187647045995,
            "omega_start_opt": 0.01194168730023217,
            "max_mm_22": 0.00012296313329662745
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2331861736343003,
            "omega_start_opt": 0.00978880585615246,
            "max_mm_22": 7.393726442905812e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.22622539233178388,
            "omega_start_opt": 0.009871288903749878,
            "max_mm_22": 0.001666113778125533
        }
    },
    "SXS:BBH:2615": {
        "q": 1.000000045630781,
        "chi_1z": -9.81541309570099e-07,
        "chi_2z": -9.984626309791792e-07,
        "e_gw_0": 0.2228538064833837,
        "omega_gw_0": 0.0241810556139263,
        "periastron_passages": 18,
        "t_merger": 8786.900000001999,
        "SEOBNRv5EHM": {
            "e_opt": 0.2296956283694202,
            "omega_start_opt": 0.011720749393797546,
            "max_mm_22": 5.9214661890516496e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2296956283694202,
            "omega_start_opt": 0.011719047312389784,
            "max_mm_22": 5.647690499654967e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.23346113047383693,
            "omega_start_opt": 0.011187874404815435,
            "max_mm_22": 0.001650220851573514
        }
    },
    "SXS:BBH:2616": {
        "q": 1.0000000112945095,
        "chi_1z": -9.494762656542348e-07,
        "chi_2z": -9.467018571048546e-07,
        "e_gw_0": 0.22514176076811,
        "omega_gw_0": 0.0236201660167734,
        "periastron_passages": 18,
        "t_merger": 8979.900000002042,
        "SEOBNRv5EHM": {
            "e_opt": 0.24815472980018405,
            "omega_start_opt": 0.010716230931217131,
            "max_mm_22": 0.00019727249070067288
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.28575393128506044,
            "omega_start_opt": 0.009031042047128526,
            "max_mm_22": 0.00013500299972701857
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2556745700971593,
            "omega_start_opt": 0.009992881776873777,
            "max_mm_22": 0.0019104815321916435
        }
    },
    "SXS:BBH:3703": {
        "q": 1.3514848610181844,
        "chi_1z": 0.03976629556078235,
        "chi_2z": 0.00977848936481668,
        "e_gw_0": -0.0001721086711833,
        "omega_gw_0": 0.0677329802030366,
        "periastron_passages": 0,
        "t_merger": 663.2000000001507,
        "SEOBNRv5EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.0303018139831496,
            "max_mm_22": 6.283300128528957e-06
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.0,
            "omega_start_opt": 0.027750065716717495,
            "max_mm_22": 2.0065174782146755e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0,
            "omega_start_opt": 0.02526729649354507,
            "max_mm_22": 0.0005426277210925923
        }
    },
    "SXS:BBH:3933": {
        "q": 1.999995481300334,
        "chi_1z": 9.816913244901554e-10,
        "chi_2z": -2.7300935169785457e-07,
        "e_gw_0": 0.6511729655827754,
        "omega_gw_0": 0.010514520617083,
        "periastron_passages": 23,
        "t_merger": 17505.80000000398,
        "SEOBNRv5EHM": {
            "e_opt": 0.6992959855197175,
            "omega_start_opt": 0.004129133665567517,
            "max_mm_22": 0.025443481453022443
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6952555814793134,
            "omega_start_opt": 0.004208042704512582,
            "max_mm_22": 0.0013576073503497321
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.747780834004566,
            "omega_start_opt": 0.002649722851253181,
            "max_mm_22": 0.21647713332508978
        }
    },
    "SXS:BBH:3934": {
        "q": 1.999989738036726,
        "chi_1z": -1.0482627435931502e-07,
        "chi_2z": -2.0548178319770418e-07,
        "e_gw_0": 0.6545965314904092,
        "omega_gw_0": 0.0103839132198768,
        "periastron_passages": 23,
        "t_merger": 17589.300000004,
        "SEOBNRv5EHM": {
            "e_opt": 0.7028160718792541,
            "omega_start_opt": 0.00406538063505943,
            "max_mm_22": 0.02863606072038183
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6987756678388501,
            "omega_start_opt": 0.004144128283658852,
            "max_mm_22": 0.004769029753888154
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7149372840004662,
            "omega_start_opt": 0.0032806249290365332,
            "max_mm_22": 0.22353003867801202
        }
    },
    "SXS:BBH:3935": {
        "q": 1.9999339255721948,
        "chi_1z": 1.7008665358264547e-07,
        "chi_2z": -2.692207373556111e-07,
        "e_gw_0": 0.6586783805076561,
        "omega_gw_0": 0.0102693225212469,
        "periastron_passages": 23,
        "t_merger": 17616.500000004005,
        "SEOBNRv5EHM": {
            "e_opt": 0.7513865974848384,
            "omega_start_opt": 0.0030558583353899405,
            "max_mm_22": 0.020805267597733046
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7311845772828183,
            "omega_start_opt": 0.003460407388640154,
            "max_mm_22": 0.00552447797972111
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7352249813232223,
            "omega_start_opt": 0.0029288693716648167,
            "max_mm_22": 0.2048010986786497
        }
    },
    "SXS:BBH:3936": {
        "q": 1.9999156063708292,
        "chi_1z": 3.09568877344862e-07,
        "chi_2z": -1.4675185857715198e-07,
        "e_gw_0": 0.6627901428071964,
        "omega_gw_0": 0.0101708884192607,
        "periastron_passages": 23,
        "t_merger": 17501.400000003978,
        "SEOBNRv5EHM": {
            "e_opt": 0.7563623998256215,
            "omega_start_opt": 0.0029896530095072957,
            "max_mm_22": 0.021608195296951238
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6795947230579447,
            "omega_start_opt": 0.004705007869352814,
            "max_mm_22": 0.00937419619179014
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7442411877044094,
            "omega_start_opt": 0.002807764592091961,
            "max_mm_22": 0.17365472529118453
        }
    },
    "SXS:BBH:3937": {
        "q": 1.9999289671670752,
        "chi_1z": 3.3756392285257837e-07,
        "chi_2z": -1.7525222697295685e-07,
        "e_gw_0": 0.6676146620722001,
        "omega_gw_0": 0.0100920365985674,
        "periastron_passages": 23,
        "t_merger": 17291.60000000393,
        "SEOBNRv5EHM": {
            "e_opt": 0.7494969946553144,
            "omega_start_opt": 0.003186824090216234,
            "max_mm_22": 0.025703744319948818
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6848505300088497,
            "omega_start_opt": 0.004654258265347859,
            "max_mm_22": 0.005676595961755293
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7292949744532942,
            "omega_start_opt": 0.0031039645561759216,
            "max_mm_22": 0.21580801413985362
        }
    },
    "SXS:BBH:3938": {
        "q": 1.9999417771329528,
        "chi_1z": 3.500023082610253e-07,
        "chi_2z": -1.446013634884529e-07,
        "e_gw_0": 0.6728623870776278,
        "omega_gw_0": 0.0100328544378561,
        "periastron_passages": 22,
        "t_merger": 16876.600000003833,
        "SEOBNRv5EHM": {
            "e_opt": 0.6945736201886421,
            "omega_start_opt": 0.004524702255401848,
            "max_mm_22": 0.03018010652407921
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6905332161482381,
            "omega_start_opt": 0.004609228190823409,
            "max_mm_22": 0.00422725916331812
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7147756403906624,
            "omega_start_opt": 0.0034940832592837805,
            "max_mm_22": 0.1799546476106818
        }
    },
    "SXS:BBH:3939": {
        "q": 6.000005781280882,
        "chi_1z": -4.6872337045992e-07,
        "chi_2z": -1.6968408349120423e-08,
        "e_gw_0": 0.5995264716750364,
        "omega_gw_0": 0.0148436567019927,
        "periastron_passages": 28,
        "t_merger": 16697.700000003795,
        "SEOBNRv5EHM": {
            "e_opt": 0.6233314266276762,
            "omega_start_opt": 0.0067017486043260514,
            "max_mm_22": 0.028764912768932338
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6798970831933326,
            "omega_start_opt": 0.005043243924468348,
            "max_mm_22": 0.003304564101293095
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6394930427892923,
            "omega_start_opt": 0.005390846698366155,
            "max_mm_22": 0.3958807496504567
        }
    },
    "SXS:BBH:3940": {
        "q": 6.000000257222552,
        "chi_1z": -5.0891856257753984e-09,
        "chi_2z": -1.7388920518139494e-07,
        "e_gw_0": 0.601140969385316,
        "omega_gw_0": 0.014755935830716,
        "periastron_passages": 28,
        "t_merger": 16805.50000000382,
        "SEOBNRv5EHM": {
            "e_opt": 0.6570720831766003,
            "omega_start_opt": 0.005717662692023085,
            "max_mm_22": 0.026440007395917453
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6813145074190246,
            "omega_start_opt": 0.005011113267586796,
            "max_mm_22": 0.0009476584149550327
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6691932952978124,
            "omega_start_opt": 0.0046228965507838175,
            "max_mm_22": 0.43824317470346763
        }
    },
    "SXS:BBH:3941": {
        "q": 5.999833309780412,
        "chi_1z": -5.456578847242156e-08,
        "chi_2z": 6.314981891393078e-07,
        "e_gw_0": 0.6033621200262724,
        "omega_gw_0": 0.0146699131028013,
        "periastron_passages": 28,
        "t_merger": 16874.100000003837,
        "SEOBNRv5EHM": {
            "e_opt": 0.6590015409026031,
            "omega_start_opt": 0.0056777290277538845,
            "max_mm_22": 0.024928513883986092
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6832439651450274,
            "omega_start_opt": 0.004973575886061638,
            "max_mm_22": 0.0034255766400028698
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6145570964581587,
            "omega_start_opt": 0.006135821928542818,
            "max_mm_22": 0.4487587508866706
        }
    },
    "SXS:BBH:3942": {
        "q": 5.99999220866017,
        "chi_1z": -3.40390457938356e-07,
        "chi_2z": 4.155517492350155e-07,
        "e_gw_0": 0.6053071883437477,
        "omega_gw_0": 0.0145923331172169,
        "periastron_passages": 28,
        "t_merger": 16895.900000003843,
        "SEOBNRv5EHM": {
            "e_opt": 0.6813809120966662,
            "omega_start_opt": 0.0050766255754398915,
            "max_mm_22": 0.028086738140588707
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6167344474502016,
            "omega_start_opt": 0.0069532063598720184,
            "max_mm_22": 0.0013340819828560058
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.66521929593505,
            "omega_start_opt": 0.004760672164292698,
            "max_mm_22": 0.4477457299732651
        }
    },
    "SXS:BBH:3943": {
        "q": 5.999874562782543,
        "chi_1z": -2.6974880971749913e-08,
        "chi_2z": 9.640390315369471e-08,
        "e_gw_0": 0.6059542556987743,
        "omega_gw_0": 0.0145203679812583,
        "periastron_passages": 28,
        "t_merger": 16889.10000000384,
        "SEOBNRv5EHM": {
            "e_opt": 0.6644936485000272,
            "omega_start_opt": 0.005575614433184036,
            "max_mm_22": 0.03257596567142873
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6887360727424515,
            "omega_start_opt": 0.004875054088758473,
            "max_mm_22": 0.015594634994221535
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6766148606212394,
            "omega_start_opt": 0.00449173330681011,
            "max_mm_22": 0.40477803189092043
        }
    },
    "SXS:BBH:3944": {
        "q": 5.999991489426538,
        "chi_1z": -5.9357522622889846e-08,
        "chi_2z": 2.570846697228519e-07,
        "e_gw_0": 0.6098995663671978,
        "omega_gw_0": 0.0144464690044379,
        "periastron_passages": 27,
        "t_merger": 16821.200000003824,
        "SEOBNRv5EHM": {
            "e_opt": 0.6448436553744199,
            "omega_start_opt": 0.006170748735543326,
            "max_mm_22": 0.02281151356981037
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6529244634552279,
            "omega_start_opt": 0.0059161562614650515,
            "max_mm_22": 0.005362606032607631
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6973689078996723,
            "omega_start_opt": 0.004016666352724807,
            "max_mm_22": 0.1673667539335285
        }
    },
    "SXS:BBH:3945": {
        "q": 2.0000261585664614,
        "chi_1z": -6.939289226155674e-08,
        "chi_2z": -2.8853864028834257e-07,
        "e_gw_0": 0.6419318985415454,
        "omega_gw_0": 0.0114559366565175,
        "periastron_passages": 21,
        "t_merger": 14945.300000003399,
        "SEOBNRv5EHM": {
            "e_opt": 0.7385112682065496,
            "omega_start_opt": 0.003401544614644609,
            "max_mm_22": 0.013393647043147161
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7183092480045293,
            "omega_start_opt": 0.003832724183283421,
            "max_mm_22": 0.003661168014471916
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7142688439641254,
            "omega_start_opt": 0.003432539057501024,
            "max_mm_22": 0.14177564403963805
        }
    },
    "SXS:BBH:3946": {
        "q": 2.0002627311181813,
        "chi_1z": 7.513428473929909e-08,
        "chi_2z": -2.1380012924884133e-07,
        "e_gw_0": 0.6564125958363856,
        "omega_gw_0": 0.010908194952192,
        "periastron_passages": 21,
        "t_merger": 15144.900000003443,
        "SEOBNRv5EHM": {
            "e_opt": 0.6768648155524857,
            "omega_start_opt": 0.004960281361134515,
            "max_mm_22": 0.013455947053610529
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.705147643835314,
            "omega_start_opt": 0.00424252611202757,
            "max_mm_22": 0.007246514215237365
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7293900680777383,
            "omega_start_opt": 0.0031929693403759166,
            "max_mm_22": 0.15308098517147628
        }
    },
    "SXS:BBH:3947": {
        "q": 2.0001214491595194,
        "chi_1z": 2.0335555652183393e-07,
        "chi_2z": -3.162541442223133e-07,
        "e_gw_0": 0.6648919822917054,
        "omega_gw_0": 0.0117417384256233,
        "periastron_passages": 17,
        "t_merger": 11977.500000002723,
        "SEOBNRv5EHM": {
            "e_opt": 0.7287932884926427,
            "omega_start_opt": 0.004159323519049831,
            "max_mm_22": 0.02548796812476084
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7045508642502185,
            "omega_start_opt": 0.004776106294177583,
            "max_mm_22": 0.0021498688207821637
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7005104602098144,
            "omega_start_opt": 0.004218194361594188,
            "max_mm_22": 0.1894085463735672
        }
    },
    "SXS:BBH:3948": {
        "q": 2.000062957864921,
        "chi_1z": 3.1787642522746236e-08,
        "chi_2z": -2.970982529121465e-07,
        "e_gw_0": 0.6614616115105862,
        "omega_gw_0": 0.0118870899447695,
        "periastron_passages": 17,
        "t_merger": 11887.400000002703,
        "SEOBNRv5EHM": {
            "e_opt": 0.705148392389976,
            "omega_start_opt": 0.0047500804496380215,
            "max_mm_22": 0.02484464081068216
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7374716247132083,
            "omega_start_opt": 0.003906794543680491,
            "max_mm_22": 0.004013200480612045
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7495928368344204,
            "omega_start_opt": 0.003096414342745509,
            "max_mm_22": 0.19425385991627975
        }
    },
    "SXS:BBH:3949": {
        "q": 2.000039367595266,
        "chi_1z": 3.9523687910525756e-08,
        "chi_2z": -2.848798254541172e-07,
        "e_gw_0": 0.6581608370444435,
        "omega_gw_0": 0.0120438937923076,
        "periastron_passages": 17,
        "t_merger": 11748.00000000267,
        "SEOBNRv5EHM": {
            "e_opt": 0.7216876242959611,
            "omega_start_opt": 0.004304476751834461,
            "max_mm_22": 0.023445469561582888
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7338088364171733,
            "omega_start_opt": 0.003980486132023446,
            "max_mm_22": 0.001373109456422772
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6772431798515166,
            "omega_start_opt": 0.004783018680909685,
            "max_mm_22": 0.16266401874141367
        }
    },
    "SXS:BBH:3950": {
        "q": 1.9999915991639274,
        "chi_1z": 1.7828728639769525e-07,
        "chi_2z": -7.368524871858657e-08,
        "e_gw_0": 0.6683542471679456,
        "omega_gw_0": 0.0101570834558652,
        "periastron_passages": 22,
        "t_merger": 16912.200000003846,
        "SEOBNRv5EHM": {
            "e_opt": 0.7666564720905789,
            "omega_start_opt": 0.0028673961617969768,
            "max_mm_22": 0.024881693328983046
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6858483912824981,
            "omega_start_opt": 0.004676025456740003,
            "max_mm_22": 0.0013603498575173179
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7626160680501748,
            "omega_start_opt": 0.0025268556960355956,
            "max_mm_22": 0.19314535867827087
        }
    },
    "SXS:BBH:3951": {
        "q": 1.9999136845116416,
        "chi_1z": 2.6373103072683873e-07,
        "chi_2z": -2.3758813253697466e-07,
        "e_gw_0": 0.6645304517783449,
        "omega_gw_0": 0.010308143234033,
        "periastron_passages": 22,
        "t_merger": 16707.300000003797,
        "SEOBNRv5EHM": {
            "e_opt": 0.762502883608013,
            "omega_start_opt": 0.002936731894320794,
            "max_mm_22": 0.024879425799365196
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7544220755272049,
            "omega_start_opt": 0.003084706380346237,
            "max_mm_22": 0.002497038933578888
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6938160149211443,
            "omega_start_opt": 0.003903899782381349,
            "max_mm_22": 0.18548378568647939
        }
    },
    "SXS:BBH:3952": {
        "q": 2.0000044791160465,
        "chi_1z": 1.5590148028613933e-07,
        "chi_2z": -5.80656385328251e-08,
        "e_gw_0": 0.641748972538853,
        "omega_gw_0": 0.0112762693024105,
        "periastron_passages": 22,
        "t_merger": 15514.200000003528,
        "SEOBNRv5EHM": {
            "e_opt": 0.7368857400058964,
            "omega_start_opt": 0.003392598442269657,
            "max_mm_22": 0.020472315660913898
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6884008915210479,
            "omega_start_opt": 0.004481101027935973,
            "max_mm_22": 0.0042358393503612035
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6803200834402399,
            "omega_start_opt": 0.0040893623243544956,
            "max_mm_22": 0.18298505533322573
        }
    },
    "SXS:BBH:3953": {
        "q": 1.9999929872748892,
        "chi_1z": 2.332153683378688e-07,
        "chi_2z": -1.686246784374525e-07,
        "e_gw_0": 0.643082211089389,
        "omega_gw_0": 0.0111037186050977,
        "periastron_passages": 22,
        "t_merger": 15996.400000003638,
        "SEOBNRv5EHM": {
            "e_opt": 0.7373124881996991,
            "omega_start_opt": 0.0033543906010198455,
            "max_mm_22": 0.011630876137471713
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6888276397148506,
            "omega_start_opt": 0.004427422420430118,
            "max_mm_22": 0.0024158698007844537
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7130700639572749,
            "omega_start_opt": 0.0033860670932445882,
            "max_mm_22": 0.1524367480243599
        }
    },
    "SXS:BBH:3954": {
        "q": 1.999994879952395,
        "chi_1z": 2.2051561326063615e-07,
        "chi_2z": -1.3364525161203153e-07,
        "e_gw_0": 0.6448709855747654,
        "omega_gw_0": 0.0109470380684931,
        "periastron_passages": 23,
        "t_merger": 16455.600000003742,
        "SEOBNRv5EHM": {
            "e_opt": 0.6794040644056772,
            "omega_start_opt": 0.004643676096115619,
            "max_mm_22": 0.019554151837510636
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7036464886481015,
            "omega_start_opt": 0.004048250079161219,
            "max_mm_22": 0.002863527935165755
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6794040644056772,
            "omega_start_opt": 0.004034065443177506,
            "max_mm_22": 0.20094812365928483
        }
    },
    "SXS:BBH:3955": {
        "q": 1.9999975235922203,
        "chi_1z": 1.54514430989155e-07,
        "chi_2z": 4.3716757841330085e-08,
        "e_gw_0": 0.6460479024305863,
        "omega_gw_0": 0.0108020625624881,
        "periastron_passages": 23,
        "t_merger": 17153.799999999024,
        "SEOBNRv5EHM": {
            "e_opt": 0.6953952625494585,
            "omega_start_opt": 0.004237315785731074,
            "max_mm_22": 0.0120189228588784
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6630720302262261,
            "omega_start_opt": 0.005014651941014176,
            "max_mm_22": 0.004036504583502243
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7277184948726908,
            "omega_start_opt": 0.0030627433594587715,
            "max_mm_22": 0.16787720582657928
        }
    },
    "SXS:BBH:3956": {
        "q": 1.9999958188833495,
        "chi_1z": 5.6119944184991093e-08,
        "chi_2z": -2.5170190275142727e-09,
        "e_gw_0": 0.651932742782859,
        "omega_gw_0": 0.0104643310037868,
        "periastron_passages": 23,
        "t_merger": 17813.399999998986,
        "SEOBNRv5EHM": {
            "e_opt": 0.7154971457665269,
            "omega_start_opt": 0.003775941117314381,
            "max_mm_22": 0.025311348847764537
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6831739134432946,
            "omega_start_opt": 0.004509497897271479,
            "max_mm_22": 0.0022960351216463337
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6952951255645067,
            "omega_start_opt": 0.0037238086162885587,
            "max_mm_22": 0.24405795441795008
        }
    },
    "SXS:BBH:3957": {
        "q": 1.9999913226978763,
        "chi_1z": 3.741353884654087e-08,
        "chi_2z": -1.9742698109626134e-08,
        "e_gw_0": 0.655941456656083,
        "omega_gw_0": 0.010327248029275,
        "periastron_passages": 23,
        "t_merger": 17890.899999998983,
        "SEOBNRv5EHM": {
            "e_opt": 0.7203164915867544,
            "omega_start_opt": 0.003696433979094675,
            "max_mm_22": 0.022712314186529525
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7283972996675625,
            "omega_start_opt": 0.0035045109076499545,
            "max_mm_22": 0.005515421843606205
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7324377037079666,
            "omega_start_opt": 0.002968762225080772,
            "max_mm_22": 0.21031748596720712
        }
    },
    "SXS:BBH:3958": {
        "q": 1.9999938550244711,
        "chi_1z": 3.8679319630631314e-07,
        "chi_2z": -2.1262827184495236e-07,
        "e_gw_0": 0.6645542621627172,
        "omega_gw_0": 0.0101415116835276,
        "periastron_passages": 23,
        "t_merger": 17404.20000000396,
        "SEOBNRv5EHM": {
            "e_opt": 0.6852597150508248,
            "omega_start_opt": 0.004610751344686887,
            "max_mm_22": 0.022226646187333166
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.697380927172037,
            "omega_start_opt": 0.004308011864971611,
            "max_mm_22": 0.013775056916803918
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7175829473740571,
            "omega_start_opt": 0.003332575432809181,
            "max_mm_22": 0.1865199947560927
        }
    },
    "SXS:BBH:3959": {
        "q": 2.0000016782614702,
        "chi_1z": 7.50663497013882e-08,
        "chi_2z": -7.264859562863325e-09,
        "e_gw_0": 0.6695522262869119,
        "omega_gw_0": 0.0100651747358764,
        "periastron_passages": 22,
        "t_merger": 17376.799999999013,
        "SEOBNRv5EHM": {
            "e_opt": 0.7378167796150106,
            "omega_start_opt": 0.003468972436417469,
            "max_mm_22": 0.030212804295829065
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.7176147594129904,
            "omega_start_opt": 0.003909971638893016,
            "max_mm_22": 0.003924316035183728
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6974127392109701,
            "omega_start_opt": 0.0038323867660497867,
            "max_mm_22": 0.2214883464891142
        }
    },
    "SXS:BBH:3971": {
        "q": 1.0000000500029695,
        "chi_1z": -2.5225718023207644e-07,
        "chi_2z": -2.8562155133764226e-07,
        "e_gw_0": 0.0313883647065494,
        "omega_gw_0": 0.0318213415813621,
        "periastron_passages": 10,
        "t_merger": 4747.30000000108,
        "SEOBNRv5EHM": {
            "e_opt": 0.036150684242847966,
            "omega_start_opt": 0.014097755526719602,
            "max_mm_22": 4.5941958545903105e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.036150684242847966,
            "omega_start_opt": 0.014097755526719602,
            "max_mm_22": 4.1804887683905e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.03389126647766997,
            "omega_start_opt": 0.014097755526719602,
            "max_mm_22": 0.0011768327507423182
        }
    },
    "SXS:BBH:3972": {
        "q": 1.0000000105749562,
        "chi_1z": -2.3884696762973587e-08,
        "chi_2z": -2.0789851414027086e-08,
        "e_gw_0": 0.4277791374111563,
        "omega_gw_0": 0.0191640021771851,
        "periastron_passages": 19,
        "t_merger": 9860.999999991032,
        "SEOBNRv5EHM": {
            "e_opt": 0.4395734706654744,
            "omega_start_opt": 0.009134400862681224,
            "max_mm_22": 0.0020232554361233612
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.49209872319072695,
            "omega_start_opt": 0.007387783750205365,
            "max_mm_22": 0.000735455980993005
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.508260339352343,
            "omega_start_opt": 0.006405147170967733,
            "max_mm_22": 0.01578851863387365
        }
    },
    "SurveyMeanAno_v2/01": {
        "q": 1.0000000455212963,
        "chi_1z": 1.845996178221388e-06,
        "chi_2z": 1.8433358449293997e-06,
        "e_gw_0": 0.4942360103654208,
        "omega_gw_0": 0.016559567272355,
        "periastron_passages": 20,
        "t_merger": 11324.300000002575,
        "SEOBNRv5EHM": {
            "e_opt": 0.5856654856832884,
            "omega_start_opt": 0.005721523280772868,
            "max_mm_22": 0.001533950185495403
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5937462937640965,
            "omega_start_opt": 0.0054856380502062325,
            "max_mm_22": 0.0002807493584119358
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5210190210368237,
            "omega_start_opt": 0.006902937829601351,
            "max_mm_22": 0.04083196896581054
        }
    },
    "SurveyMeanAno_v2/02": {
        "q": 1.0000000621482965,
        "chi_1z": -7.106578796622836e-07,
        "chi_2z": -6.963183989587867e-07,
        "e_gw_0": 0.4816818012203074,
        "omega_gw_0": 0.017349724032189,
        "periastron_passages": 19,
        "t_merger": 10537.999999999402,
        "SEOBNRv5EHM": {
            "e_opt": 0.5365563095656809,
            "omega_start_opt": 0.007020158530510555,
            "max_mm_22": 0.0009338503430401657
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5607987338081051,
            "omega_start_opt": 0.006338907134668034,
            "max_mm_22": 0.0036554862032979196
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5769603499697213,
            "omega_start_opt": 0.005356715304678233,
            "max_mm_22": 0.027853339210812567
        }
    },
    "SurveyMeanAno_v2/03": {
        "q": 1.0000000223112642,
        "chi_1z": -1.0862253150903252e-06,
        "chi_2z": -1.0902756639253512e-06,
        "e_gw_0": 0.4822505095929386,
        "omega_gw_0": 0.0173120703166509,
        "periastron_passages": 19,
        "t_merger": 10591.800000002408,
        "SEOBNRv5EHM": {
            "e_opt": 0.5497637793001154,
            "omega_start_opt": 0.006644813390529544,
            "max_mm_22": 0.0017135210208160112
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4972385267748629,
            "omega_start_opt": 0.008200828901225672,
            "max_mm_22": 0.0009417586459433691
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5093597388960751,
            "omega_start_opt": 0.007225423591379877,
            "max_mm_22": 0.027247614710031676
        }
    },
    "SurveyMeanAno_v2/04": {
        "q": 1.0000000164167149,
        "chi_1z": -5.344957325706659e-07,
        "chi_2z": -5.442065576118669e-07,
        "e_gw_0": 0.4822186234646508,
        "omega_gw_0": 0.0172427063804059,
        "periastron_passages": 19,
        "t_merger": 10677.999999999392,
        "SEOBNRv5EHM": {
            "e_opt": 0.4975118119753288,
            "omega_start_opt": 0.008171262393779724,
            "max_mm_22": 0.0026947812147668504
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4975118119753288,
            "omega_start_opt": 0.008172138856548553,
            "max_mm_22": 0.0009361273432488826
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.509633024096541,
            "omega_start_opt": 0.007200945856342,
            "max_mm_22": 0.026531341491382476
        }
    },
    "SurveyMeanAno_v2/05": {
        "q": 1.0000000564027272,
        "chi_1z": -3.4426143946743203e-07,
        "chi_2z": -3.436908656526299e-07,
        "e_gw_0": 0.4839967571394428,
        "omega_gw_0": 0.0171658604424335,
        "periastron_passages": 19,
        "t_merger": 10747.19999999939,
        "SEOBNRv5EHM": {
            "e_opt": 0.5509622434479158,
            "omega_start_opt": 0.006599022782526789,
            "max_mm_22": 0.0007838357762377512
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4984369909226633,
            "omega_start_opt": 0.008140727813610504,
            "max_mm_22": 0.0012182704914035503
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5348006272862997,
            "omega_start_opt": 0.006468756258344511,
            "max_mm_22": 0.029296345034747318
        }
    },
    "SurveyMeanAno_v2/06": {
        "q": 1.000000168354102,
        "chi_1z": -1.548203464105953e-07,
        "chi_2z": -1.6278272353012686e-07,
        "e_gw_0": 0.4853551498304384,
        "omega_gw_0": 0.0170895590307196,
        "periastron_passages": 19,
        "t_merger": 10813.599999999386,
        "SEOBNRv5EHM": {
            "e_opt": 0.5271123596236742,
            "omega_start_opt": 0.007284284466940474,
            "max_mm_22": 0.0003974405780733381
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5513547838660984,
            "omega_start_opt": 0.0065824481332345105,
            "max_mm_22": 0.0025542247753579383
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5796376121489267,
            "omega_start_opt": 0.0052853585995042765,
            "max_mm_22": 0.031971486699790996
        }
    },
    "SurveyMeanAno_v2/07": {
        "q": 1.0000000436419907,
        "chi_1z": 6.729749255043926e-08,
        "chi_2z": 5.8501283309562706e-08,
        "e_gw_0": 0.4861825584956394,
        "omega_gw_0": 0.0170133116743401,
        "periastron_passages": 19,
        "t_merger": 10895.700000002478,
        "SEOBNRv5EHM": {
            "e_opt": 0.5522073041194322,
            "omega_start_opt": 0.006554441227175285,
            "max_mm_22": 0.0010238695478976823
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.527964879877008,
            "omega_start_opt": 0.007255807243321957,
            "max_mm_22": 0.0033497096121826164
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5481669000790282,
            "omega_start_opt": 0.006098187505881356,
            "max_mm_22": 0.04165784445381282
        }
    },
    "SurveyMeanAno_v2/08": {
        "q": 1.0000000289464297,
        "chi_1z": 6.650479911225405e-07,
        "chi_2z": 6.444019494204124e-07,
        "e_gw_0": 0.4877042456207805,
        "omega_gw_0": 0.0169412973025023,
        "periastron_passages": 19,
        "t_merger": 10976.599999999376,
        "SEOBNRv5EHM": {
            "e_opt": 0.5166338983871643,
            "omega_start_opt": 0.0076052932217066105,
            "max_mm_22": 0.001075364598788875
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5287551105083765,
            "omega_start_opt": 0.007230780130466148,
            "max_mm_22": 0.0014969325686127188
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5368359185891846,
            "omega_start_opt": 0.006401934364153886,
            "max_mm_22": 0.04505888904805322
        }
    },
    "SurveyMeanAno_v2/09": {
        "q": 1.0000002157350596,
        "chi_1z": 4.3261202992641455e-07,
        "chi_2z": 3.898717641528044e-07,
        "e_gw_0": 0.4898296153464271,
        "omega_gw_0": 0.0168610279758887,
        "periastron_passages": 19,
        "t_merger": 11050.199999999371,
        "SEOBNRv5EHM": {
            "e_opt": 0.5432085480642663,
            "omega_start_opt": 0.006825783213318884,
            "max_mm_22": 0.0011621336163875062
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5876529925087108,
            "omega_start_opt": 0.005607558569907213,
            "max_mm_22": 0.00237486021451494
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5149257197814381,
            "omega_start_opt": 0.0070472791918962715,
            "max_mm_22": 0.050575734603426126
        }
    },
    "SurveyMeanAno_v2/10": {
        "q": 1.000000016915202,
        "chi_1z": 1.1528555576518986e-06,
        "chi_2z": 1.1740893511312362e-06,
        "e_gw_0": 0.4912473355238985,
        "omega_gw_0": 0.01677913491463,
        "periastron_passages": 19,
        "t_merger": 11118.999999999369,
        "SEOBNRv5EHM": {
            "e_opt": 0.5707400726300991,
            "omega_start_opt": 0.006102578992097797,
            "max_mm_22": 0.003389207902371516
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5182148201048464,
            "omega_start_opt": 0.007552342072296727,
            "max_mm_22": 0.0006846586159602319
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5828612847513112,
            "omega_start_opt": 0.0052057600421106225,
            "max_mm_22": 0.0491890509883669
        }
    },
    "SurveyMeanAno_v2/11": {
        "q": 1.00000004081292,
        "chi_1z": 1.4978099508337184e-06,
        "chi_2z": 1.4736796824303217e-06,
        "e_gw_0": 0.493641538684565,
        "omega_gw_0": 0.016715542279609,
        "periastron_passages": 19,
        "t_merger": 11190.799999999364,
        "SEOBNRv5EHM": {
            "e_opt": 0.5078505749924349,
            "omega_start_opt": 0.007900264217425264,
            "max_mm_22": 0.001314743068507096
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5684566355984955,
            "omega_start_opt": 0.006127524577014421,
            "max_mm_22": 0.0007690099098991432
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5522950194368794,
            "omega_start_opt": 0.005998684720157504,
            "max_mm_22": 0.050742017115569915
        }
    },
    "SurveyMeanAno_v2/12": {
        "q": 1.0000000578810637,
        "chi_1z": 1.3280873190468342e-06,
        "chi_2z": 1.3658738964361306e-06,
        "e_gw_0": 0.4920935728697961,
        "omega_gw_0": 0.0166444407390221,
        "periastron_passages": 20,
        "t_merger": 11276.699999999359,
        "SEOBNRv5EHM": {
            "e_opt": 0.5834833416962154,
            "omega_start_opt": 0.005761139455301374,
            "max_mm_22": 0.001235316026065747
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5915641497770234,
            "omega_start_opt": 0.005524230848170615,
            "max_mm_22": 0.0004927712235323067
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5188368770497507,
            "omega_start_opt": 0.006947315735444602,
            "max_mm_22": 0.042500225735677244
        }
    },
    "SurveyMeanAno_v2/13": {
        "q": 1.9999879130572062,
        "chi_1z": -1.1137017763842e-06,
        "chi_2z": 4.428075122856433e-06,
        "e_gw_0": 0.4887400190813056,
        "omega_gw_0": 0.0176155159179915,
        "periastron_passages": 20,
        "t_merger": 10924.400000002484,
        "SEOBNRv5EHM": {
            "e_opt": 0.585400779554878,
            "omega_start_opt": 0.005912936284654439,
            "max_mm_22": 0.0035093628736841964
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5490371431912416,
            "omega_start_opt": 0.00688426514763839,
            "max_mm_22": 0.0011671749188051361
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5126735068276053,
            "omega_start_opt": 0.007360266116429984,
            "max_mm_22": 0.03341231544848633
        }
    },
    "SurveyMeanAno_v2/14": {
        "q": 2.0000047092100757,
        "chi_1z": -6.700068545100687e-06,
        "chi_2z": 3.2935491457988535e-06,
        "e_gw_0": 0.4890752801018138,
        "omega_gw_0": 0.0175509941360147,
        "periastron_passages": 20,
        "t_merger": 10973.400000002495,
        "SEOBNRv5EHM": {
            "e_opt": 0.5155300452904603,
            "omega_start_opt": 0.007923011708710119,
            "max_mm_22": 0.00220808046552301
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.584216913977329,
            "omega_start_opt": 0.005923432850291382,
            "max_mm_22": 0.0003550655408904868
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5478532776136926,
            "omega_start_opt": 0.006323306231939185,
            "max_mm_22": 0.03130725159090042
        }
    },
    "SurveyMeanAno_v2/15": {
        "q": 2.0000042172262273,
        "chi_1z": -5.380863444576103e-06,
        "chi_2z": 3.0618453597367437e-06,
        "e_gw_0": 0.4906742511085019,
        "omega_gw_0": 0.0174758529937426,
        "periastron_passages": 20,
        "t_merger": 11019.900000002506,
        "SEOBNRv5EHM": {
            "e_opt": 0.5769557361169166,
            "omega_start_opt": 0.006149995383118944,
            "max_mm_22": 0.002100923022361978
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5042284633896439,
            "omega_start_opt": 0.008296261082640666,
            "max_mm_22": 0.0009854139050651245
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5809961401573207,
            "omega_start_opt": 0.005449681623998185,
            "max_mm_22": 0.029326331362507174
        }
    },
    "SurveyMeanAno_v2/16": {
        "q": 2.0000036871618057,
        "chi_1z": -4.8858345115150445e-06,
        "chi_2z": 3.4364902150800347e-06,
        "e_gw_0": 0.4916565730702402,
        "omega_gw_0": 0.0173945752927135,
        "periastron_passages": 20,
        "t_merger": 11101.400000002524,
        "SEOBNRv5EHM": {
            "e_opt": 0.5661670203433291,
            "omega_start_opt": 0.006439261908877266,
            "max_mm_22": 0.001184361949637447
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5176821718584805,
            "omega_start_opt": 0.00786107428294328,
            "max_mm_22": 0.000485653898766647
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5823286365049452,
            "omega_start_opt": 0.0054204687580307,
            "max_mm_22": 0.02890596379721777
        }
    },
    "SurveyMeanAno_v2/17": {
        "q": 2.000007308290977,
        "chi_1z": -5.427639426030933e-06,
        "chi_2z": 3.456632358681131e-06,
        "e_gw_0": 0.492517554914453,
        "omega_gw_0": 0.0173276910695659,
        "periastron_passages": 20,
        "t_merger": 11178.700000002542,
        "SEOBNRv5EHM": {
            "e_opt": 0.5676456921756119,
            "omega_start_opt": 0.00640711936229897,
            "max_mm_22": 0.0007426676465069892
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5878477123776321,
            "omega_start_opt": 0.005841639071562815,
            "max_mm_22": 0.0014256744275340516
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5514840760139957,
            "omega_start_opt": 0.006237394432120654,
            "max_mm_22": 0.028921708300069016
        }
    },
    "SurveyMeanAno_v2/18": {
        "q": 2.0000131729391617,
        "chi_1z": -7.045033278893535e-06,
        "chi_2z": 4.001680357578474e-06,
        "e_gw_0": 0.4937910669488421,
        "omega_gw_0": 0.0172619392725848,
        "periastron_passages": 20,
        "t_merger": 11226.400000002552,
        "SEOBNRv5EHM": {
            "e_opt": 0.5805581059026342,
            "omega_start_opt": 0.006067271416164474,
            "max_mm_22": 0.0021940879977911942
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5199520452965736,
            "omega_start_opt": 0.007797618201583882,
            "max_mm_22": 0.00039293934452244716
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5522752776198059,
            "omega_start_opt": 0.006216343998382262,
            "max_mm_22": 0.03066608926795311
        }
    },
    "SurveyMeanAno_v2/19": {
        "q": 2.000009264236936,
        "chi_1z": -7.456479764596913e-06,
        "chi_2z": 3.4556321459804695e-06,
        "e_gw_0": 0.4944562068642276,
        "omega_gw_0": 0.0171970038164544,
        "periastron_passages": 20,
        "t_merger": 11304.800000002571,
        "SEOBNRv5EHM": {
            "e_opt": 0.5690560690646622,
            "omega_start_opt": 0.006362989545719681,
            "max_mm_22": 0.0019504808393889794
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5892580892666825,
            "omega_start_opt": 0.0058031369887231125,
            "max_mm_22": 0.00044843928766169494
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5528944529030462,
            "omega_start_opt": 0.0061957084288856825,
            "max_mm_22": 0.03632773648586529
        }
    },
    "SurveyMeanAno_v2/20": {
        "q": 2.0000065306477683,
        "chi_1z": -4.401022040549621e-06,
        "chi_2z": 2.787704677364954e-06,
        "e_gw_0": 0.4956985144182737,
        "omega_gw_0": 0.0171132580259972,
        "periastron_passages": 20,
        "t_merger": 11401.000000002592,
        "SEOBNRv5EHM": {
            "e_opt": 0.5224187911105689,
            "omega_start_opt": 0.007723640562268638,
            "max_mm_22": 0.0020233596989445157
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5224187911105689,
            "omega_start_opt": 0.007725475199212146,
            "max_mm_22": 0.002859576655795837
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5749440436358214,
            "omega_start_opt": 0.005604285878515008,
            "max_mm_22": 0.0498857041585099
        }
    },
    "SurveyMeanAno_v2/21": {
        "q": 1.999991203153384,
        "chi_1z": -3.2019803020796994e-06,
        "chi_2z": 5.462567377867297e-06,
        "e_gw_0": 0.4843423499312408,
        "omega_gw_0": 0.0179086389485673,
        "periastron_passages": 19,
        "t_merger": 10621.200000002415,
        "SEOBNRv5EHM": {
            "e_opt": 0.5373638592691586,
            "omega_start_opt": 0.007286819519037818,
            "max_mm_22": 0.0027307663847024877
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5454446673499667,
            "omega_start_opt": 0.006993439250353698,
            "max_mm_22": 0.0015903537538654033
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5414042633095626,
            "omega_start_opt": 0.006480759619107867,
            "max_mm_22": 0.04852945131842634
        }
    },
    "SurveyMeanAno_v2/22": {
        "q": 1.9999947401510214,
        "chi_1z": -4.730382349149378e-06,
        "chi_2z": 5.211842527613622e-06,
        "e_gw_0": 0.4850898711978667,
        "omega_gw_0": 0.0178390168004036,
        "periastron_passages": 19,
        "t_merger": 10675.700000002427,
        "SEOBNRv5EHM": {
            "e_opt": 0.5375801097966675,
            "omega_start_opt": 0.0072669577204232455,
            "max_mm_22": 0.001915341751927091
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5577821299986876,
            "omega_start_opt": 0.00663587176971003,
            "max_mm_22": 0.000995138359557446
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.497176069392627,
            "omega_start_opt": 0.00784645049118495,
            "max_mm_22": 0.046360697166533016
        }
    },
    "SurveyMeanAno_v2/23": {
        "q": 2.000006928648754,
        "chi_1z": -8.46167445759066e-06,
        "chi_2z": 3.341678297165864e-06,
        "e_gw_0": 0.4859914986465945,
        "omega_gw_0": 0.0177723723967749,
        "periastron_passages": 20,
        "t_merger": 10732.10000000244,
        "SEOBNRv5EHM": {
            "e_opt": 0.5007726012244305,
            "omega_start_opt": 0.008420817421584272,
            "max_mm_22": 0.0021614152751352478
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5128938133456425,
            "omega_start_opt": 0.008018316110418233,
            "max_mm_22": 0.0023539889994236285
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5209746214264507,
            "omega_start_opt": 0.007086585677288552,
            "max_mm_22": 0.04439151047772427
        }
    },
    "SurveyMeanAno_v2/26": {
        "q": 1.0000000484392355,
        "chi_1z": -1.4074071177245807e-06,
        "chi_2z": -1.3975472386873475e-06,
        "e_gw_0": 0.4688819386298077,
        "omega_gw_0": 0.017475535189332,
        "periastron_passages": 20,
        "t_merger": 10928.39999999938,
        "SEOBNRv5EHM": {
            "e_opt": 0.518624153991847,
            "omega_start_opt": 0.007184498598455274,
            "max_mm_22": 0.0016129882057831502
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5065029418706349,
            "omega_start_opt": 0.007539311606638235,
            "max_mm_22": 0.0007042113501440905
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5549877903554834,
            "omega_start_opt": 0.005616644874156137,
            "max_mm_22": 0.034727012129705304
        }
    },
    "SurveyMeanAno_v2/27": {
        "q": 1.0000001165989696,
        "chi_1z": -1.298279687757905e-06,
        "chi_2z": -1.3053062985728844e-06,
        "e_gw_0": 0.4711983236714558,
        "omega_gw_0": 0.0173088687992182,
        "periastron_passages": 20,
        "t_merger": 11108.699999999368,
        "SEOBNRv5EHM": {
            "e_opt": 0.5442993023279369,
            "omega_start_opt": 0.006471423753989924,
            "max_mm_22": 0.0008302855406124854
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.49581445384308837,
            "omega_start_opt": 0.007850483263118255,
            "max_mm_22": 0.0010161615007486802
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.49581445384308837,
            "omega_start_opt": 0.00730455306604082,
            "max_mm_22": 0.027277079840923202
        }
    },
    "SurveyMeanAno_v2/28": {
        "q": 1.0000001817201039,
        "chi_1z": -9.12795968512062e-07,
        "chi_2z": -1.0532350008828462e-06,
        "e_gw_0": 0.4731135902550994,
        "omega_gw_0": 0.0171432996818196,
        "periastron_passages": 20,
        "t_merger": 11279.39999999936,
        "SEOBNRv5EHM": {
            "e_opt": 0.49928831605528445,
            "omega_start_opt": 0.007762208137199043,
            "max_mm_22": 0.000751337724347545
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.555853972620941,
            "omega_start_opt": 0.006141830511211992,
            "max_mm_22": 0.0013332319846226515
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5316115483785168,
            "omega_start_opt": 0.006273634327804092,
            "max_mm_22": 0.026189551182198123
        }
    },
    "SurveyMeanAno_v2/29": {
        "q": 1.0000000202727468,
        "chi_1z": -8.110827281504015e-07,
        "chi_2z": -8.306262564319419e-07,
        "e_gw_0": 0.4757664501027132,
        "omega_gw_0": 0.0169916902377409,
        "periastron_passages": 20,
        "t_merger": 11451.399999999348,
        "SEOBNRv5EHM": {
            "e_opt": 0.5014434046069058,
            "omega_start_opt": 0.007693241347862551,
            "max_mm_22": 0.0008492766310632671
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5458878490513503,
            "omega_start_opt": 0.00639287307182754,
            "max_mm_22": 0.0006189256771276241
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4893221924856938,
            "omega_start_opt": 0.007518371806180819,
            "max_mm_22": 0.031065739962961914
        }
    },
    "SurveyMeanAno_v2/30": {
        "q": 1.0000000105035625,
        "chi_1z": 2.191052093272381e-06,
        "chi_2z": 2.3676648774669644e-06,
        "e_gw_0": 0.2478067870554501,
        "omega_gw_0": 0.0213155594691034,
        "periastron_passages": 23,
        "t_merger": 11562.600000002629,
        "SEOBNRv5EHM": {
            "e_opt": 0.31181075056103263,
            "omega_start_opt": 0.00807674937765351,
            "max_mm_22": 0.00015971873025077965
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.29207589293058756,
            "omega_start_opt": 0.008775109412682964,
            "max_mm_22": 0.0001984706948873205
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.30391680750885464,
            "omega_start_opt": 0.008061819220505246,
            "max_mm_22": 0.004002801344386908
        }
    },
    "SurveyMeanAno_v2/31": {
        "q": 1.000000061500958,
        "chi_1z": -7.469289566856573e-08,
        "chi_2z": -5.241240911451936e-08,
        "e_gw_0": 0.2428927131947102,
        "omega_gw_0": 0.021822010495368,
        "periastron_passages": 22,
        "t_merger": 10908.500000002481,
        "SEOBNRv5EHM": {
            "e_opt": 0.30105504347831613,
            "omega_start_opt": 0.008407428011805258,
            "max_mm_22": 0.0005022532224795428
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.29323543195939883,
            "omega_start_opt": 0.008751121776598784,
            "max_mm_22": 0.00023267023482553828
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2697765974026469,
            "omega_start_opt": 0.009398399124829043,
            "max_mm_22": 0.0043286614470746665
        }
    },
    "SurveyMeanAno_v2/32": {
        "q": 1.000000017441783,
        "chi_1z": -6.474019627237316e-08,
        "chi_2z": -2.0870173512204276e-07,
        "e_gw_0": 0.2438285663156765,
        "omega_gw_0": 0.0217816635483584,
        "periastron_passages": 21,
        "t_merger": 10298.300000002342,
        "SEOBNRv5EHM": {
            "e_opt": 0.287604324558826,
            "omega_start_opt": 0.008940646644773287,
            "max_mm_22": 8.866734203860638e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.26039851007353165,
            "omega_start_opt": 0.010054562557163835,
            "max_mm_22": 0.00021054480549376198
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.29926395933823785,
            "omega_start_opt": 0.008208330983729806,
            "max_mm_22": 0.004581792835778531
        }
    },
    "SurveyMeanAno_v2/33": {
        "q": 1.000000040377508,
        "chi_1z": -4.512212905757308e-08,
        "chi_2z": -2.1413196958852608e-07,
        "e_gw_0": 0.2438943297604353,
        "omega_gw_0": 0.0217279299297311,
        "periastron_passages": 22,
        "t_merger": 11041.799999999372,
        "SEOBNRv5EHM": {
            "e_opt": 0.2782438556734056,
            "omega_start_opt": 0.009330919499274323,
            "max_mm_22": 6.707006915351865e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2782438556734056,
            "omega_start_opt": 0.009328699868141301,
            "max_mm_22": 8.496427487569846e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.29391956585218904,
            "omega_start_opt": 0.008377351991466234,
            "max_mm_22": 0.0040062991806030235
        }
    },
    "SurveyMeanAno_v2/34": {
        "q": 1.0000000727900884,
        "chi_1z": 1.6167498657778245e-06,
        "chi_2z": 1.6715863784706324e-06,
        "e_gw_0": 0.2449811174503104,
        "omega_gw_0": 0.0216832683350827,
        "periastron_passages": 22,
        "t_merger": 11159.299999999366,
        "SEOBNRv5EHM": {
            "e_opt": 0.30346243433985215,
            "omega_start_opt": 0.008356351157887165,
            "max_mm_22": 0.00018535040688716364
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.30346243433985215,
            "omega_start_opt": 0.00835397206407237,
            "max_mm_22": 0.0002244428007648347
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2758749403089565,
            "omega_start_opt": 0.009127532811697403,
            "max_mm_22": 0.0035546882466634955
        }
    },
    "SurveyMeanAno_v2/35": {
        "q": 1.0000000220598018,
        "chi_1z": 9.583200195029102e-07,
        "chi_2z": 7.080022112227809e-07,
        "e_gw_0": 0.2458074405768341,
        "omega_gw_0": 0.0216383858102797,
        "periastron_passages": 21,
        "t_merger": 10489.800000002386,
        "SEOBNRv5EHM": {
            "e_opt": 0.25727090762314786,
            "omega_start_opt": 0.010243015334760136,
            "max_mm_22": 0.00022171509641133458
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3001493922270059,
            "omega_start_opt": 0.008505533403310618,
            "max_mm_22": 0.0001628563210792633
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.26116895167804405,
            "omega_start_opt": 0.009791591983435752,
            "max_mm_22": 0.0027444307099258047
        }
    },
    "SurveyMeanAno_v2/36": {
        "q": 1.0000000279891805,
        "chi_1z": 2.2776411956922322e-06,
        "chi_2z": 2.0909334510261764e-06,
        "e_gw_0": 0.2458870533677589,
        "omega_gw_0": 0.0215872783983427,
        "periastron_passages": 22,
        "t_merger": 11208.000000002548,
        "SEOBNRv5EHM": {
            "e_opt": 0.29543306544103404,
            "omega_start_opt": 0.008677724471849082,
            "max_mm_22": 5.557402917366616e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2639202051273237,
            "omega_start_opt": 0.009960911631225417,
            "max_mm_22": 0.0001636558607679417
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.29543306544103404,
            "omega_start_opt": 0.008330310466113253,
            "max_mm_22": 0.002506045331244655
        }
    },
    "SurveyMeanAno_v2/37": {
        "q": 1.0000000196049998,
        "chi_1z": 2.4054255905046827e-06,
        "chi_2z": 2.207653961686961e-06,
        "e_gw_0": 0.246608886751444,
        "omega_gw_0": 0.0215312270912656,
        "periastron_passages": 22,
        "t_merger": 11243.900000002557,
        "SEOBNRv5EHM": {
            "e_opt": 0.26446626877441565,
            "omega_start_opt": 0.009942440597471873,
            "max_mm_22": 0.00014155901963697204
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2999915884605312,
            "omega_start_opt": 0.00848392675209191,
            "max_mm_22": 0.00016834405067034375
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2526244955457105,
            "omega_start_opt": 0.010254177203287418,
            "max_mm_22": 0.002242460164707305
        }
    },
    "SurveyMeanAno_v2/38": {
        "q": 1.0000000113373475,
        "chi_1z": 1.0534755481580284e-06,
        "chi_2z": 1.240043387313841e-06,
        "e_gw_0": 0.2476734116197992,
        "omega_gw_0": 0.0214976257976016,
        "periastron_passages": 22,
        "t_merger": 11312.700000002573,
        "SEOBNRv5EHM": {
            "e_opt": 0.25329504463553754,
            "omega_start_opt": 0.010441681608007479,
            "max_mm_22": 0.00018844301096143656
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.25329504463553754,
            "omega_start_opt": 0.010439672455760586,
            "max_mm_22": 0.00015835940502406665
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.26912598492525863,
            "omega_start_opt": 0.009482571593957196,
            "max_mm_22": 0.0022087373288813827
        }
    },
    "SurveyMeanAno_v2/39": {
        "q": 1.000000073044664,
        "chi_1z": 4.6795328503416035e-06,
        "chi_2z": 4.498142676905478e-06,
        "e_gw_0": 0.2485327635661669,
        "omega_gw_0": 0.0214411029522524,
        "periastron_passages": 23,
        "t_merger": 11388.30000000259,
        "SEOBNRv5EHM": {
            "e_opt": 0.26564083947165273,
            "omega_start_opt": 0.009899787907531522,
            "max_mm_22": 0.00030639277725696967
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.29735914866229785,
            "omega_start_opt": 0.008622269010648156,
            "max_mm_22": 0.00014328337933777746
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2696056281204834,
            "omega_start_opt": 0.009461654608449253,
            "max_mm_22": 0.0025142249049279197
        }
    },
    "SurveyMeanAno_v2/40": {
        "q": 1.00000007074288,
        "chi_1z": 4.8203596495788844e-06,
        "chi_2z": 4.681927527305883e-06,
        "e_gw_0": 0.2479707034808286,
        "omega_gw_0": 0.0213935891716599,
        "periastron_passages": 23,
        "t_merger": 11459.399999999348,
        "SEOBNRv5EHM": {
            "e_opt": 0.2766189783647505,
            "omega_start_opt": 0.009418402872772479,
            "max_mm_22": 0.00022001939672744442
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2766189783647505,
            "omega_start_opt": 0.009416075414779766,
            "max_mm_22": 0.00018348210238661178
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.30428087620122557,
            "omega_start_opt": 0.00807894568466334,
            "max_mm_22": 0.0026600844502236987
        }
    },
    "SurveyMeanAno_v2/41": {
        "q": 1.0000000109878786,
        "chi_1z": 4.929519918547394e-06,
        "chi_2z": 4.8027667264194e-06,
        "e_gw_0": 0.2482296952385803,
        "omega_gw_0": 0.0213403612535142,
        "periastron_passages": 23,
        "t_merger": 11505.800000002617,
        "SEOBNRv5EHM": {
            "e_opt": 0.2606966354510702,
            "omega_start_opt": 0.010108515150209094,
            "max_mm_22": 0.0003397445692834289
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.2606966354510702,
            "omega_start_opt": 0.010106385992126803,
            "max_mm_22": 0.00027144732279094086
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3041460746929152,
            "omega_start_opt": 0.008069703156480989,
            "max_mm_22": 0.003460565570773011
        }
    },
    "SurveyMeanAno_v2/42": {
        "q": 1.9999416859793822,
        "chi_1z": 0.7999935907727243,
        "chi_2z": 0.7999521840210174,
        "e_gw_0": 0.4783401448412995,
        "omega_gw_0": 0.0186904405817346,
        "periastron_passages": 23,
        "t_merger": 10989.400000002499,
        "SEOBNRv5EHM": {
            "e_opt": 0.5787366411692022,
            "omega_start_opt": 0.006289194139836461,
            "max_mm_22": 0.00814597161158448
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5019689644015255,
            "omega_start_opt": 0.00852937892721193,
            "max_mm_22": 0.012473664285146846
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5140901765227376,
            "omega_start_opt": 0.007663074855416904,
            "max_mm_22": 0.07360660966595367
        }
    },
    "SurveyMeanAno_v2/43": {
        "q": 1.9999560830114584,
        "chi_1z": 0.8000334478397702,
        "chi_2z": 0.800022703044564,
        "e_gw_0": 0.4800157862939405,
        "omega_gw_0": 0.0186225841881531,
        "periastron_passages": 23,
        "t_merger": 10980.700000002496,
        "SEOBNRv5EHM": {
            "e_opt": 0.5224054285476154,
            "omega_start_opt": 0.007962966183905849,
            "max_mm_22": 0.008202309643619454
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5143246204668074,
            "omega_start_opt": 0.008118547962774027,
            "max_mm_22": 0.01759830874936885
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5345266406688276,
            "omega_start_opt": 0.006999399865128178,
            "max_mm_22": 0.07323974939600364
        }
    },
    "SurveyMeanAno_v2/44": {
        "q": 1.9999519906071193,
        "chi_1z": 0.800028373375343,
        "chi_2z": 0.8000128667713766,
        "e_gw_0": 0.4809395206445757,
        "omega_gw_0": 0.0185585001834148,
        "periastron_passages": 24,
        "t_merger": 11049.400000002512,
        "SEOBNRv5EHM": {
            "e_opt": 0.5237580980667906,
            "omega_start_opt": 0.00792844356606545,
            "max_mm_22": 0.009085987735700463
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5156772899859826,
            "omega_start_opt": 0.008085233224039918,
            "max_mm_22": 0.02170496046196857
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5358793101880028,
            "omega_start_opt": 0.006966617304067809,
            "max_mm_22": 0.0732579208175761
        }
    },
    "SurveyMeanAno_v2/45": {
        "q": 1.9999489180581966,
        "chi_1z": 0.8000284012742931,
        "chi_2z": 0.8000097617504668,
        "e_gw_0": 0.4817078139262316,
        "omega_gw_0": 0.0184866878771882,
        "periastron_passages": 24,
        "t_merger": 11109.000000002527,
        "SEOBNRv5EHM": {
            "e_opt": 0.5245004881516684,
            "omega_start_opt": 0.007901122077051879,
            "max_mm_22": 0.008583982457290973
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5164196800708603,
            "omega_start_opt": 0.008058062439029207,
            "max_mm_22": 0.020258590606567983
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.49621765986884003,
            "omega_start_opt": 0.008297155523905217,
            "max_mm_22": 0.07383135994833756
        }
    },
    "SurveyMeanAno_v2/46": {
        "q": 1.999938489563004,
        "chi_1z": 0.7999958598294193,
        "chi_2z": 0.7999543197777411,
        "e_gw_0": 0.4778578567394154,
        "omega_gw_0": 0.0187763279794611,
        "periastron_passages": 23,
        "t_merger": 10807.800000002457,
        "SEOBNRv5EHM": {
            "e_opt": 0.5137150831171405,
            "omega_start_opt": 0.00825723571792259,
            "max_mm_22": 0.010112206321834516
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4935130629151203,
            "omega_start_opt": 0.008820902963144686,
            "max_mm_22": 0.011528412930236875
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5581595275615849,
            "omega_start_opt": 0.006319270646772835,
            "max_mm_22": 0.06602584068492923
        }
    },
    "SurveyMeanAno_v2/47": {
        "q": 1.999947752290296,
        "chi_1z": 0.8000256228305274,
        "chi_2z": 0.8000049346344007,
        "e_gw_0": 0.4834359881098096,
        "omega_gw_0": 0.0183569891747813,
        "periastron_passages": 24,
        "t_merger": 11251.800000002559,
        "SEOBNRv5EHM": {
            "e_opt": 0.5836519700108698,
            "omega_start_opt": 0.006164911273699287,
            "max_mm_22": 0.010837425140578949
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5068842932431931,
            "omega_start_opt": 0.00837534750125671,
            "max_mm_22": 0.005686852169221823
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5190055053644052,
            "omega_start_opt": 0.00751953955982148,
            "max_mm_22": 0.0719068534747549
        }
    },
    "SurveyMeanAno_v2/48": {
        "q": 1.9999499948011252,
        "chi_1z": 0.8000087965232573,
        "chi_2z": 0.7999894482020061,
        "e_gw_0": 0.4839178595239036,
        "omega_gw_0": 0.0182954510352826,
        "periastron_passages": 24,
        "t_merger": 11367.400000002584,
        "SEOBNRv5EHM": {
            "e_opt": 0.5147102682948145,
            "omega_start_opt": 0.008206705123720707,
            "max_mm_22": 0.011478736873466344
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5631951167796629,
            "omega_start_opt": 0.006634385245096562,
            "max_mm_22": 0.006317367772981197
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5510739046584509,
            "omega_start_opt": 0.0065382166199759225,
            "max_mm_22": 0.07526016269973546
        }
    },
    "SurveyMeanAno_v2/49": {
        "q": 1.999940926533707,
        "chi_1z": 0.800024299062245,
        "chi_2z": 0.7999970560956035,
        "e_gw_0": 0.4847172081357922,
        "omega_gw_0": 0.0182247277354667,
        "periastron_passages": 24,
        "t_merger": 11367.800000002584,
        "SEOBNRv5EHM": {
            "e_opt": 0.5737236402616634,
            "omega_start_opt": 0.006432135633335937,
            "max_mm_22": 0.01517441288394028
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5535216200596433,
            "omega_start_opt": 0.006915743631147803,
            "max_mm_22": 0.012944729736159233
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5009963675343908,
            "omega_start_opt": 0.00815566781246807,
            "max_mm_22": 0.07713246041558175
        }
    },
    "SurveyMeanAno_v2/50": {
        "q": 1.999960139026887,
        "chi_1z": 0.8000481570302361,
        "chi_2z": 0.800043169650585,
        "e_gw_0": 0.4737321117604307,
        "omega_gw_0": 0.0190219710689642,
        "periastron_passages": 23,
        "t_merger": 10617.700000002415,
        "SEOBNRv5EHM": {
            "e_opt": 0.564180131575239,
            "omega_start_opt": 0.006704633645080602,
            "max_mm_22": 0.011423164543407527
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5197356871307947,
            "omega_start_opt": 0.007924754311983452,
            "max_mm_22": 0.015544614878777452
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5197356871307947,
            "omega_start_opt": 0.007463053251704493,
            "max_mm_22": 0.06465943968046017
        }
    },
    "SurveyMeanAno_v2/51": {
        "q": 1.9999401423164407,
        "chi_1z": 0.8000005093514537,
        "chi_2z": 0.7999567766377983,
        "e_gw_0": 0.4744368629965211,
        "omega_gw_0": 0.0189712832916925,
        "periastron_passages": 23,
        "t_merger": 10686.90000000243,
        "SEOBNRv5EHM": {
            "e_opt": 0.4924497681760168,
            "omega_start_opt": 0.008938030213370071,
            "max_mm_22": 0.010075042368281717
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5207325964588451,
            "omega_start_opt": 0.007894771312933268,
            "max_mm_22": 0.013437670678549951
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5490154247416734,
            "omega_start_opt": 0.006537435052716078,
            "max_mm_22": 0.0680111700701389
        }
    },
    "SurveyMeanAno_v2/52": {
        "q": 1.9999486851807784,
        "chi_1z": 0.8000426421452882,
        "chi_2z": 0.8000248503293454,
        "e_gw_0": 0.4741261398127659,
        "omega_gw_0": 0.0188843085146686,
        "periastron_passages": 23,
        "t_merger": 10746.600000002443,
        "SEOBNRv5EHM": {
            "e_opt": 0.5755229855677968,
            "omega_start_opt": 0.0063640861002945736,
            "max_mm_22": 0.009964071275508246
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.49875530880012003,
            "omega_start_opt": 0.00862075618631887,
            "max_mm_22": 0.010971221789515706
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.49067450071931196,
            "omega_start_opt": 0.008473552863069084,
            "max_mm_22": 0.06761419641034572
        }
    },
    "SurveyMeanAno_v2/53": {
        "q": 1.9999333814507465,
        "chi_1z": 0.8000250600469092,
        "chi_2z": 0.7999735358474807,
        "e_gw_0": 0.4765772484821302,
        "omega_gw_0": 0.018806873672149,
        "periastron_passages": 23,
        "t_merger": 10826.900000002463,
        "SEOBNRv5EHM": {
            "e_opt": 0.5189744298174577,
            "omega_start_opt": 0.008051657660499171,
            "max_mm_22": 0.007847945275327062
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.555338066181094,
            "omega_start_opt": 0.00683611146302737,
            "max_mm_22": 0.008375955391927814
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5028128136558415,
            "omega_start_opt": 0.008055792265237156,
            "max_mm_22": 0.07001251273446607
        }
    },
    "SurveyMeanAno_v2/61": {
        "q": 5.999821563087592,
        "chi_1z": 1.3535787392205096e-05,
        "chi_2z": -6.0798157237584775e-06,
        "e_gw_0": 0.4878277528104272,
        "omega_gw_0": 0.0216047881188487,
        "periastron_passages": 22,
        "t_merger": 10661.400000002424,
        "SEOBNRv5EHM": {
            "e_opt": 0.5571315372411472,
            "omega_start_opt": 0.008291979923603645,
            "max_mm_22": 0.00410584658960067
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5732931534027634,
            "omega_start_opt": 0.007700438674718483,
            "max_mm_22": 0.0019931209845746034
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5207679008775108,
            "omega_start_opt": 0.008557518393937818,
            "max_mm_22": 0.05535433479363128
        }
    },
    "SurveyMeanAno_v2/62": {
        "q": 5.999837429678682,
        "chi_1z": 1.2749513378274485e-05,
        "chi_2z": -6.167188192313037e-06,
        "e_gw_0": 0.4934354994403761,
        "omega_gw_0": 0.0213085762383317,
        "periastron_passages": 22,
        "t_merger": 10733.500000002441,
        "SEOBNRv5EHM": {
            "e_opt": 0.5367452548032483,
            "omega_start_opt": 0.008996231613015224,
            "max_mm_22": 0.001785482584931164
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5044220224800159,
            "omega_start_opt": 0.010216918859760143,
            "max_mm_22": 0.0026174353816061924
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5407856588436523,
            "omega_start_opt": 0.007846790012468904,
            "max_mm_22": 0.040706210110193264
        }
    },
    "SurveyMeanAno_v2/63": {
        "q": 5.999833196703117,
        "chi_1z": 1.1867550140108893e-05,
        "chi_2z": -5.5785746438548035e-06,
        "e_gw_0": 0.4949547940868521,
        "omega_gw_0": 0.0212463809692076,
        "periastron_passages": 22,
        "t_merger": 10766.300000002448,
        "SEOBNRv5EHM": {
            "e_opt": 0.5058660659966863,
            "omega_start_opt": 0.010169163286536734,
            "max_mm_22": 0.003538660752305134
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.582633742764363,
            "omega_start_opt": 0.00737257343659454,
            "max_mm_22": 0.0024123912655963364
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5139468740774943,
            "omega_start_opt": 0.008835364711547633,
            "max_mm_22": 0.03631210601928769
        }
    },
    "SurveyMeanAno_v2/66": {
        "q": 1.0000003031799982,
        "chi_1z": 2.345002557817962e-06,
        "chi_2z": 2.3275415340568218e-06,
        "e_gw_0": 0.1234077731313998,
        "omega_gw_0": 0.0228346530299304,
        "periastron_passages": 22,
        "t_merger": 11341.200000002578,
        "SEOBNRv5EHM": {
            "e_opt": 0.1327820616983926,
            "omega_start_opt": 0.010615197179185342,
            "max_mm_22": 4.72047539707976e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1445849116271386,
            "omega_start_opt": 0.009830433382928215,
            "max_mm_22": 2.2992752986006337e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13573277418057908,
            "omega_start_opt": 0.010159042770799468,
            "max_mm_22": 0.0010932329771886629
        }
    },
    "SurveyMeanAno_v2/67": {
        "q": 1.000000176609099,
        "chi_1z": 2.7108155651440807e-06,
        "chi_2z": 2.7373644439831187e-06,
        "e_gw_0": 0.1237477170881929,
        "omega_gw_0": 0.0227932624736547,
        "periastron_passages": 23,
        "t_merger": 11420.200000002596,
        "SEOBNRv5EHM": {
            "e_opt": 0.13406751917136162,
            "omega_start_opt": 0.010593813403616315,
            "max_mm_22": 5.2489290444768244e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13406751917136162,
            "omega_start_opt": 0.010593400653614124,
            "max_mm_22": 1.6608957471575536e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13704679737516967,
            "omega_start_opt": 0.010139031604633,
            "max_mm_22": 0.0011489573663424624
        }
    },
    "SurveyMeanAno_v2/68": {
        "q": 1.0000000627910235,
        "chi_1z": 2.685980691036073e-06,
        "chi_2z": 2.709006598076959e-06,
        "e_gw_0": 0.12397160768906,
        "omega_gw_0": 0.0227525066167709,
        "periastron_passages": 23,
        "t_merger": 11474.20000000261,
        "SEOBNRv5EHM": {
            "e_opt": 0.1283369700124938,
            "omega_start_opt": 0.011029464770530089,
            "max_mm_22": 6.567060423223747e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1283369700124938,
            "omega_start_opt": 0.011029087179408103,
            "max_mm_22": 4.26038665204409e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14624445420028365,
            "omega_start_opt": 0.009424978388012487,
            "max_mm_22": 0.0013835979766958495
        }
    },
    "SurveyMeanAno_v2/69": {
        "q": 1.0000003579533423,
        "chi_1z": 4.652861740095842e-06,
        "chi_2z": 4.6770791764069726e-06,
        "e_gw_0": 0.1241913081068747,
        "omega_gw_0": 0.0227111391984577,
        "periastron_passages": 23,
        "t_merger": 11529.200000002622,
        "SEOBNRv5EHM": {
            "e_opt": 0.12831854507314058,
            "omega_start_opt": 0.011010657825035425,
            "max_mm_22": 0.00011606921808771098
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1372710017061504,
            "omega_start_opt": 0.010351591065047348,
            "max_mm_22": 7.265630157926584e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1372710017061504,
            "omega_start_opt": 0.010109229325949097,
            "max_mm_22": 0.0015189334366773055
        }
    },
    "SurveyMeanAno_v2/70": {
        "q": 1.000000284910462,
        "chi_1z": 3.2439697176526558e-06,
        "chi_2z": 3.2871665741619207e-06,
        "e_gw_0": 0.1244012062811296,
        "omega_gw_0": 0.0226680960321299,
        "periastron_passages": 23,
        "t_merger": 11583.500000002634,
        "SEOBNRv5EHM": {
            "e_opt": 0.12865885930865756,
            "omega_start_opt": 0.010991293457822236,
            "max_mm_22": 0.0001183129675979
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1346429922997579,
            "omega_start_opt": 0.01054300584821308,
            "max_mm_22": 6.10896128309113e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14361919178640845,
            "omega_start_opt": 0.009723482239656816,
            "max_mm_22": 0.001732177908555621
        }
    },
    "SurveyMeanAno_v2/71": {
        "q": 1.0000003083489435,
        "chi_1z": 2.5982781250115687e-06,
        "chi_2z": 2.632995666194355e-06,
        "e_gw_0": 0.1220766299945789,
        "omega_gw_0": 0.02314539539642,
        "periastron_passages": 22,
        "t_merger": 11025.200000002507,
        "SEOBNRv5EHM": {
            "e_opt": 0.1301190434556507,
            "omega_start_opt": 0.010747020088478831,
            "max_mm_22": 0.00011740448663144498
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14490529839379282,
            "omega_start_opt": 0.009759990329601738,
            "max_mm_22": 0.00010799450073595285
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14490529839379282,
            "omega_start_opt": 0.009544680108083214,
            "max_mm_22": 0.0019469245147224479
        }
    },
    "SurveyMeanAno_v2/72": {
        "q": 1.0000002070467306,
        "chi_1z": 2.3177768116855105e-06,
        "chi_2z": 2.3031237011360474e-06,
        "e_gw_0": 0.122101970541342,
        "omega_gw_0": 0.023100416032046,
        "periastron_passages": 22,
        "t_merger": 11085.89999999937,
        "SEOBNRv5EHM": {
            "e_opt": 0.1454146523681131,
            "omega_start_opt": 0.009746125003045747,
            "max_mm_22": 9.006997511096237e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1454146523681131,
            "omega_start_opt": 0.009745619285549742,
            "max_mm_22": 8.224714505344899e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1454146523681131,
            "omega_start_opt": 0.009529734283234675,
            "max_mm_22": 0.002066049726106245
        }
    },
    "SurveyMeanAno_v2/73": {
        "q": 1.0000002607358451,
        "chi_1z": 1.960997905407693e-06,
        "chi_2z": 1.944630102204734e-06,
        "e_gw_0": 0.12233633421639,
        "omega_gw_0": 0.0230586105106152,
        "periastron_passages": 22,
        "t_merger": 11085.10000000252,
        "SEOBNRv5EHM": {
            "e_opt": 0.1393050006337673,
            "omega_start_opt": 0.010097763480038451,
            "max_mm_22": 8.040896200578462e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.151160745368556,
            "omega_start_opt": 0.009399517001503868,
            "max_mm_22": 5.268165108895939e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14523287300116167,
            "omega_start_opt": 0.009368336178979858,
            "max_mm_22": 0.0018913596563626678
        }
    },
    "SurveyMeanAno_v2/74": {
        "q": 1.0000001480225609,
        "chi_1z": 2.3844271543258714e-06,
        "chi_2z": 2.39637785374985e-06,
        "e_gw_0": 0.1226001086407141,
        "omega_gw_0": 0.0230126790007745,
        "periastron_passages": 23,
        "t_merger": 11141.000000002534,
        "SEOBNRv5EHM": {
            "e_opt": 0.13662206143966646,
            "omega_start_opt": 0.010274795294923526,
            "max_mm_22": 4.408657066690136e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14256215106747805,
            "omega_start_opt": 0.009894549172712564,
            "max_mm_22": 4.220997242354585e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13662206143966646,
            "omega_start_opt": 0.010035909389562149,
            "max_mm_22": 0.0017013545957987875
        }
    },
    "SurveyMeanAno_v2/75": {
        "q": 1.0000000086643168,
        "chi_1z": 1.996832095002669e-06,
        "chi_2z": 2.0069661650537497e-06,
        "e_gw_0": 0.1228818809081294,
        "omega_gw_0": 0.0229697693431959,
        "periastron_passages": 23,
        "t_merger": 11195.800000002546,
        "SEOBNRv5EHM": {
            "e_opt": 0.13936321525606318,
            "omega_start_opt": 0.010066893716101965,
            "max_mm_22": 5.117506646057368e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1334328656706988,
            "omega_start_opt": 0.010665184383085946,
            "max_mm_22": 3.0001379772492953e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1334328656706988,
            "omega_start_opt": 0.010215101362285981,
            "max_mm_22": 0.0013507298863787431
        }
    },
    "SurveyMeanAno_v2/76": {
        "q": 1.0000002896027647,
        "chi_1z": 2.3204247053940922e-06,
        "chi_2z": 2.306086253582696e-06,
        "e_gw_0": 0.1230600613037279,
        "omega_gw_0": 0.0229228270571553,
        "periastron_passages": 23,
        "t_merger": 11290.700000002567,
        "SEOBNRv5EHM": {
            "e_opt": 0.15478904797418852,
            "omega_start_opt": 0.009069602793682149,
            "max_mm_22": 4.401128759279338e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1577657604352306,
            "omega_start_opt": 0.008925253102890078,
            "max_mm_22": 4.7561283215924455e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14288219813002018,
            "omega_start_opt": 0.009644361162059365,
            "max_mm_22": 0.0012841445875455548
        }
    },
    "SurveyMeanAno_v2/77": {
        "q": 1.000000169621558,
        "chi_1z": 2.5627138727592083e-06,
        "chi_2z": 2.5544683826919896e-06,
        "e_gw_0": 0.1233604079598996,
        "omega_gw_0": 0.0228820402064723,
        "periastron_passages": 23,
        "t_merger": 11347.70000000258,
        "SEOBNRv5EHM": {
            "e_opt": 0.1278858860989483,
            "omega_start_opt": 0.011087200915633888,
            "max_mm_22": 3.890265618400335e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1278858860989483,
            "omega_start_opt": 0.011086846323966152,
            "max_mm_22": 4.3989289158608e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13680815722213074,
            "omega_start_opt": 0.009990941349251228,
            "max_mm_22": 0.0010782978198885518
        }
    },
    "SurveyMeanAno_v2/78": {
        "q": 1.0000000822628239,
        "chi_1z": 2.6139774463705155e-06,
        "chi_2z": 2.6237451122415917e-06,
        "e_gw_0": 0.3753972489055378,
        "omega_gw_0": 0.0194367708235533,
        "periastron_passages": 21,
        "t_merger": 11214.299999999363,
        "SEOBNRv5EHM": {
            "e_opt": 0.444665866716345,
            "omega_start_opt": 0.00740317124397711,
            "max_mm_22": 0.00027538744605704046
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3840598061102844,
            "omega_start_opt": 0.009357697264864087,
            "max_mm_22": 0.00041427227654622367
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3921406141910925,
            "omega_start_opt": 0.008634860441602008,
            "max_mm_22": 0.014301812707182893
        }
    },
    "SurveyMeanAno_v2/79": {
        "q": 1.0000001361631832,
        "chi_1z": 2.437683718011683e-06,
        "chi_2z": 2.433484104201966e-06,
        "e_gw_0": 0.3764769282582387,
        "omega_gw_0": 0.0193849356317975,
        "periastron_passages": 21,
        "t_merger": 11279.799999999359,
        "SEOBNRv5EHM": {
            "e_opt": 0.42050145684305784,
            "omega_start_opt": 0.008134990929238502,
            "max_mm_22": 0.00022943945143460986
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4285822649238659,
            "omega_start_opt": 0.007872597683588183,
            "max_mm_22": 0.0001396045188909456
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.44070347704507806,
            "omega_start_opt": 0.007058536594336341,
            "max_mm_22": 0.01591823599466058
        }
    },
    "SurveyMeanAno_v2/80": {
        "q": 1.0000000880494784,
        "chi_1z": 2.276772200376417e-06,
        "chi_2z": 2.1168280099174765e-06,
        "e_gw_0": 0.3771582677643346,
        "omega_gw_0": 0.0193298356995931,
        "periastron_passages": 21,
        "t_merger": 11342.499999999356,
        "SEOBNRv5EHM": {
            "e_opt": 0.42941603248514765,
            "omega_start_opt": 0.007854466363726062,
            "max_mm_22": 0.0006090704854391227
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.46173926480837996,
            "omega_start_opt": 0.00691595721542857,
            "max_mm_22": 0.0002790603556098725
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4415372446063598,
            "omega_start_opt": 0.007038202063051627,
            "max_mm_22": 0.016323486930732045
        }
    },
    "SurveyMeanAno_v2/81": {
        "q": 1.0000000944181762,
        "chi_1z": 2.3038983563145724e-06,
        "chi_2z": 2.237911134462502e-06,
        "e_gw_0": 0.3779514621197727,
        "omega_gw_0": 0.0192678354879536,
        "periastron_passages": 21,
        "t_merger": 11400.999999999352,
        "SEOBNRv5EHM": {
            "e_opt": 0.4050815305553943,
            "omega_start_opt": 0.008647991611010203,
            "max_mm_22": 0.00038550846834584096
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4050815305553943,
            "omega_start_opt": 0.008645422153748186,
            "max_mm_22": 0.00039032630386948153
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4414451669190307,
            "omega_start_opt": 0.007028463876699784,
            "max_mm_22": 0.015381074336921374
        }
    },
    "SurveyMeanAno_v2/82": {
        "q": 1.000000148573706,
        "chi_1z": 2.183234363947293e-06,
        "chi_2z": 2.2013280874281518e-06,
        "e_gw_0": 0.3769070651903791,
        "omega_gw_0": 0.019251677069789,
        "periastron_passages": 21,
        "t_merger": 11477.899999999348,
        "SEOBNRv5EHM": {
            "e_opt": 0.4210005280586905,
            "omega_start_opt": 0.00809098305905503,
            "max_mm_22": 0.0003644734550395379
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4452429523011147,
            "omega_start_opt": 0.007349008018300884,
            "max_mm_22": 0.00019218709898138897
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3927176997758622,
            "omega_start_opt": 0.008566641693533363,
            "max_mm_22": 0.013170819321929317
        }
    },
    "SurveyMeanAno_v2/83": {
        "q": 1.0000000223510366,
        "chi_1z": 1.6433503791130413e-06,
        "chi_2z": 1.743582195584484e-06,
        "e_gw_0": 0.3802208284018338,
        "omega_gw_0": 0.0191418523775763,
        "periastron_passages": 22,
        "t_merger": 11538.199999999344,
        "SEOBNRv5EHM": {
            "e_opt": 0.4075572377021211,
            "omega_start_opt": 0.0085889926117222,
            "max_mm_22": 0.0002663259127375639
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.42371885386373725,
            "omega_start_opt": 0.008040444939272614,
            "max_mm_22": 0.00013116696772308423
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.45200168214656555,
            "omega_start_opt": 0.006757143905003736,
            "max_mm_22": 0.01330406586830779
        }
    },
    "SurveyMeanAno_v2/84": {
        "q": 1.0000000169190963,
        "chi_1z": 1.37338157671424e-06,
        "chi_2z": 1.3990571291201077e-06,
        "e_gw_0": 0.3804122522072334,
        "omega_gw_0": 0.0191001217696113,
        "periastron_passages": 22,
        "t_merger": 11614.99999999934,
        "SEOBNRv5EHM": {
            "e_opt": 0.4154569376859611,
            "omega_start_opt": 0.008298955941686718,
            "max_mm_22": 0.0007066930534040949
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4154569376859611,
            "omega_start_opt": 0.008296202628266459,
            "max_mm_22": 0.0003932442960344895
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.45990138213040554,
            "omega_start_opt": 0.006537088594364997,
            "max_mm_22": 0.011584506547629991
        }
    },
    "SurveyMeanAno_v2/85": {
        "q": 1.0000000266686384,
        "chi_1z": 2.2178801285761483e-06,
        "chi_2z": 2.270917696361586e-06,
        "e_gw_0": 0.3743135043148596,
        "omega_gw_0": 0.0196596633326673,
        "periastron_passages": 21,
        "t_merger": 10908.99999999938,
        "SEOBNRv5EHM": {
            "e_opt": 0.4114527914132926,
            "omega_start_opt": 0.0085055777180682,
            "max_mm_22": 0.0004438471939139932
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4195335994941007,
            "omega_start_opt": 0.008226392602072237,
            "max_mm_22": 0.0002635008390292626
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4397356196961209,
            "omega_start_opt": 0.007133823190410674,
            "max_mm_22": 0.009369857668709125
        }
    },
    "SurveyMeanAno_v2/86": {
        "q": 1.000000035732148,
        "chi_1z": 2.4880765473070936e-06,
        "chi_2z": 2.5320621956606993e-06,
        "e_gw_0": 0.374005729405479,
        "omega_gw_0": 0.0196164677622847,
        "periastron_passages": 21,
        "t_merger": 10967.299999999377,
        "SEOBNRv5EHM": {
            "e_opt": 0.39313686440503876,
            "omega_start_opt": 0.009105400582053162,
            "max_mm_22": 0.0006973490090722567
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.39313686440503876,
            "omega_start_opt": 0.0091028630522605,
            "max_mm_22": 0.0004408404178417591
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.417379288647463,
            "omega_start_opt": 0.007839217789750632,
            "max_mm_22": 0.009479445920349328
        }
    },
    "SurveyMeanAno_v2/87": {
        "q": 1.0000000351799774,
        "chi_1z": 2.333914883438933e-06,
        "chi_2z": 2.430826869642658e-06,
        "e_gw_0": 0.3742257365801333,
        "omega_gw_0": 0.0195795272352721,
        "periastron_passages": 21,
        "t_merger": 11033.799999999374,
        "SEOBNRv5EHM": {
            "e_opt": 0.41858124849125,
            "omega_start_opt": 0.008212858717696394,
            "max_mm_22": 0.000565072298777225
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.41858124849125,
            "omega_start_opt": 0.00820830361025452,
            "max_mm_22": 0.00045887224310892094
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.46302569293569446,
            "omega_start_opt": 0.006467379088562123,
            "max_mm_22": 0.009274338849149633
        }
    },
    "SurveyMeanAno_v2/88": {
        "q": 1.0000000225409091,
        "chi_1z": 2.1833202470402957e-06,
        "chi_2z": 2.136345142120591e-06,
        "e_gw_0": 0.3746311139938669,
        "omega_gw_0": 0.0195340513822856,
        "periastron_passages": 21,
        "t_merger": 11103.799999999368,
        "SEOBNRv5EHM": {
            "e_opt": 0.40213403703292233,
            "omega_start_opt": 0.00876104803843273,
            "max_mm_22": 0.00027715446043463654
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.42637646127534656,
            "omega_start_opt": 0.00793729414829045,
            "max_mm_22": 0.0005756630208204605
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.40213403703292233,
            "omega_start_opt": 0.008350726563862671,
            "max_mm_22": 0.011548405311246457
        }
    },
    "SurveyMeanAno_v2/89": {
        "q": 1.0000000386806918,
        "chi_1z": 2.275420201602249e-06,
        "chi_2z": 2.245575380499435e-06,
        "e_gw_0": 0.3746819501838584,
        "omega_gw_0": 0.019490982277546,
        "periastron_passages": 21,
        "t_merger": 11149.199999999366,
        "SEOBNRv5EHM": {
            "e_opt": 0.44373300719141845,
            "omega_start_opt": 0.007425235950518797,
            "max_mm_22": 0.00030959214938852675
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.38312694658535784,
            "omega_start_opt": 0.00938644179176185,
            "max_mm_22": 0.00041176890689786916
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3912077546661659,
            "omega_start_opt": 0.008664076830806632,
            "max_mm_22": 0.012425679357252917
        }
    },
    "SurveyMeanAno_v2/90": {
        "q": 1.0000000037018082,
        "chi_1z": 1.3627420575952353e-06,
        "chi_2z": 1.3830441464062167e-06,
        "e_gw_0": 0.4955097054545652,
        "omega_gw_0": 0.0165402842167359,
        "periastron_passages": 20,
        "t_merger": 11368.000000002585,
        "SEOBNRv5EHM": {
            "e_opt": 0.5847460511243693,
            "omega_start_opt": 0.005728716625291484,
            "max_mm_22": 0.0008695567712962982
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5928268592051773,
            "omega_start_opt": 0.005492719889078721,
            "max_mm_22": 0.0005798739312063983
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5766652430435613,
            "omega_start_opt": 0.005371606563502779,
            "max_mm_22": 0.0387801257347824
        }
    },
    "RecreateEccentricSequence/01": {
        "q": 1.000000140264248,
        "chi_1z": 8.105227186970545e-06,
        "chi_2z": 8.379746428804566e-06,
        "e_gw_0": 0.0444303611938476,
        "omega_gw_0": 0.0174671263194647,
        "periastron_passages": 39,
        "t_merger": 24503.100000005572,
        "SEOBNRv5EHM": {
            "e_opt": 0.04849142342894914,
            "omega_start_opt": 0.008084033796069057,
            "max_mm_22": 4.5032938137512524e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.053109654231706195,
            "omega_start_opt": 0.007738481176962706,
            "max_mm_22": 4.7749587369638746e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.04849142342894914,
            "omega_start_opt": 0.007509928604453877,
            "max_mm_22": 0.0013829930745090646
        }
    },
    "RecreateEccentricSequence/02": {
        "q": 1.0000001434622316,
        "chi_1z": 7.011949085862213e-06,
        "chi_2z": 7.157780735379975e-06,
        "e_gw_0": 0.0808284717816173,
        "omega_gw_0": 0.0184605864095368,
        "periastron_passages": 32,
        "t_merger": 18416.399999983252,
        "SEOBNRv5EHM": {
            "e_opt": 0.09719652963743777,
            "omega_start_opt": 0.007792036602000197,
            "max_mm_22": 2.9880632814505148e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.09456959640399351,
            "omega_start_opt": 0.008152252405985607,
            "max_mm_22": 1.4334987216813033e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.09456959640399351,
            "omega_start_opt": 0.0076989642313267555,
            "max_mm_22": 0.0011461633717313457
        }
    },
    "RecreateEccentricSequence/03": {
        "q": 1.0000001013739948,
        "chi_1z": 8.774375940758273e-06,
        "chi_2z": 8.465909539151962e-06,
        "e_gw_0": 0.1170128082814869,
        "omega_gw_0": 0.0194935384779247,
        "periastron_passages": 30,
        "t_merger": 17146.700000003897,
        "SEOBNRv5EHM": {
            "e_opt": 0.12718421387917228,
            "omega_start_opt": 0.009084945454626988,
            "max_mm_22": 8.70598771125497e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.13296531451004376,
            "omega_start_opt": 0.008694557878062115,
            "max_mm_22": 5.434912541535386e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12429366356373656,
            "omega_start_opt": 0.009056027856362923,
            "max_mm_22": 0.001891982956330085
        }
    },
    "RecreateEccentricSequence/04": {
        "q": 1.0000000461754863,
        "chi_1z": 9.020423267559396e-06,
        "chi_2z": 8.807529326920773e-06,
        "e_gw_0": 0.1524181692321382,
        "omega_gw_0": 0.0205631905928155,
        "periastron_passages": 28,
        "t_merger": 14631.300000003326,
        "SEOBNRv5EHM": {
            "e_opt": 0.16223757639511527,
            "omega_start_opt": 0.009649984594051121,
            "max_mm_22": 5.748045707298921e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1876866079865059,
            "omega_start_opt": 0.008339887027317916,
            "max_mm_22": 8.26617524410933e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15587531849726763,
            "omega_start_opt": 0.009942766314448261,
            "max_mm_22": 0.0023402749660285105
        }
    },
    "RecreateEccentricSequence/05": {
        "q": 1.000000097993901,
        "chi_1z": 7.558036587361472e-06,
        "chi_2z": 7.812687967043702e-06,
        "e_gw_0": 0.1871712387431285,
        "omega_gw_0": 0.0216950875498088,
        "periastron_passages": 24,
        "t_merger": 12259.700000002787,
        "SEOBNRv5EHM": {
            "e_opt": 0.23372871611593712,
            "omega_start_opt": 0.008492031252701248,
            "max_mm_22": 6.269994054219907e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.23372871611593712,
            "omega_start_opt": 0.008490374027975095,
            "max_mm_22": 6.434170819169527e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.23024022781569928,
            "omega_start_opt": 0.008391264408322042,
            "max_mm_22": 0.0015006235338563823
        }
    },
    "RecreateEccentricSequence/06": {
        "q": 1.0000000119831058,
        "chi_1z": 8.885703431340458e-06,
        "chi_2z": 8.724418052601103e-06,
        "e_gw_0": 0.2202996849106447,
        "omega_gw_0": 0.0228616486362491,
        "periastron_passages": 21,
        "t_merger": 10175.800000002313,
        "SEOBNRv5EHM": {
            "e_opt": 0.254507212225253,
            "omega_start_opt": 0.009728381567089396,
            "max_mm_22": 0.00011000102668423661
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.254507212225253,
            "omega_start_opt": 0.009726538352340344,
            "max_mm_22": 8.303787350993908e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.26947822470909144,
            "omega_start_opt": 0.008762332076442962,
            "max_mm_22": 0.0036915862775522834
        }
    },
    "RecreateEccentricSequence/07": {
        "q": 1.000000014028044,
        "chi_1z": 9.916942667478362e-06,
        "chi_2z": 9.741835086002712e-06,
        "e_gw_0": 0.250390511767935,
        "omega_gw_0": 0.024662629808818,
        "periastron_passages": 18,
        "t_merger": 8400.399999999523,
        "SEOBNRv5EHM": {
            "e_opt": 0.2766964386930284,
            "omega_start_opt": 0.010840454615734078,
            "max_mm_22": 0.00031217703114150286
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.31679737183694556,
            "omega_start_opt": 0.009166974488322798,
            "max_mm_22": 0.0001968719501556082
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.31278727852255384,
            "omega_start_opt": 0.008945436979846483,
            "max_mm_22": 0.004898457231197417
        }
    },
    "RecreateEccentricSequence/08": {
        "q": 1.0000001135847072,
        "chi_1z": 5.262750699554018e-06,
        "chi_2z": 5.600927033861098e-06,
        "e_gw_0": 0.2848195630233631,
        "omega_gw_0": 0.0255314764627422,
        "periastron_passages": 15,
        "t_merger": 6863.19999999961,
        "SEOBNRv5EHM": {
            "e_opt": 0.3606656415180424,
            "omega_start_opt": 0.00939877639713448,
            "max_mm_22": 0.00030516289537219077
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.31622119707359797,
            "omega_start_opt": 0.011174931707768962,
            "max_mm_22": 0.0003996760740070382
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.31218079303319396,
            "omega_start_opt": 0.010850689148806414,
            "max_mm_22": 0.003887100273193944
        }
    },
    "RecreateEccentricSequence/09": {
        "q": 1.0000000796698638,
        "chi_1z": 4.1326303639673355e-06,
        "chi_2z": 4.282330959543181e-06,
        "e_gw_0": 0.3151546469823527,
        "omega_gw_0": 0.0271135297428256,
        "periastron_passages": 12,
        "t_merger": 5009.200000001139,
        "SEOBNRv5EHM": {
            "e_opt": 0.35457981679163786,
            "omega_start_opt": 0.011492265698391789,
            "max_mm_22": 0.0006580260080764067
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.37882224103406215,
            "omega_start_opt": 0.010503004502765381,
            "max_mm_22": 0.0007115216763329268
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3828626450744662,
            "omega_start_opt": 0.009680325880105362,
            "max_mm_22": 0.004938478221410025
        }
    },
    "RecreateEccentricSequence/10": {
        "q": 1.0000000473119541,
        "chi_1z": 3.7541093573743853e-06,
        "chi_2z": 4.025536885616794e-06,
        "e_gw_0": 0.3437604113403371,
        "omega_gw_0": 0.0288496972755259,
        "periastron_passages": 10,
        "t_merger": 3926.400000000893,
        "SEOBNRv5EHM": {
            "e_opt": 0.38171517954947914,
            "omega_start_opt": 0.012406482902158438,
            "max_mm_22": 0.00039256348748861747
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.38171517954947914,
            "omega_start_opt": 0.012408380587247208,
            "max_mm_22": 0.0005215845983755907
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.37767477550907513,
            "omega_start_opt": 0.011808357487082094,
            "max_mm_22": 0.002856644804768882
        }
    },
    "RecreateEccentricSequence/11": {
        "q": 1.0000000569352783,
        "chi_1z": 3.4118706695083364e-06,
        "chi_2z": 3.55340095356856e-06,
        "e_gw_0": 0.3704018330733351,
        "omega_gw_0": 0.0310095503113738,
        "periastron_passages": 9,
        "t_merger": 3544.4999999997985,
        "SEOBNRv5EHM": {
            "e_opt": 0.4582544166544976,
            "omega_start_opt": 0.01101767784958027,
            "max_mm_22": 0.0008747005208417091
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4582544166544976,
            "omega_start_opt": 0.011020581319647187,
            "max_mm_22": 0.0011186516422018178
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.41785037625045723,
            "omega_start_opt": 0.011927737768627237,
            "max_mm_22": 0.004817044511507884
        }
    },
    "RecreateEccentricSequence/12": {
        "q": 1.0000000805098612,
        "chi_1z": 2.7392055650320955e-06,
        "chi_2z": 3.0870502472587644e-06,
        "e_gw_0": 0.3938043388529313,
        "omega_gw_0": 0.0337130717713175,
        "periastron_passages": 7,
        "t_merger": 2767.299999999843,
        "SEOBNRv5EHM": {
            "e_opt": 0.4590447592537159,
            "omega_start_opt": 0.013025483857953945,
            "max_mm_22": 0.00047892300948648714
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4590447592537159,
            "omega_start_opt": 0.013051401880029232,
            "max_mm_22": 0.00047485862944496304
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4954083956173523,
            "omega_start_opt": 0.01006175218621306,
            "max_mm_22": 0.010320234869162115
        }
    },
    "RecreateEccentricSequence/13": {
        "q": 1.0000000360615204,
        "chi_1z": 7.213931959549265e-06,
        "chi_2z": 7.525261832374255e-06,
        "e_gw_0": 0.2638410618218558,
        "omega_gw_0": 0.0245782334590378,
        "periastron_passages": 17,
        "t_merger": 7878.9999999995525,
        "SEOBNRv5EHM": {
            "e_opt": 0.30578715102613924,
            "omega_start_opt": 0.010282757573224872,
            "max_mm_22": 0.00011045058681424802
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.32598917122815946,
            "omega_start_opt": 0.009427414023914813,
            "max_mm_22": 7.634770696685056e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3017467469857352,
            "omega_start_opt": 0.010024956409088093,
            "max_mm_22": 0.004995914590911754
        }
    },
    "RecreateEccentricSequence/14": {
        "q": 1.000000048639897,
        "chi_1z": 6.455805808113446e-06,
        "chi_2z": 6.777365332302642e-06,
        "e_gw_0": 0.2745605544632066,
        "omega_gw_0": 0.0250435611607902,
        "periastron_passages": 16,
        "t_merger": 7334.099999999583,
        "SEOBNRv5EHM": {
            "e_opt": 0.29498215683680706,
            "omega_start_opt": 0.011459778301063555,
            "max_mm_22": 0.00025063905236843986
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.29498215683680706,
            "omega_start_opt": 0.011458269512644195,
            "max_mm_22": 0.00019568026403860017
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.33538619724084745,
            "omega_start_opt": 0.009181161172134356,
            "max_mm_22": 0.004797853598735191
        }
    },
    "RecreateEccentricSequence/15": {
        "q": 1.000000064902689,
        "chi_1z": 5.026152437017039e-06,
        "chi_2z": 5.296673173166711e-06,
        "e_gw_0": 0.2950078328309784,
        "omega_gw_0": 0.0260341397489028,
        "periastron_passages": 13,
        "t_merger": 5846.800000001329,
        "SEOBNRv5EHM": {
            "e_opt": 0.3589096881503088,
            "omega_start_opt": 0.010062924295591451,
            "max_mm_22": 0.0002916046017755747
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3508288800695007,
            "omega_start_opt": 0.010420850154777422,
            "max_mm_22": 0.0003065917554432307
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3508288800695007,
            "omega_start_opt": 0.009760054162782625,
            "max_mm_22": 0.0028836425824843026
        }
    },
    "RecreateEccentricSequence/16": {
        "q": 1.0000000847716706,
        "chi_1z": 4.70411725842818e-06,
        "chi_2z": 4.86011751070281e-06,
        "e_gw_0": 0.3054098865942178,
        "omega_gw_0": 0.0265520306795971,
        "periastron_passages": 14,
        "t_merger": 6003.799999999659,
        "SEOBNRv5EHM": {
            "e_opt": 0.3436842962074351,
            "omega_start_opt": 0.011370300580335127,
            "max_mm_22": 0.0005016061506211145
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.36388631640945535,
            "omega_start_opt": 0.010477544358309478,
            "max_mm_22": 0.00016986182306799602
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.33156308408622304,
            "omega_start_opt": 0.011424034246033134,
            "max_mm_22": 0.0030926752183039197
        }
    },
    "RecreateEccentricSequence/17": {
        "q": 1.0000001131149072,
        "chi_1z": 3.7136721782151707e-06,
        "chi_2z": 3.95447233600933e-06,
        "e_gw_0": 0.3250818098006609,
        "omega_gw_0": 0.0276159413494733,
        "periastron_passages": 11,
        "t_merger": 4632.400000001053,
        "SEOBNRv5EHM": {
            "e_opt": 0.3823680712722804,
            "omega_start_opt": 0.011010323840039356,
            "max_mm_22": 0.0003076473819736414
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3823680712722804,
            "omega_start_opt": 0.011008488206756813,
            "max_mm_22": 0.00011923141245240299
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.32984281874702787,
            "omega_start_opt": 0.012942309434849206,
            "max_mm_22": 0.007598313405856039
        }
    },
    "RecreateEccentricSequence/18": {
        "q": 1.0000001398125449,
        "chi_1z": 4.011051243067504e-06,
        "chi_2z": 4.238007938818754e-06,
        "e_gw_0": 0.3345628053894138,
        "omega_gw_0": 0.0282396100552669,
        "periastron_passages": 11,
        "t_merger": 4815.599999999727,
        "SEOBNRv5EHM": {
            "e_opt": 0.37010547731209503,
            "omega_start_opt": 0.012266406003657575,
            "max_mm_22": 0.00020542627549668957
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.37010547731209503,
            "omega_start_opt": 0.01227037373047459,
            "max_mm_22": 0.00036986237315983495
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.366065073271691,
            "omega_start_opt": 0.011714906327136057,
            "max_mm_22": 0.005071388974862812
        }
    },
    "RecreateEccentricSequence/19": {
        "q": 1.000000111605095,
        "chi_1z": 3.813961318829157e-06,
        "chi_2z": 4.009397743535671e-06,
        "e_gw_0": 0.3532168072544034,
        "omega_gw_0": 0.0295447169228907,
        "periastron_passages": 10,
        "t_merger": 4134.499999999765,
        "SEOBNRv5EHM": {
            "e_opt": 0.42519351513228715,
            "omega_start_opt": 0.011090268782426825,
            "max_mm_22": 0.0007295685110448868
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.42519351513228715,
            "omega_start_opt": 0.011093985999399631,
            "max_mm_22": 0.0005920993998851376
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.42115311109188314,
            "omega_start_opt": 0.010469599895988663,
            "max_mm_22": 0.008483312312431157
        }
    },
    "RecreateEccentricSequence/20": {
        "q": 1.0000000954019768,
        "chi_1z": 3.63108382721219e-06,
        "chi_2z": 3.8911628251353316e-06,
        "e_gw_0": 0.362045181713858,
        "omega_gw_0": 0.030251844918605,
        "periastron_passages": 8,
        "t_merger": 3305.8000000007514,
        "SEOBNRv5EHM": {
            "e_opt": 0.40828564869892686,
            "omega_start_opt": 0.012621786922459917,
            "max_mm_22": 0.00036853691429805657
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.40828564869892686,
            "omega_start_opt": 0.012629672265691555,
            "max_mm_22": 0.000562508091147218
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.41636645677973494,
            "omega_start_opt": 0.011191974565610316,
            "max_mm_22": 0.004795809808064488
        }
    },
    "RecreateEccentricSequence/21": {
        "q": 1.0000000543175311,
        "chi_1z": 3.932330154165669e-06,
        "chi_2z": 4.184365044193919e-06,
        "e_gw_0": 0.3788666263131443,
        "omega_gw_0": 0.0318249592917362,
        "periastron_passages": 7,
        "t_merger": 2742.6000000006234,
        "SEOBNRv5EHM": {
            "e_opt": 0.38806055447253185,
            "omega_start_opt": 0.01525135587613753,
            "max_mm_22": 0.0005428352975780371
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4325049989169763,
            "omega_start_opt": 0.012871766279660381,
            "max_mm_22": 0.00020155407047395268
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4405858069977844,
            "omega_start_opt": 0.011228328035535988,
            "max_mm_22": 0.007313473275437077
        }
    },
    "RecreateEccentricSequence/22": {
        "q": 1.000000026513338,
        "chi_1z": 3.813660011501907e-06,
        "chi_2z": 4.048091144342624e-06,
        "e_gw_0": 0.386683100948668,
        "omega_gw_0": 0.0327403574098001,
        "periastron_passages": 7,
        "t_merger": 2501.100000000569,
        "SEOBNRv5EHM": {
            "e_opt": 0.39751357895438755,
            "omega_start_opt": 0.015587729202215298,
            "max_mm_22": 0.0005278822765427682
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.39751357895438755,
            "omega_start_opt": 0.015613005509183486,
            "max_mm_22": 0.0002412225718918526
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.39347317491398354,
            "omega_start_opt": 0.014595946435831599,
            "max_mm_22": 0.0022508069467659375
        }
    },
    "RecreateEccentricSequence/23": {
        "q": 1.0000000310166743,
        "chi_1z": 7.338711613989986e-06,
        "chi_2z": 7.5692886295861415e-06,
        "e_gw_0": 0.2588432935912108,
        "omega_gw_0": 0.0243967090436873,
        "periastron_passages": 17,
        "t_merger": 8159.099999999536,
        "SEOBNRv5EHM": {
            "e_opt": 0.28418055392475194,
            "omega_start_opt": 0.010891389351526252,
            "max_mm_22": 0.0001795784495306485
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.33266540240960046,
            "omega_start_opt": 0.008917282882551308,
            "max_mm_22": 0.00016053616088307354
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.27609974584394387,
            "omega_start_opt": 0.010959933001397417,
            "max_mm_22": 0.0024359612833803057
        }
    },
    "RecreateEccentricSequence/24": {
        "q": 1.0000000262280955,
        "chi_1z": 6.460522014911544e-06,
        "chi_2z": 6.718209795141723e-06,
        "e_gw_0": 0.2692665521100449,
        "omega_gw_0": 0.0248236514544477,
        "periastron_passages": 17,
        "t_merger": 7583.700000001724,
        "SEOBNRv5EHM": {
            "e_opt": 0.3267417490190515,
            "omega_start_opt": 0.00971470522566852,
            "max_mm_22": 0.0003006351480628888
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3348225570998596,
            "omega_start_opt": 0.00942244401525528,
            "max_mm_22": 8.312475864991065e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.31058013285743535,
            "omega_start_opt": 0.010022431260885608,
            "max_mm_22": 0.0023518111417777376
        }
    },
    "RecreateEccentricSequence/25": {
        "q": 1.0000000892024996,
        "chi_1z": 6.332312165163267e-06,
        "chi_2z": 6.6675994473574645e-06,
        "e_gw_0": 0.279823900079488,
        "omega_gw_0": 0.0252968177822801,
        "periastron_passages": 16,
        "t_merger": 7127.699999999595,
        "SEOBNRv5EHM": {
            "e_opt": 0.29248067346565765,
            "omega_start_opt": 0.011971302089379542,
            "max_mm_22": 0.00044146687883661606
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.29248067346565765,
            "omega_start_opt": 0.011969983366357361,
            "max_mm_22": 0.00036068034467451326
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.31672309770808194,
            "omega_start_opt": 0.010404330287869478,
            "max_mm_22": 0.003057768567738206
        }
    },
    "RecreateEccentricSequence/26": {
        "q": 1.0000001181924736,
        "chi_1z": 5.736239961105426e-06,
        "chi_2z": 6.014063545477121e-06,
        "e_gw_0": 0.2898267887945848,
        "omega_gw_0": 0.0257713142464734,
        "periastron_passages": 15,
        "t_merger": 6642.099999999622,
        "SEOBNRv5EHM": {
            "e_opt": 0.34074876513581215,
            "omega_start_opt": 0.01043656424206821,
            "max_mm_22": 0.00036755331064697305
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3043851287721758,
            "omega_start_opt": 0.01214536803452445,
            "max_mm_22": 0.0003826887597961903
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3043851287721758,
            "omega_start_opt": 0.011745327769142907,
            "max_mm_22": 0.004730508655624632
        }
    },
    "RecreateEccentricSequence/27": {
        "q": 1.0000001790885504,
        "chi_1z": 4.171263523986831e-06,
        "chi_2z": 4.5102596724888524e-06,
        "e_gw_0": 0.3003030187457726,
        "omega_gw_0": 0.0262855062629627,
        "periastron_passages": 13,
        "t_merger": 5634.700000001281,
        "SEOBNRv5EHM": {
            "e_opt": 0.3466210388421375,
            "omega_start_opt": 0.01087795801285225,
            "max_mm_22": 0.0003710457696811664
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.32641901864011735,
            "omega_start_opt": 0.0118024102244985,
            "max_mm_22": 0.0003486749899186403
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3223786145997133,
            "omega_start_opt": 0.011420543750009123,
            "max_mm_22": 0.005892342051638244
        }
    },
    "RecreateEccentricSequence/28": {
        "q": 1.0000000721901656,
        "chi_1z": 4.311748052250801e-06,
        "chi_2z": 4.463561666426721e-06,
        "e_gw_0": 0.310193443185684,
        "omega_gw_0": 0.0268292129872107,
        "periastron_passages": 13,
        "t_merger": 5781.399999999671,
        "SEOBNRv5EHM": {
            "e_opt": 0.3384613798835988,
            "omega_start_opt": 0.011944624522393732,
            "max_mm_22": 0.00023163673363923998
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3384613798835988,
            "omega_start_opt": 0.011945143829473839,
            "max_mm_22": 0.00022967679960139709
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3829058243280432,
            "omega_start_opt": 0.009347322610663825,
            "max_mm_22": 0.005584034108695013
        }
    },
    "RecreateEccentricSequence/29": {
        "q": 1.0000000723772235,
        "chi_1z": 4.357042191257476e-06,
        "chi_2z": 4.592582434734869e-06,
        "e_gw_0": 0.3202674035236736,
        "omega_gw_0": 0.0273984201824879,
        "periastron_passages": 13,
        "t_merger": 5384.4999999996935,
        "SEOBNRv5EHM": {
            "e_opt": 0.3509779711636636,
            "omega_start_opt": 0.012080325682505604,
            "max_mm_22": 0.0002934813693037386
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3752203954060878,
            "omega_start_opt": 0.010985488944518621,
            "max_mm_22": 0.0002595609675599686
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.35905877924447166,
            "omega_start_opt": 0.011042878671032704,
            "max_mm_22": 0.003584425050128792
        }
    },
    "RecreateEccentricSequence/30": {
        "q": 1.0000001096121642,
        "chi_1z": 4.3702453931092765e-06,
        "chi_2z": 4.529071735835978e-06,
        "e_gw_0": 0.3297721520144298,
        "omega_gw_0": 0.0279566969466585,
        "periastron_passages": 12,
        "t_merger": 5006.7999999997155,
        "SEOBNRv5EHM": {
            "e_opt": 0.3900598021181625,
            "omega_start_opt": 0.011023054445201162,
            "max_mm_22": 0.0007862425095822578
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4143022263605868,
            "omega_start_opt": 0.01002036169061235,
            "max_mm_22": 0.0005653536091684286
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4183426304009908,
            "omega_start_opt": 0.009149577828632967,
            "max_mm_22": 0.003733060855723336
        }
    },
    "RecreateEccentricSequence/31": {
        "q": 1.0000000858713538,
        "chi_1z": 4.529052349846737e-06,
        "chi_2z": 4.63999881031155e-06,
        "e_gw_0": 0.3392897358407466,
        "omega_gw_0": 0.0285410519434783,
        "periastron_passages": 11,
        "t_merger": 4647.899999999736,
        "SEOBNRv5EHM": {
            "e_opt": 0.37523302894665733,
            "omega_start_opt": 0.012345473027191724,
            "max_mm_22": 0.000229443020487885
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.37523302894665733,
            "omega_start_opt": 0.012349871825996384,
            "max_mm_22": 0.00021664334269555496
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4115966653102937,
            "omega_start_opt": 0.009983994729748976,
            "max_mm_22": 0.008602258199843504
        }
    },
    "RecreateEccentricSequence/32": {
        "q": 1.0000000460798453,
        "chi_1z": 4.102331659055218e-06,
        "chi_2z": 4.204773473727644e-06,
        "e_gw_0": 0.3485971367471457,
        "omega_gw_0": 0.0292068613433856,
        "periastron_passages": 10,
        "t_merger": 4316.699999999754,
        "SEOBNRv5EHM": {
            "e_opt": 0.4207358730420566,
            "omega_start_opt": 0.011040701536029698,
            "max_mm_22": 0.0003947172769303009
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3884126407188243,
            "omega_start_opt": 0.012464725212478338,
            "max_mm_22": 0.00047969995445162894
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.38437223667842024,
            "omega_start_opt": 0.011826885757605855,
            "max_mm_22": 0.006279848361713691
        }
    },
    "RecreateEccentricSequence/33": {
        "q": 1.000000020174574,
        "chi_1z": 3.7399091159180017e-06,
        "chi_2z": 3.886976511289014e-06,
        "e_gw_0": 0.3574764047425587,
        "omega_gw_0": 0.0298865884723007,
        "periastron_passages": 9,
        "t_merger": 3448.200000000784,
        "SEOBNRv5EHM": {
            "e_opt": 0.3642363143839212,
            "omega_start_opt": 0.014472067374339858,
            "max_mm_22": 0.0004911122711545035
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3642363143839212,
            "omega_start_opt": 0.01448139501051022,
            "max_mm_22": 0.0003559276647379095
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3642363143839212,
            "omega_start_opt": 0.013679961061515195,
            "max_mm_22": 0.0029241721692434552
        }
    },
    "RecreateEccentricSequence/34": {
        "q": 1.000000076917192,
        "chi_1z": 3.866073504372118e-06,
        "chi_2z": 4.095652944623444e-06,
        "e_gw_0": 0.3661445286688036,
        "omega_gw_0": 0.0306299897007998,
        "periastron_passages": 8,
        "t_merger": 3156.600000000718,
        "SEOBNRv5EHM": {
            "e_opt": 0.4520348884823691,
            "omega_start_opt": 0.011003609529608674,
            "max_mm_22": 0.00044760468297921907
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.37526721171469235,
            "omega_start_opt": 0.014763446451829415,
            "max_mm_22": 0.00042166165792789645
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.40759044403792466,
            "omega_start_opt": 0.011986560596854155,
            "max_mm_22": 0.00797541670089863
        }
    },
    "RecreateEccentricSequence/35": {
        "q": 1.0000000553795976,
        "chi_1z": 3.381240835070449e-06,
        "chi_2z": 3.5907998536435106e-06,
        "e_gw_0": 0.3746274912611625,
        "omega_gw_0": 0.0314018431403653,
        "periastron_passages": 8,
        "t_merger": 2874.9000000006536,
        "SEOBNRv5EHM": {
            "e_opt": 0.3854436953495017,
            "omega_start_opt": 0.015045601195266066,
            "max_mm_22": 0.00046921873603023023
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3854436953495017,
            "omega_start_opt": 0.01506303328650757,
            "max_mm_22": 0.0004980875092416293
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3814032913090976,
            "omega_start_opt": 0.014173379844999105,
            "max_mm_22": 0.0032799943282669775
        }
    },
    "RecreateEccentricSequence/36": {
        "q": 1.0000000901964246,
        "chi_1z": 3.664455331676627e-06,
        "chi_2z": 3.849152266047461e-06,
        "e_gw_0": 0.3826053181533182,
        "omega_gw_0": 0.0322748870720779,
        "periastron_passages": 8,
        "t_merger": 3132.799999999822,
        "SEOBNRv5EHM": {
            "e_opt": 0.4824950361793694,
            "omega_start_opt": 0.010928001788344521,
            "max_mm_22": 0.000637468709635769
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.43805059173492494,
            "omega_start_opt": 0.01293520098715985,
            "max_mm_22": 0.0013648491708625476
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4744142280985613,
            "omega_start_opt": 0.010197326326505052,
            "max_mm_22": 0.006159278566871373
        }
    },
    "RecreateEccentricSequence/37": {
        "q": 1.0000001573735655,
        "chi_1z": 3.883718355341499e-06,
        "chi_2z": 4.144385777101349e-06,
        "e_gw_0": 0.3906900701451439,
        "omega_gw_0": 0.0332220882183364,
        "periastron_passages": 6,
        "t_merger": 2382.700000000542,
        "SEOBNRv5EHM": {
            "e_opt": 0.4561802820966861,
            "omega_start_opt": 0.012910110225049549,
            "max_mm_22": 0.0005326676194667979
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.40365502957143357,
            "omega_start_opt": 0.01576113977797704,
            "max_mm_22": 0.000789232244762017
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4602206861370901,
            "omega_start_opt": 0.01119733606988335,
            "max_mm_22": 0.004576108481224694
        }
    },
    "SXS:BBH:3822": {
        "q": 15.046410236371534,
        "chi_1z": 0.00028580875355035024,
        "chi_2z": 0.005133252347890385,
        "e_gw_0": 0.0564490548453626,
        "omega_gw_0": 0.0349900087398597,
        "periastron_passages": 34,
        "t_merger": 13146.998000047828,
        "SEOBNRv5EHM": {
            "e_opt": 0.058814028389948585,
            "omega_start_opt": 0.017240232792357087,
            "max_mm_22": 9.675194115676966e-05
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.07415681840471777,
            "omega_start_opt": 0.014108687610077938,
            "max_mm_22": 6.559819690876711e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07415681840471777,
            "omega_start_opt": 0.014188063111699817,
            "max_mm_22": 0.00047344090219658685
        }
    },
    "SXS:BBH:3823": {
        "q": 14.901534852941825,
        "chi_1z": -0.00012469035321081926,
        "chi_2z": -0.0016394563479215408,
        "e_gw_0": 0.1415989533869697,
        "omega_gw_0": 0.0302196749682619,
        "periastron_passages": 46,
        "t_merger": 19012.53499972333,
        "SEOBNRv5EHM": {
            "e_opt": 0.14799656029772018,
            "omega_start_opt": 0.014365910731164427,
            "max_mm_22": 0.0005266353508335264
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.14799656029772018,
            "omega_start_opt": 0.01436602373771934,
            "max_mm_22": 0.0005171288241878624
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15808723486347384,
            "omega_start_opt": 0.013267618975273886,
            "max_mm_22": 0.0010435960547519052
        }
    },
    "SXS:BBH:3824": {
        "q": 14.838292156732674,
        "chi_1z": -9.574753201210348e-05,
        "chi_2z": -0.0014046458674620216,
        "e_gw_0": 0.2617929596775022,
        "omega_gw_0": 0.0310054717948142,
        "periastron_passages": 36,
        "t_merger": 14649.959000053297,
        "SEOBNRv5EHM": {
            "e_opt": 0.32060731914060536,
            "omega_start_opt": 0.011990321095298623,
            "max_mm_22": 0.0005729206949064425
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3044457029789892,
            "omega_start_opt": 0.012811863522281542,
            "max_mm_22": 0.00010337174851948738
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.32464772318100943,
            "omega_start_opt": 0.011172908883633653,
            "max_mm_22": 0.002519832950931722
        }
    },
    "SXS:BBH:3825": {
        "q": 15.272735608883384,
        "chi_1z": 8.008784439220962e-05,
        "chi_2z": 0.0009109716765828776,
        "e_gw_0": 0.3529393011294914,
        "omega_gw_0": 0.0310346296667944,
        "periastron_passages": 30,
        "t_merger": 12143.502000044178,
        "SEOBNRv5EHM": {
            "e_opt": 0.3991367929034801,
            "omega_start_opt": 0.012908701279012565,
            "max_mm_22": 0.0029532364495425956
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.40721760098428816,
            "omega_start_opt": 0.012493215238380819,
            "max_mm_22": 0.0005699261056665295
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.41125800502469223,
            "omega_start_opt": 0.011281198421075143,
            "max_mm_22": 0.011900213128618886
        }
    },
    "SXS:BBH:3826": {
        "q": 15.77636604060034,
        "chi_1z": 9.572722601886176e-05,
        "chi_2z": 0.0014139573534488698,
        "e_gw_0": 0.413109958948873,
        "omega_gw_0": 0.0260517389595858,
        "periastron_passages": 38,
        "t_merger": 17384.78999974702,
        "SEOBNRv5EHM": {
            "e_opt": 0.429581806670153,
            "omega_start_opt": 0.012125582962284857,
            "max_mm_22": 0.01130378100141849
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.44170301879136514,
            "omega_start_opt": 0.011540247397800546,
            "max_mm_22": 0.0033760997000500392
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4497838268721732,
            "omega_start_opt": 0.010148073799212535,
            "max_mm_22": 0.07087627633739857
        }
    },
    "SXS:BBH:3827": {
        "q": 18.072879290841964,
        "chi_1z": 4.7313729210689064e-05,
        "chi_2z": -0.0006234196728777661,
        "e_gw_0": 0.1533559524610975,
        "omega_gw_0": 0.0306865557728885,
        "periastron_passages": 51,
        "t_merger": 21174.133999691876,
        "SEOBNRv5EHM": {
            "e_opt": 0.1560989520126602,
            "omega_start_opt": 0.01501676907039079,
            "max_mm_22": 0.0027038161077639344
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.1560989520126602,
            "omega_start_opt": 0.015017763565807592,
            "max_mm_22": 0.001715875357365948
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.18384987681491088,
            "omega_start_opt": 0.012409222752673402,
            "max_mm_22": 0.0011514846170269655
        }
    },
    "SXS:BBH:3828": {
        "q": 17.706833183810634,
        "chi_1z": -9.648682919512528e-05,
        "chi_2z": -0.0013091449595407242,
        "e_gw_0": 0.2702526112872409,
        "omega_gw_0": 0.0312517750102181,
        "periastron_passages": 40,
        "t_merger": 16296.258000059286,
        "SEOBNRv5EHM": {
            "e_opt": 0.27951553158827147,
            "omega_start_opt": 0.014860500216476152,
            "max_mm_22": 0.0071895531020312875
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3037579558306957,
            "omega_start_opt": 0.013422845770281244,
            "max_mm_22": 0.00034097108998554226
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2956771477498876,
            "omega_start_opt": 0.013211674920959328,
            "max_mm_22": 0.009976605503327574
        }
    },
    "SXS:BBH:3829": {
        "q": 17.98076440612375,
        "chi_1z": -6.269378627771456e-05,
        "chi_2z": -0.0005458548710452933,
        "e_gw_0": 0.3472365521486237,
        "omega_gw_0": 0.0304825784825363,
        "periastron_passages": 36,
        "t_merger": 14836.339000053975,
        "SEOBNRv5EHM": {
            "e_opt": 0.3695488610509614,
            "omega_start_opt": 0.01387987321527778,
            "max_mm_22": 0.0020515247786093704
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.4099529014550018,
            "omega_start_opt": 0.01189106783103833,
            "max_mm_22": 0.0011586534378895674
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3493468408489412,
            "omega_start_opt": 0.014104061649545252,
            "max_mm_22": 0.007573148014531683
        }
    },
    "SXS:BBH:3961": {
        "q": 1.0999756752532932,
        "chi_1z": -0.39999471774799916,
        "chi_2z": -0.6999399275779992,
        "e_gw_0": 0.1696304104288639,
        "omega_gw_0": 0.0252051000694916,
        "periastron_passages": 15,
        "t_merger": 7543.885000027444,
        "SEOBNRv5EHM": {
            "e_opt": 0.18707725780348386,
            "omega_start_opt": 0.01118714392029817,
            "max_mm_22": 0.0006105810609655649
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.18340907627792535,
            "omega_start_opt": 0.011493537947755745,
            "max_mm_22": 0.0004928552431575639
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17607271322680834,
            "omega_start_opt": 0.011694721744991188,
            "max_mm_22": 0.0014901885901643652
        }
    },
    "SXS:BBH:3962": {
        "q": 1.09997137787231,
        "chi_1z": -0.39999235583399345,
        "chi_2z": -0.6999347713629932,
        "e_gw_0": 0.1180389180817929,
        "omega_gw_0": 0.0226023493650084,
        "periastron_passages": 19,
        "t_merger": 10495.563000038183,
        "SEOBNRv5EHM": {
            "e_opt": 0.136252245965419,
            "omega_start_opt": 0.009678763293745316,
            "max_mm_22": 0.0002469002635360207
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12674627531666882,
            "omega_start_opt": 0.01047466292270252,
            "max_mm_22": 0.00016687156563677252
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.12991493219958553,
            "omega_start_opt": 0.010000652991041274,
            "max_mm_22": 0.001822709863979144
        }
    },
    "SXS:BBH:3963": {
        "q": 1.0999857248578944,
        "chi_1z": -0.39999436509399505,
        "chi_2z": -0.6999595827729826,
        "e_gw_0": 0.2155252323973751,
        "omega_gw_0": 0.0184906088119972,
        "periastron_passages": 26,
        "t_merger": 15840.656000057628,
        "SEOBNRv5EHM": {
            "e_opt": 0.28963401677083983,
            "omega_start_opt": 0.007046834745521047,
            "max_mm_22": 0.001103695492137402
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.26135118848801153,
            "omega_start_opt": 0.008022380174946716,
            "max_mm_22": 0.0005834503197408303
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2855936127304358,
            "omega_start_opt": 0.006988769141486891,
            "max_mm_22": 0.002194413986783328
        }
    },
    "SXS:BBH:3964": {
        "q": 1.0999931318119072,
        "chi_1z": -0.3999942820928782,
        "chi_2z": -0.6999666307889567,
        "e_gw_0": 0.3768552479828521,
        "omega_gw_0": 0.022250883541403,
        "periastron_passages": 15,
        "t_merger": 8286.250000030144,
        "SEOBNRv5EHM": {
            "e_opt": 0.38152017225639234,
            "omega_start_opt": 0.008671722287816624,
            "max_mm_22": 0.0022151986094262055
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.34919693993316003,
            "omega_start_opt": 0.009917107603071499,
            "max_mm_22": 0.0009744676151871579
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3976817884180085,
            "omega_start_opt": 0.007701159801583845,
            "max_mm_22": 0.0037722713388378404
        }
    },
    "SXS:BBH:3965": {
        "q": 1.0999990611366943,
        "chi_1z": -0.39999833890500175,
        "chi_2z": -0.699978293895987,
        "e_gw_0": 0.4099990077412124,
        "omega_gw_0": 0.0279594528770468,
        "periastron_passages": 7,
        "t_merger": 3794.471999996549,
        "SEOBNRv5EHM": {
            "e_opt": 0.4418097978830119,
            "omega_start_opt": 0.011816015276974595,
            "max_mm_22": 0.0015773906937811555
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.44585020192341596,
            "omega_start_opt": 0.01173234869915747,
            "max_mm_22": 0.0011160510373849908
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4741330302062442,
            "omega_start_opt": 0.00926766224614983,
            "max_mm_22": 0.006903793585453899
        }
    },
    "SXS:BBH:3966": {
        "q": 10.000413574505131,
        "chi_1z": -0.7499440214079944,
        "chi_2z": 7.131750330508723e-06,
        "e_gw_0": 0.4592972022120019,
        "omega_gw_0": 0.0322198309572613,
        "periastron_passages": 9,
        "t_merger": 4900.0780000178265,
        "SEOBNRv5EHM": {
            "e_opt": 0.5577226522812319,
            "omega_start_opt": 0.010769065227329953,
            "max_mm_22": 0.014605095727654338
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.5294398239984035,
            "omega_start_opt": 0.012438913730565944,
            "max_mm_22": 0.006697156046742814
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5051973997559793,
            "omega_start_opt": 0.011174149292688224,
            "max_mm_22": 0.00509297640586126
        }
    },
    "SXS:BBH:3967": {
        "q": 1.0000000338353687,
        "chi_1z": -0.749967184052,
        "chi_2z": -0.749967190966,
        "e_gw_0": 0.5355576707598397,
        "omega_gw_0": 0.0149800880816616,
        "periastron_passages": 14,
        "t_merger": 9408.288000034227,
        "SEOBNRv5EHM": {
            "e_opt": 0.6141102098074134,
            "omega_start_opt": 0.005981502946271326,
            "max_mm_22": 0.010019133232652244
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.6504738461710498,
            "omega_start_opt": 0.005038636055732605,
            "max_mm_22": 0.0025483260564898025
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6585546542518579,
            "omega_start_opt": 0.00414255568915257,
            "max_mm_22": 0.028562466458141977
        }
    },
    "SXS:BBH:3968": {
        "q": 1.000000094391943,
        "chi_1z": 0.750002019324,
        "chi_2z": 0.750002022734,
        "e_gw_0": 0.5325573373904484,
        "omega_gw_0": 0.013752831278797,
        "periastron_passages": 31,
        "t_merger": 18649.791999728608,
        "SEOBNRv5EHM": {
            "e_opt": 0.5676013982657049,
            "omega_start_opt": 0.005796730140851034,
            "max_mm_22": 0.016825325463243335
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.571641802306109,
            "omega_start_opt": 0.005650205122065433,
            "max_mm_22": 0.01297859843769833
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.571641802306109,
            "omega_start_opt": 0.005318521571861457,
            "max_mm_22": 0.14074087540840063
        }
    },
    "SXS:BBH:3969": {
        "q": 1.000000148713604,
        "chi_1z": 0.899917021657,
        "chi_2z": 0.899917282869,
        "e_gw_0": 0.3319669827550018,
        "omega_gw_0": 0.0209274770481411,
        "periastron_passages": 26,
        "t_merger": 11668.046000042448,
        "SEOBNRv5EHM": {
            "e_opt": 0.34040258407345847,
            "omega_start_opt": 0.010012479602917644,
            "max_mm_22": 0.003943969206868458
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3565642002350746,
            "omega_start_opt": 0.009254587211063564,
            "max_mm_22": 0.007961504239841322
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.34040258407345847,
            "omega_start_opt": 0.009767788975944557,
            "max_mm_22": 0.012018366438644401
        }
    },
    "SXS:BBH:3970": {
        "q": 1.9998359379972446,
        "chi_1z": 0.8999583945679994,
        "chi_2z": 0.8998496670630004,
        "e_gw_0": 0.311526778827622,
        "omega_gw_0": 0.020871654421561,
        "periastron_passages": 29,
        "t_merger": 13407.507000048776,
        "SEOBNRv5EHM": {
            "e_opt": 0.40059265729943616,
            "omega_start_opt": 0.007836970721087959,
            "max_mm_22": 0.0060917474788877435
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.3925118492186281,
            "omega_start_opt": 0.00793218963459287,
            "max_mm_22": 0.008996798535110928
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.38039063709741594,
            "omega_start_opt": 0.008064252880530512,
            "max_mm_22": 0.020579484255962344
        }
    },
    "SXS:BBH:4385": {
        "q": 18.04689710759268,
        "chi_1z": 0.00045404740597920063,
        "chi_2z": 0.0032737573820849682,
        "e_gw_0": 0.0960354630257561,
        "omega_gw_0": 0.0369675013230042,
        "periastron_passages": 34,
        "t_merger": 12541.948000045628,
        "SEOBNRv5EHM": {
            "e_opt": 0.10504338056744951,
            "omega_start_opt": 0.01744700669875434,
            "max_mm_22": 0.0003361072204240978
        },
        "SEOBNRv6EHM": {
            "e_opt": 0.12255061066202443,
            "omega_start_opt": 0.01469507941669577,
            "max_mm_22": 0.00011481382191458334
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.11087912393230781,
            "omega_start_opt": 0.015894458143618187,
            "max_mm_22": 0.0010471650503383056
        }
    }
}

==> anc/qc_NR_data.json <==
{
    "SXS:BBH:0160": {
        "q": 1.0000000038542303,
        "chi_1z": 0.8997334797348221,
        "chi_2z": 0.8997334734182336,
        "omega_0": 0.01571207466850161,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012452345271367626
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010685538929995353
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.008833798756980649
        }
    },
    "SXS:BBH:0172": {
        "q": 1.0000004570510734,
        "chi_1z": 0.9794042094442694,
        "chi_2z": 0.9794044817298708,
        "omega_0": 0.016116617155243103,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013939978315473667
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0012188803582094954
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.013084468842865515
        }
    },
    "SXS:BBH:0176": {
        "q": 1.0000000325696616,
        "chi_1z": 0.9595511246403543,
        "chi_2z": 0.9595511880701303,
        "omega_0": 0.01609061004396856,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0017578208942770068
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0011052325260179074
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.012050917756494806
        }
    },
    "SXS:BBH:0178": {
        "q": 1.0000000297007683,
        "chi_1z": 0.9942419450028068,
        "chi_2z": 0.9942423137837618,
        "omega_0": 0.016066959053997534,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0015389433011397946
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.001313349284552734
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.014376848033815781
        }
    },
    "SXS:BBH:0185": {
        "q": 9.989508574369625,
        "chi_1z": 1.2811356144909962e-05,
        "chi_2z": -1.4338898651581879e-05,
        "omega_0": 0.021418262388132287,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.0918298105773196e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.998829284057592e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007688229342495134
        }
    },
    "SXS:BBH:0186": {
        "q": 8.26743441658411,
        "chi_1z": 3.1967536406191514e-06,
        "chi_2z": -4.3991149538952345e-07,
        "omega_0": 0.020625139550893522,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.069821931102947e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.04372433072475e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006245472206025671
        }
    },
    "SXS:BBH:0188": {
        "q": 7.187127907087033,
        "chi_1z": 4.612072826775931e-05,
        "chi_2z": -3.719473591496218e-05,
        "omega_0": 0.023438602687647254,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.8399309559687964e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.482860244468199e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005844312072975644
        }
    },
    "SXS:BBH:0189": {
        "q": 9.167299842251284,
        "chi_1z": 1.1826439876274279e-05,
        "chi_2z": -6.7878479369377e-06,
        "omega_0": 0.020685473065990334,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.580957922857177e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.291152272382302e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000596741825953373
        }
    },
    "SXS:BBH:0192": {
        "q": 6.579712082644992,
        "chi_1z": 2.8858929907648687e-05,
        "chi_2z": -5.5659868551176215e-05,
        "omega_0": 0.021679051290025744,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.078543250229938e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.8680024527872874e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007973184268267319
        }
    },
    "SXS:BBH:0195": {
        "q": 7.760674471377271,
        "chi_1z": 2.556917139779561e-05,
        "chi_2z": -5.2147467791947215e-05,
        "omega_0": 0.025000912783495036,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.092451677213283e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.705777315064161e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00048060923611958906
        }
    },
    "SXS:BBH:0198": {
        "q": 1.2024615600710993,
        "chi_1z": -5.056455131847819e-05,
        "chi_2z": 8.534895378065982e-05,
        "omega_0": 0.015478904190325446,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.1275047964185454e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1957828040375382e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013323876608167806
        }
    },
    "SXS:BBH:0199": {
        "q": 8.728768594353863,
        "chi_1z": -9.462728071116222e-07,
        "chi_2z": -3.3144324364807556e-05,
        "omega_0": 0.02151293650874998,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.20920068030717e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.7004499064897658e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006307351926655436
        }
    },
    "SXS:BBH:0201": {
        "q": 2.3161901825279023,
        "chi_1z": 6.50650124800908e-05,
        "chi_2z": -3.8469835171343196e-05,
        "omega_0": 0.01871028134898769,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.8138694875879935e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1188695341956e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008679328066176772
        }
    },
    "SXS:BBH:0202": {
        "q": 6.999697719840717,
        "chi_1z": 0.6000082372623784,
        "chi_2z": -1.7073067883473616e-05,
        "omega_0": 0.013415195978739454,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0020307634009910647
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0019192454537537706
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0028349915828045358
        }
    },
    "SXS:BBH:0203": {
        "q": 7.001288658539603,
        "chi_1z": 0.3998561217833401,
        "chi_2z": 2.781099306527993e-06,
        "omega_0": 0.013142319428183063,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00033476835924217685
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010378362838525668
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000384447496630691
        }
    },
    "SXS:BBH:0204": {
        "q": 7.00116263942414,
        "chi_1z": 0.39986760909199465,
        "chi_2z": -6.638122090848888e-07,
        "omega_0": 0.010407980834373397,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005810914152758473
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002963992240134772
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006055917957610291
        }
    },
    "SXS:BBH:0205": {
        "q": 7.001089078006648,
        "chi_1z": -0.3998591740957318,
        "chi_2z": -2.05458501434607e-06,
        "omega_0": 0.01343658380174168,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009086089270995412
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0009751339853577567
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009954609694844407
        }
    },
    "SXS:BBH:0206": {
        "q": 7.001211829508203,
        "chi_1z": -0.3998668166917123,
        "chi_2z": -5.61057472673216e-07,
        "omega_0": 0.010332856855707862,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009763608643605926
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.001016328057898419
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008749157102493355
        }
    },
    "SXS:BBH:0207": {
        "q": 6.999859788105564,
        "chi_1z": -0.5999947031442913,
        "chi_2z": -2.3192264048112854e-06,
        "omega_0": 0.014454881170264729,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008716092885161508
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007005720618782352
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009259118661654187
        }
    },
    "SXS:BBH:0208": {
        "q": 5.00008517239836,
        "chi_1z": -0.8999594789529191,
        "chi_2z": -2.853133343977448e-06,
        "omega_0": 0.010517840495247779,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007475766822107044
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005054326190124803
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010629363695930927
        }
    },
    "SXS:BBH:0292": {
        "q": 2.9992656422012756,
        "chi_1z": 0.7313565874145742,
        "chi_2z": -0.8492998323579342,
        "omega_0": 0.01796505517186083,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001217876498471715
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007208725815018857
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00021905786113018966
        }
    },
    "SXS:BBH:0293": {
        "q": 2.999188434605588,
        "chi_1z": 0.8499846977517457,
        "chi_2z": 0.8494762468889998,
        "omega_0": 0.018513743502470325,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0017982176312589804
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000739109486233569
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0055358505599818475
        }
    },
    "SXS:BBH:0304": {
        "q": 1.000002890891845,
        "chi_1z": -0.49949197571099024,
        "chi_2z": 0.4994955013449397,
        "omega_0": 0.01233504926248804,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.18556207962828e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.6397344953354995e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012182157229732038
        }
    },
    "SXS:BBH:0305": {
        "q": 1.2212024489714988,
        "chi_1z": 0.32997399703936237,
        "chi_2z": -0.4399431407122121,
        "omega_0": 0.02002872334809868,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.880202986343399e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.13855035187061e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010536838807051474
        }
    },
    "SXS:BBH:0307": {
        "q": 1.2278304330920842,
        "chi_1z": 0.31996833987770407,
        "chi_2z": -0.5798367373069371,
        "omega_0": 0.02261298825695538,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.302027995921168e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.761232613323621e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007692324153286689
        }
    },
    "SXS:BBH:0310": {
        "q": 1.221182117226346,
        "chi_1z": 0.0001450841430230506,
        "chi_2z": 9.609630483247734e-05,
        "omega_0": 0.020038683769197183,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.5613934697243934e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.8730524981090966e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009607262748408951
        }
    },
    "SXS:BBH:0311": {
        "q": 1.185974290491347,
        "chi_1z": 0.4199399600113303,
        "chi_2z": 0.3800175147105045,
        "omega_0": 0.019128047153386164,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001617703118723668
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001745443329977947
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00035649916465052556
        }
    },
    "SXS:BBH:0312": {
        "q": 1.203004578124133,
        "chi_1z": 0.3901474192575433,
        "chi_2z": -0.47987203612939655,
        "omega_0": 0.019974709876553923,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.16952157878703e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.9773607225310776e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010332491836636537
        }
    },
    "SXS:BBH:0313": {
        "q": 1.2174778829438646,
        "chi_1z": 0.3801485001702713,
        "chi_2z": -0.5198708272292472,
        "omega_0": 0.02130596509845712,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.6772566839578e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.253012409518366e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009342946269921271
        }
    },
    "SXS:BBH:0314": {
        "q": 1.2278017357599176,
        "chi_1z": 0.3100701105669568,
        "chi_2z": -0.459914231332527,
        "omega_0": 0.020148397273232428,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.24965397280075e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.874027961034646e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012631910415376035
        }
    },
    "SXS:BBH:0315": {
        "q": 1.27181476226148,
        "chi_1z": 0.32000992275955104,
        "chi_2z": -0.560010347505889,
        "omega_0": 0.020122450241147526,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.060210309963512e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.046854067629173e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014152005195314787
        }
    },
    "SXS:BBH:0317": {
        "q": 3.327038919119515,
        "chi_1z": 0.5226345775046861,
        "chi_2z": -0.44826602848725283,
        "omega_0": 0.011697551013256459,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00030238829048923055
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.114831796770858e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 9.616970804826597e-05
        }
    },
    "SXS:BBH:0318": {
        "q": 1.219972440941511,
        "chi_1z": 0.33000829629642253,
        "chi_2z": -0.43986930734519075,
        "omega_0": 0.021059830491259285,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.217300896904643e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.9379801870697015e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010065928497673404
        }
    },
    "SXS:BBH:0325": {
        "q": 1.0000846753440202,
        "chi_1z": -0.7997307965605344,
        "chi_2z": 5.4306736730858636e-05,
        "omega_0": 0.01698752848726876,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011561458598774443
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.662721851866891e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00126614779005918
        }
    },
    "SXS:BBH:0326": {
        "q": 1.0000789062396087,
        "chi_1z": 0.7997552745268305,
        "chi_2z": -0.00010142336740873635,
        "omega_0": 0.017021277695915635,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00033883050044158924
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.2079628693958426e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000878572810112499
        }
    },
    "SXS:BBH:0327": {
        "q": 1.000001992268055,
        "chi_1z": -0.799881081588678,
        "chi_2z": 0.7997712854536135,
        "omega_0": 0.017168168064032825,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013055900788849772
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.444620631662623e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011235627874829346
        }
    },
    "SXS:BBH:0329": {
        "q": 1.0000005275918482,
        "chi_1z": -0.8005010715048461,
        "chi_2z": -0.7998622246194921,
        "omega_0": 0.016322250883449466,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015696336649895226
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.607375149165652e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019246281294832412
        }
    },
    "SXS:BBH:0330": {
        "q": 1.00000350653278,
        "chi_1z": -0.8005226924339954,
        "chi_2z": 0.799774730267225,
        "omega_0": 0.01701666897512378,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012741981291786164
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.305333980827221e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001039790175869193
        }
    },
    "SXS:BBH:0331": {
        "q": 1.9997432858621706,
        "chi_1z": -0.00012167994880452025,
        "chi_2z": -0.7995866207931452,
        "omega_0": 0.01723602676038246,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.6370606127489324e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010073657386810986
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017919747185095591
        }
    },
    "SXS:BBH:0332": {
        "q": 1.9996208293263655,
        "chi_1z": 0.0002155011249329782,
        "chi_2z": 0.7995452910835722,
        "omega_0": 0.01800609391434505,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008586357463723493
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001968747101160906
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00020678045248778698
        }
    },
    "SXS:BBH:0333": {
        "q": 1.9996874876560284,
        "chi_1z": 0.8000744023419705,
        "chi_2z": 0.7998696374526363,
        "omega_0": 0.018919763267382504,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006814865525709424
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005603914681956423
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0044098541039618855
        }
    },
    "SXS:BBH:0334": {
        "q": 1.999808580369448,
        "chi_1z": -0.8006034286058811,
        "chi_2z": -0.7996426115453725,
        "omega_0": 0.016808862891007335,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00025050912929236446
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012736398034518537
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014650681081110895
        }
    },
    "SXS:BBH:0335": {
        "q": 1.9998259493153332,
        "chi_1z": -0.800508271111998,
        "chi_2z": 0.7997355901619934,
        "omega_0": 0.01711328142778427,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002818248294791381
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001108530384490436
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00044475856778192213
        }
    },
    "SXS:BBH:0354": {
        "q": 1.9997982383844257,
        "chi_1z": -0.20023973877284648,
        "chi_2z": 0.39996306229346357,
        "omega_0": 0.017478218057747692,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012139116996567889
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000268241098408617
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007601959410532544
        }
    },
    "SXS:BBH:0355": {
        "q": 1.7496708012858158,
        "chi_1z": -0.6003282764706255,
        "chi_2z": 0.7997460041987265,
        "omega_0": 0.017199672615313424,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015437246223370948
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020638268212647137
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007945711137020695
        }
    },
    "SXS:BBH:0361": {
        "q": 1.4998948405359869,
        "chi_1z": -0.00016352750843508476,
        "chi_2z": 0.7997138893184292,
        "omega_0": 0.017055892003585524,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003791445536617255
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023108118210113382
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00025397620533496035
        }
    },
    "SXS:BBH:0366": {
        "q": 1.0000003520088985,
        "chi_1z": 0.19994666918170356,
        "chi_2z": -5.4545440371040564e-05,
        "omega_0": 0.01804458532407448,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010109999661778168
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018835445938769624
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001087638379415834
        }
    },
    "SXS:BBH:0369": {
        "q": 1.49990090531814,
        "chi_1z": 0.599860343432833,
        "chi_2z": -0.7996176058925404,
        "omega_0": 0.017594462672634228,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.707977622779417e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00017107295214724427
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015388762203878414
        }
    },
    "SXS:BBH:0370": {
        "q": 1.0000021158393717,
        "chi_1z": 0.39992033107561137,
        "chi_2z": -0.20024025612020555,
        "omega_0": 0.016335475331852853,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001345809201559467
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012493613418651517
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013217427262524062
        }
    },
    "SXS:BBH:0371": {
        "q": 1.7499801211432684,
        "chi_1z": -7.612965441010289e-05,
        "chi_2z": -0.3999924696731129,
        "omega_0": 0.016620761771472575,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.150444520134027e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.380268657553035e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015448152374452073
        }
    },
    "SXS:BBH:0372": {
        "q": 1.500118585324617,
        "chi_1z": 0.7997210243528788,
        "chi_2z": -0.4000407643402031,
        "omega_0": 0.017924395229519694,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00022788540698137627
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000816031813811513
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011618999645895967
        }
    },
    "SXS:BBH:0375": {
        "q": 1.9997622776221733,
        "chi_1z": -6.763899771639467e-05,
        "chi_2z": -0.39991249291289227,
        "omega_0": 0.01682257797502107,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.3606749754853134e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.041787207504811e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015419038480768421
        }
    },
    "SXS:BBH:0376": {
        "q": 1.0000143524780334,
        "chi_1z": 0.599869442531386,
        "chi_2z": -0.4000597756000255,
        "omega_0": 0.01655432076724592,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00014661549011907304
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.721831425336109e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012456349685364687
        }
    },
    "SXS:BBH:0377": {
        "q": 1.2500740146024707,
        "chi_1z": -0.8003883245409263,
        "chi_2z": 0.3999965381675383,
        "omega_0": 0.016991753393484584,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001654810680896679
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.39221950374602e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00119163097400099
        }
    },
    "SXS:BBH:0382": {
        "q": 1.7498374015026734,
        "chi_1z": -0.00017020940093291398,
        "chi_2z": 0.79994853692702,
        "omega_0": 0.017238298733444134,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006215606137508489
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001285054088704385
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00022872257172823485
        }
    },
    "SXS:BBH:0385": {
        "q": 1.4999930747014456,
        "chi_1z": 0.800070064034829,
        "chi_2z": -0.00010644215810047905,
        "omega_0": 0.017649847540327408,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00029705158278048316
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00022860025550486274
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005534247356971944
        }
    },
    "SXS:BBH:0386": {
        "q": 1.2499065494803014,
        "chi_1z": -0.20031161009172874,
        "chi_2z": -0.7998437112466906,
        "omega_0": 0.016767914849673264,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.889039542792077e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.6680078928940105e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010286712667715303
        }
    },
    "SXS:BBH:0387": {
        "q": 2.000032587100899,
        "chi_1z": -0.6004886607031431,
        "chi_2z": -0.4000738851436261,
        "omega_0": 0.016878971446913856,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011399482510621173
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012193307485497407
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001118841141216076
        }
    },
    "SXS:BBH:0388": {
        "q": 1.7502645170298508,
        "chi_1z": 0.7996309845500505,
        "chi_2z": 0.4000960269052926,
        "omega_0": 0.017626990931623805,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00032519866412994425
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005052763033759344
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013172152093815503
        }
    },
    "SXS:BBH:0389": {
        "q": 1.0000001311824396,
        "chi_1z": -5.290364426515503e-05,
        "chi_2z": -5.3252111656751476e-05,
        "omega_0": 0.016038810851019877,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.344915996901122e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.820942188625942e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013511179141919571
        }
    },
    "SXS:BBH:0392": {
        "q": 1.499905035041539,
        "chi_1z": -0.20031766354821318,
        "chi_2z": 0.7997229643651377,
        "omega_0": 0.01746212173744762,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004088365542764816
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.092108446071776e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005805880428075838
        }
    },
    "SXS:BBH:0394": {
        "q": 1.000014421486667,
        "chi_1z": 0.5998537039560811,
        "chi_2z": 0.39988535261867897,
        "omega_0": 0.017438483200160868,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001951433809210812
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001865992132666916
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000418245958963559
        }
    },
    "SXS:BBH:0397": {
        "q": 1.5000163217379865,
        "chi_1z": -0.8004680230464153,
        "chi_2z": -0.3998571578679613,
        "omega_0": 0.016619848029652298,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010297683997795293
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015407520198362779
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017545508380077957
        }
    },
    "SXS:BBH:0398": {
        "q": 1.2499124141413065,
        "chi_1z": -0.00015024363171531387,
        "chi_2z": -0.7998326755735475,
        "omega_0": 0.016924004247317985,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.693537164097595e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.7670042126115568e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013364881187002409
        }
    },
    "SXS:BBH:0399": {
        "q": 1.999668980984819,
        "chi_1z": 0.19998395670297886,
        "chi_2z": 0.4000691830201693,
        "omega_0": 0.018197712231417945,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005676049901055524
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.929897812526839e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002019660590709682
        }
    },
    "SXS:BBH:0402": {
        "q": 1.7499202440879256,
        "chi_1z": -0.8004374144264457,
        "chi_2z": 0.39997885863484794,
        "omega_0": 0.01625547396208516,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015940490658727935
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.0270712992709328e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000891416243070875
        }
    },
    "SXS:BBH:0404": {
        "q": 1.4998478856872215,
        "chi_1z": -2.3852976280509558e-05,
        "chi_2z": -0.7996229458312235,
        "omega_0": 0.016244580948319057,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.2392319842023944e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.124559779639103e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012668122260015569
        }
    },
    "SXS:BBH:0407": {
        "q": 1.9997424897005154,
        "chi_1z": -8.55468707840396e-05,
        "chi_2z": 0.40002109367111965,
        "omega_0": 0.017188926885161968,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003712145971505043
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016145375751752677
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006589591758505708
        }
    },
    "SXS:BBH:0409": {
        "q": 1.2498547629824048,
        "chi_1z": 0.40013758961672796,
        "chi_2z": 0.8000026977594101,
        "omega_0": 0.017311389425081324,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00036325536065517916
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.516101974393898e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008310654275939244
        }
    },
    "SXS:BBH:0410": {
        "q": 1.9997219209394541,
        "chi_1z": 0.6000695890222938,
        "chi_2z": -8.373013315502719e-05,
        "omega_0": 0.017405008316881732,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.140650626404678e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.211417115555619e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00017142359640898164
        }
    },
    "SXS:BBH:0412": {
        "q": 2.000086062620091,
        "chi_1z": -0.20013569611056214,
        "chi_2z": -0.3999648588955663,
        "omega_0": 0.01716768003227275,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.669126852092532e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.933182613147235e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014183339812992024
        }
    },
    "SXS:BBH:0414": {
        "q": 1.7497446576190196,
        "chi_1z": -0.4002112615501127,
        "chi_2z": -0.7996913840111423,
        "omega_0": 0.01690755609026962,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011213454010705615
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.358384172611142e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010655933662899741
        }
    },
    "SXS:BBH:0415": {
        "q": 1.00000386763799,
        "chi_1z": -0.4000602478119622,
        "chi_2z": -7.767924170050344e-05,
        "omega_0": 0.016850667713596813,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.925901810603488e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.253257855328489e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013190372377931414
        }
    },
    "SXS:BBH:0418": {
        "q": 1.0000038994099596,
        "chi_1z": 0.39996821623500156,
        "chi_2z": -2.957676062725314e-05,
        "omega_0": 0.01763150833047575,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00021093319722176318
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.330726417771217e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009802270013574699
        }
    },
    "SXS:BBH:0423": {
        "q": 1.74964092145521,
        "chi_1z": 0.00014023442056908044,
        "chi_2z": -0.7996019310790431,
        "omega_0": 0.016451533081742364,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.8652544610309185e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.107403371280462e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013249751539948784
        }
    },
    "SXS:BBH:0435": {
        "q": 1.7496640346688606,
        "chi_1z": 0.40006698695437426,
        "chi_2z": 0.7998757572977262,
        "omega_0": 0.018255429931990745,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002824122920606076
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003056408105259756
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006342651785968823
        }
    },
    "SXS:BBH:0436": {
        "q": 1.0000044702969688,
        "chi_1z": -0.4000231669152825,
        "chi_2z": -0.20019799686354758,
        "omega_0": 0.015784730137569983,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010182451886697752
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.322292508065264e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013664257328322993
        }
    },
    "SXS:BBH:0437": {
        "q": 1.4998261683615977,
        "chi_1z": -0.20013998038299502,
        "chi_2z": -0.7996090951215716,
        "omega_0": 0.01690016359872531,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.694397399485073e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.5254031873165346e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013432329620620687
        }
    },
    "SXS:BBH:0438": {
        "q": 1.24984375646686,
        "chi_1z": -0.6003389949079501,
        "chi_2z": -0.7996977830567465,
        "omega_0": 0.016501001336053176,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018731766233948122
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011178422936020116
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019692795178986033
        }
    },
    "SXS:BBH:0440": {
        "q": 1.500102960650554,
        "chi_1z": -7.89878830483533e-05,
        "chi_2z": 0.40014240105011467,
        "omega_0": 0.01771175903488894,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002813661201251927
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.592354650665101e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006849894464779904
        }
    },
    "SXS:BBH:0441": {
        "q": 1.4999728961507077,
        "chi_1z": 0.5996782344831594,
        "chi_2z": 0.7998815735796106,
        "omega_0": 0.018328368019537994,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005380524110302209
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002719206206230895
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001382987348896636
        }
    },
    "SXS:BBH:0447": {
        "q": 1.000017280706207,
        "chi_1z": -0.6004423027930703,
        "chi_2z": 0.3999422614824283,
        "omega_0": 0.017191144271304606,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.652815255774435e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011603448909891512
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013604991262803345
        }
    },
    "SXS:BBH:0448": {
        "q": 1.9999488609706035,
        "chi_1z": 0.4001168157020125,
        "chi_2z": -0.4000659301470611,
        "omega_0": 0.017322052416677242,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.0570890738232954e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00013392482026941543
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010291135360139814
        }
    },
    "SXS:BBH:0451": {
        "q": 1.7497851708404972,
        "chi_1z": 0.00020184938839289102,
        "chi_2z": 0.39984307113480716,
        "omega_0": 0.016732247537210046,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00035164804246434755
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.975904548809034e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005960355072186507
        }
    },
    "SXS:BBH:0454": {
        "q": 1.7499840004990705,
        "chi_1z": -0.8006226844393611,
        "chi_2z": -0.39997026922509094,
        "omega_0": 0.015474107943914963,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.92852051963089e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018524398845698453
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016236725499982896
        }
    },
    "SXS:BBH:0459": {
        "q": 1.0000026785938945,
        "chi_1z": -0.40007782853266016,
        "chi_2z": 0.19990829149194272,
        "omega_0": 0.0160616270927934,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.548767778336018e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.804712269965375e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013275326876622806
        }
    },
    "SXS:BBH:0461": {
        "q": 2.000001701427389,
        "chi_1z": -0.600462595114378,
        "chi_2z": 7.887983929189235e-05,
        "omega_0": 0.01699030944306148,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.494767037004465e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.3539481747426585e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009973571643803192
        }
    },
    "SXS:BBH:0462": {
        "q": 1.0000157125089093,
        "chi_1z": -0.6004184174106489,
        "chi_2z": -0.3999911939527261,
        "omega_0": 0.01578962387793081,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001110005375198897
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.136755510357307e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001382097566288265
        }
    },
    "SXS:BBH:0464": {
        "q": 1.2500014770209238,
        "chi_1z": -2.5110208763013046e-05,
        "chi_2z": -0.400095814182921,
        "omega_0": 0.016018098522081938,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.575189662103245e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010881820570107781
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014189632584457046
        }
    },
    "SXS:BBH:0465": {
        "q": 1.2498229878002496,
        "chi_1z": 0.6000673172766088,
        "chi_2z": -0.7997717609537479,
        "omega_0": 0.017409190974952037,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013315845116146363
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.675036061016716e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015824693005807022
        }
    },
    "SXS:BBH:0466": {
        "q": 1.2500648221281498,
        "chi_1z": -0.800367683710713,
        "chi_2z": -0.39991027198453544,
        "omega_0": 0.016551551688829724,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012136684838470746
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010562061595187355
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001852078364301124
        }
    },
    "SXS:BBH:0473": {
        "q": 1.749652552530812,
        "chi_1z": 0.20011917708103952,
        "chi_2z": -0.7995906372619905,
        "omega_0": 0.017217451309012765,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.5738411799823844e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.913004592050797e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001708838184439343
        }
    },
    "SXS:BBH:0475": {
        "q": 1.2498548185739686,
        "chi_1z": -0.4001639708758542,
        "chi_2z": 0.7999498406364884,
        "omega_0": 0.016939347050452056,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010122135712897773
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.917739829046202e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007402217567370473
        }
    },
    "SXS:BBH:0486": {
        "q": 1.2498394045940464,
        "chi_1z": 0.00015187533166445945,
        "chi_2z": 0.7999914083794912,
        "omega_0": 0.016746015151200073,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018458492204531662
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014145826894085278
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00029937272256830294
        }
    },
    "SXS:BBH:0488": {
        "q": 1.7496435655233153,
        "chi_1z": 0.6001315666873704,
        "chi_2z": -0.7995891917667228,
        "omega_0": 0.017755023613641365,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012657980748176367
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001754709846765179
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017651361613569838
        }
    },
    "SXS:BBH:0501": {
        "q": 1.7496138407705393,
        "chi_1z": 0.6001849657236832,
        "chi_2z": 0.7997410774061563,
        "omega_0": 0.01846152323604065,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008750382654221234
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005002046192910115
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00138337848225778
        }
    },
    "SXS:BBH:0503": {
        "q": 1.2498815212048555,
        "chi_1z": -0.600302075272992,
        "chi_2z": 0.7998985641571656,
        "omega_0": 0.01736084955773869,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.942223030603767e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011641900411141215
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010282468646553022
        }
    },
    "SXS:BBH:0507": {
        "q": 1.25010997391365,
        "chi_1z": 0.7997351549015128,
        "chi_2z": 0.40001087370436433,
        "omega_0": 0.018393282777825624,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006590912882195044
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004050279488484465
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005238819640481784
        }
    },
    "SXS:BBH:0512": {
        "q": 1.749748783977196,
        "chi_1z": -0.6003320590427479,
        "chi_2z": -0.799689158936909,
        "omega_0": 0.01677122664301052,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002573053237940881
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00013759678964475608
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019021118803307369
        }
    },
    "SXS:BBH:0513": {
        "q": 2.0000090534218375,
        "chi_1z": 0.6000123456178129,
        "chi_2z": -0.40015065285214024,
        "omega_0": 0.019336543808919603,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.660728921478956e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0008553107026250117
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00048818678154893824
        }
    },
    "SXS:BBH:0525": {
        "q": 1.2501098418455021,
        "chi_1z": 0.7997520463091292,
        "chi_2z": -0.39995158313394924,
        "omega_0": 0.017679174738037394,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00025060969982670933
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0013749129267500715
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015457897830201128
        }
    },
    "SXS:BBH:0530": {
        "q": 1.9488842620407372,
        "chi_1z": 0.008523239913571736,
        "chi_2z": 0.5438557815946622,
        "omega_0": 0.01701043363806064,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006394327935190791
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.5493884457247233e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00036891958929341495
        }
    },
    "SXS:BBH:0535": {
        "q": 1.249903540519746,
        "chi_1z": 0.1998347826751259,
        "chi_2z": -0.7998427807016678,
        "omega_0": 0.017083781542030243,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.2444314277578776e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.84778292852528e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010427939292882993
        }
    },
    "SXS:BBH:0550": {
        "q": 1.7497887719019283,
        "chi_1z": -0.200270474638364,
        "chi_2z": 0.7999416192979069,
        "omega_0": 0.01757644876543171,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005343511521321842
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014430533312270732
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006052467771270331
        }
    },
    "SXS:BBH:0552": {
        "q": 1.750100724341246,
        "chi_1z": 0.7999156854423424,
        "chi_2z": -0.39997013760016814,
        "omega_0": 0.01818530769891735,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002093648436216622
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001922938266478713
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007806187291249378
        }
    },
    "SXS:BBH:0554": {
        "q": 1.9999716064129123,
        "chi_1z": 0.20011459486717603,
        "chi_2z": -0.40007889094987126,
        "omega_0": 0.017071118601439717,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.2281528246747015e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.952201895886855e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011145293454656313
        }
    },
    "SXS:BBH:0559": {
        "q": 1.249846988670962,
        "chi_1z": -0.20002937949913663,
        "chi_2z": 0.7999935664507037,
        "omega_0": 0.017144468756197163,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020316583537405286
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.081042421371194e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004925728510446481
        }
    },
    "SXS:BBH:0566": {
        "q": 1.7497475718736357,
        "chi_1z": 0.19994956689180843,
        "chi_2z": 0.7999414100512213,
        "omega_0": 0.01807241683141077,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002082320284938488
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.100070768795153e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00012773770819396457
        }
    },
    "SXS:BBH:0574": {
        "q": 1.9998530707734443,
        "chi_1z": 0.4000389924778004,
        "chi_2z": 0.3999320829854618,
        "omega_0": 0.019559247896710333,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002283643933836954
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.355209986066754e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001067312205269566
        }
    },
    "SXS:BBH:0579": {
        "q": 1.4998864708960138,
        "chi_1z": 0.3998913773305872,
        "chi_2z": -0.7996387883917301,
        "omega_0": 0.01660421053859005,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.629411651546622e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.759667632159292e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001652628749480023
        }
    },
    "SXS:BBH:0584": {
        "q": 1.9997703118840504,
        "chi_1z": -0.40042933917288887,
        "chi_2z": -0.39992464534096894,
        "omega_0": 0.016474591453006476,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.225288003569585e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.774183704860715e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014081696572026958
        }
    },
    "SXS:BBH:0585": {
        "q": 1.0000239122219,
        "chi_1z": -0.6003921763749842,
        "chi_2z": 1.6802417424643702e-05,
        "omega_0": 0.016923366493634927,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.438240144308494e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.074557470037156e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016004610307180922
        }
    },
    "SXS:BBH:0591": {
        "q": 1.249984784025508,
        "chi_1z": 0.00010495486736371775,
        "chi_2z": 0.39998771550939005,
        "omega_0": 0.016719362709304658,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00027815510523554465
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.986695720285653e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000849569166283537
        }
    },
    "SXS:BBH:0593": {
        "q": 1.5000071697120632,
        "chi_1z": 3.197929088465696e-05,
        "chi_2z": 9.796993084831233e-05,
        "omega_0": 0.016627458795418715,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.2138468131195346e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.9756124285952303e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010483630133040212
        }
    },
    "SXS:BBH:0599": {
        "q": 1.9998798902930166,
        "chi_1z": 0.1998515506169767,
        "chi_2z": 9.4349772770238e-05,
        "omega_0": 0.01720909250951318,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.700553271527966e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001464567163024233
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007666556620800069
        }
    },
    "SXS:BBH:0610": {
        "q": 1.1999678098560116,
        "chi_1z": -0.4998393602495896,
        "chi_2z": -0.4998217329302877,
        "omega_0": 0.01925801183373239,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013627461630005833
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010964379347000452
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015884775846179977
        }
    },
    "SXS:BBH:0611": {
        "q": 1.3999623891769317,
        "chi_1z": -0.499873481111449,
        "chi_2z": 0.4999544724560301,
        "omega_0": 0.019946193782456025,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.7252463437442707e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.51000439912297e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011715822708040502
        }
    },
    "SXS:BBH:0612": {
        "q": 1.6000847216178,
        "chi_1z": 0.4997445368110343,
        "chi_2z": -0.5000713778246193,
        "omega_0": 0.024645684160492516,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.212156627754094e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.804395673156495e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008833431482603293
        }
    },
    "SXS:BBH:0613": {
        "q": 1.800038614620519,
        "chi_1z": 0.500130832097996,
        "chi_2z": 0.4999219292794621,
        "omega_0": 0.024114908607792328,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001170334650757443
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.703779642600825e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00024500166838592463
        }
    },
    "SXS:BBH:0614": {
        "q": 2.00003778859841,
        "chi_1z": 0.7499821898963339,
        "chi_2z": -0.4999908092384282,
        "omega_0": 0.025205470825950784,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002571407441733786
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001833794972750935
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00044225033722888885
        }
    },
    "SXS:BBH:0615": {
        "q": 2.0000764417261476,
        "chi_1z": 0.75003647198464,
        "chi_2z": -0.00011139844479364639,
        "omega_0": 0.02472123954534371,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018404384564074672
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00024762178076431773
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00026630931665172497
        }
    },
    "SXS:BBH:0617": {
        "q": 1.9995993806651924,
        "chi_1z": 0.49997307399011576,
        "chi_2z": 0.7496820773352463,
        "omega_0": 0.023955511826909946,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004509660552323158
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000402997073594924
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008956655971140703
        }
    },
    "SXS:BBH:0618": {
        "q": 1.9997396240803451,
        "chi_1z": 0.799932294873788,
        "chi_2z": 0.799755537420379,
        "omega_0": 0.02688252472383682,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008387622635743774
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007308844414563032
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.003436605889794331
        }
    },
    "SXS:BBH:0619": {
        "q": 1.9993081656617726,
        "chi_1z": 0.9001318708787717,
        "chi_2z": 0.899108908478633,
        "omega_0": 0.02860374186308011,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001453176438942605
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0011398313879492639
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0053149028321560765
        }
    },
    "SXS:BBH:0625": {
        "q": 1.3991820478765977,
        "chi_1z": -0.7109247382662546,
        "chi_2z": 0.2204260054374211,
        "omega_0": 0.017099406272864902,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.804947211116243e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.449796470984424e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001207607774668551
        }
    },
    "SXS:BBH:0626": {
        "q": 1.1745342525691558,
        "chi_1z": -0.8276688441307396,
        "chi_2z": 0.7340976858191077,
        "omega_0": 0.02190111313274796,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.596671207903526e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012373678775845498
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007640317961852272
        }
    },
    "SXS:BBH:0631": {
        "q": 2.3250119977640518,
        "chi_1z": -0.12561930528603843,
        "chi_2z": -0.36333974333517255,
        "omega_0": 0.01891557247664402,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.870253995195359e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.435940134785767e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001044746591017387
        }
    },
    "SXS:BBH:1108": {
        "q": 9.199933130774635,
        "chi_1z": -9.507828161197631e-07,
        "chi_2z": -2.8589525881552383e-06,
        "omega_0": 0.022808286786868123,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.2906160811105885e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.070357980239358e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007428380622830355
        }
    },
    "SXS:BBH:1122": {
        "q": 1.0000000050011175,
        "chi_1z": 0.43757658806363736,
        "chi_2z": 0.4375765724796062,
        "omega_0": 0.015643622293243835,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015610213973216158
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00021509025128041426
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00033860324827894583
        }
    },
    "SXS:BBH:1123": {
        "q": 1.0000000080062121,
        "chi_1z": 0.5000478240677994,
        "chi_2z": 0.500047871388527,
        "omega_0": 0.015629798337195116,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011922981649858944
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002288746303328315
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003516907007636849
        }
    },
    "SXS:BBH:1124": {
        "q": 1.0000007147524435,
        "chi_1z": 0.9979951243784475,
        "chi_2z": 0.99799510787544,
        "omega_0": 0.016075658130616996,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0015276458506076063
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0014506192234806647
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.014881242628771219
        }
    },
    "SXS:BBH:1132": {
        "q": 1.0000000000777731,
        "chi_1z": -1.1349397619762191e-07,
        "chi_2z": -1.1371062991019911e-07,
        "omega_0": 0.00853972880002455,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.997336885998905e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.5299118840769204e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012533882386619455
        }
    },
    "SXS:BBH:1137": {
        "q": 1.0000000044157211,
        "chi_1z": -0.9692303000139973,
        "chi_2z": -0.9692302987892472,
        "omega_0": 0.017449334360401303,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001158902473230583
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.338847324984577e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018225726345503235
        }
    },
    "SXS:BBH:1141": {
        "q": 1.0000000572170327,
        "chi_1z": -0.43757180772617177,
        "chi_2z": -0.43757181026546327,
        "omega_0": 0.020085942879023645,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012669077517868388
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.09513856853183e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009552844342360922
        }
    },
    "SXS:BBH:1142": {
        "q": 1.2500676119857863,
        "chi_1z": -0.00019241318679155312,
        "chi_2z": -0.00022842716030195852,
        "omega_0": 0.026334521375581555,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.795748273971444e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.6111765807089746e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013697347742593902
        }
    },
    "SXS:BBH:1143": {
        "q": 1.250042584344006,
        "chi_1z": -0.00013670018497582525,
        "chi_2z": -2.5468450993930742e-05,
        "omega_0": 0.022288842930441536,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.8068940865423322e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.981713650025309e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001259338906525076
        }
    },
    "SXS:BBH:1146": {
        "q": 1.4995831406980493,
        "chi_1z": 0.9498796393172443,
        "chi_2z": 0.9492900590707382,
        "omega_0": 0.016209185440950086,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.002515598354507542
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.001136378541572114
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.005502479366982782
        }
    },
    "SXS:BBH:1147": {
        "q": 2.0377901600682584,
        "chi_1z": 0.4301379026817938,
        "chi_2z": -0.5100150278935106,
        "omega_0": 0.00940526693602739,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.788430106143608e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00019491557828943407
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011288593856987328
        }
    },
    "SXS:BBH:1148": {
        "q": 2.037708348769604,
        "chi_1z": 0.43015890614512153,
        "chi_2z": 0.5099397487479805,
        "omega_0": 0.009467005104646339,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002648520499868301
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001934468826995106
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00021379664098286622
        }
    },
    "SXS:BBH:1150": {
        "q": 2.9998666464345822,
        "chi_1z": 0.6999694840340801,
        "chi_2z": 0.5998407712082121,
        "omega_0": 0.020980314757457954,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00047532690789597876
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002592645409973393
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00388584598368813
        }
    },
    "SXS:BBH:1151": {
        "q": 2.999797981307644,
        "chi_1z": 0.7001276024384695,
        "chi_2z": 0.5998911456871787,
        "omega_0": 0.02076051608214377,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004366347532338555
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002753487075796146
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.003747137583623883
        }
    },
    "SXS:BBH:1152": {
        "q": 2.999787800037547,
        "chi_1z": 0.7001307105421185,
        "chi_2z": 0.5998884651149563,
        "omega_0": 0.020644599911504725,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00043242709829938164
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00028626194661385274
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.003646275644649477
        }
    },
    "SXS:BBH:1153": {
        "q": 1.0000000339507276,
        "chi_1z": 2.579869046747661e-05,
        "chi_2z": 2.611894018763154e-05,
        "omega_0": 0.010213651922998994,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.030362554370171e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1037406401136494e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00132247386069817
        }
    },
    "SXS:BBH:1154": {
        "q": 1.0000000088810654,
        "chi_1z": 2.633718265333775e-05,
        "chi_2z": 2.6258864018053127e-05,
        "omega_0": 0.01021053051994156,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.799412567428995e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.852903393153362e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001340558677297654
        }
    },
    "SXS:BBH:1155": {
        "q": 1.0000000167839966,
        "chi_1z": 2.6049713985325382e-05,
        "chi_2z": 2.5990335635437754e-05,
        "omega_0": 0.010147923454160839,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.6704391672359726e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.558331223614154e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012958188853838815
        }
    },
    "SXS:BBH:1166": {
        "q": 2.000020628268884,
        "chi_1z": 4.074477068817072e-05,
        "chi_2z": -3.9879274477520845e-06,
        "omega_0": 0.010646783558254812,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.1419882229145593e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.567785777081056e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000986488253220008
        }
    },
    "SXS:BBH:1167": {
        "q": 2.0001080187362943,
        "chi_1z": -6.925289029829183e-05,
        "chi_2z": 4.732735217205511e-06,
        "omega_0": 0.010768592009358082,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.160566303284096e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.1949871343427425e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00104689561919602
        }
    },
    "SXS:BBH:1172": {
        "q": 2.9998694349443156,
        "chi_1z": -0.6998605225631364,
        "chi_2z": -0.5997240651712298,
        "omega_0": 0.017059052721355016,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.253919913650318e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001773404971562309
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014032661821167247
        }
    },
    "SXS:BBH:1173": {
        "q": 2.999927401974889,
        "chi_1z": -0.6998826750819783,
        "chi_2z": -0.5997436203633785,
        "omega_0": 0.016277264703364755,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.195972446731979e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020543802195527316
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001544706844912036
        }
    },
    "SXS:BBH:1174": {
        "q": 2.99990752340201,
        "chi_1z": -0.6998945341034383,
        "chi_2z": -0.5997422924648319,
        "omega_0": 0.016602000757605213,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.6706108856663384e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018014290140500044
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011231261247196533
        }
    },
    "SXS:BBH:1175": {
        "q": 2.9998982498475724,
        "chi_1z": -0.6998801146301766,
        "chi_2z": -0.5997288881007776,
        "omega_0": 0.016366410349943104,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.7821237700594885e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00019274836851146393
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014312989163737244
        }
    },
    "SXS:BBH:1178": {
        "q": 2.9999720509624472,
        "chi_1z": -1.482568707717555e-05,
        "chi_2z": 1.601818127917657e-05,
        "omega_0": 0.021247711251436173,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.15225315970147e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.502697343564897e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009562413119197366
        }
    },
    "SXS:BBH:1179": {
        "q": 2.999977556041207,
        "chi_1z": -7.787260663405504e-06,
        "chi_2z": 1.8578001656675316e-05,
        "omega_0": 0.01986014241577278,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.9867414393167664e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1331815002634258e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007613113992445131
        }
    },
    "SXS:BBH:1220": {
        "q": 4.000913819230769,
        "chi_1z": -3.4961017198971034e-05,
        "chi_2z": 4.4338801296721793e-05,
        "omega_0": 0.016284566873594097,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.475986447101011e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.678554316714603e-06
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006637199812924433
        }
    },
    "SXS:BBH:1221": {
        "q": 2.9993129596407524,
        "chi_1z": -9.636908326546058e-06,
        "chi_2z": -0.00011836361257165579,
        "omega_0": 0.014892848835398724,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.878301985555833e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.215208174283223e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007642873617956791
        }
    },
    "SXS:BBH:1222": {
        "q": 1.9997081848720624,
        "chi_1z": 3.459239043213369e-05,
        "chi_2z": -0.00010587018674304417,
        "omega_0": 0.013341882984069074,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.609077506214973e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.2222189160546755e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010116058928449911
        }
    },
    "SXS:BBH:1223": {
        "q": 1.249952204408765,
        "chi_1z": 0.3801234773574999,
        "chi_2z": -0.4599444464484335,
        "omega_0": 0.016442775186970775,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.179047427656847e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010060005540413197
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00124263442357897
        }
    },
    "SXS:BBH:1351": {
        "q": 1.0348234564525618,
        "chi_1z": -0.22814227831317102,
        "chi_2z": -0.0023681846728388282,
        "omega_0": 0.02006556883614719,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.868736355516216e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.147983446615825e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014101457161493913
        }
    },
    "SXS:BBH:1352": {
        "q": 1.1506010903172315,
        "chi_1z": 0.710159056020502,
        "chi_2z": -0.6716943512894734,
        "omega_0": 0.018557987221095404,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00017871383078382763
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.438094410334607e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001601629782029823
        }
    },
    "SXS:BBH:1353": {
        "q": 1.218339067214488,
        "chi_1z": 0.33083211546624736,
        "chi_2z": -0.43815556960865887,
        "omega_0": 0.01983784327615889,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.70271315619053e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.297403855188733e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010495670968408977
        }
    },
    "SXS:BBH:1354": {
        "q": 1.832034421154712,
        "chi_1z": -0.00015298347801781927,
        "chi_2z": 0.0001283492170988987,
        "omega_0": 0.017027015215842663,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.216827181478198e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.1625453122943163e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010813844871629952
        }
    },
    "SXS:BBH:1375": {
        "q": 7.997909753577509,
        "chi_1z": -0.9004200891192072,
        "chi_2z": -2.256184345267526e-05,
        "omega_0": 0.01612903855492251,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010891438214561955
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0008213081836361269
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013427565366429528
        }
    },
    "SXS:BBH:1376": {
        "q": 1.0099924383182057,
        "chi_1z": 0.24996754058235104,
        "chi_2z": 0.4999606907388801,
        "omega_0": 0.016853956269089983,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000239262076906388
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.325684901573261e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003733905139164939
        }
    },
    "SXS:BBH:1377": {
        "q": 1.099949719665638,
        "chi_1z": -0.39996436075921155,
        "chi_2z": -0.6998833672789365,
        "omega_0": 0.01497550029043947,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00014365551691430944
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.475091036992289e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012922942328864595
        }
    },
    "SXS:BBH:1387": {
        "q": 2.9830706913122453,
        "chi_1z": 0.46993120097214014,
        "chi_2z": -0.3599007406016767,
        "omega_0": 0.017034307596610506,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00022059583782185754
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.4222559250053344e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 7.109691943518737e-05
        }
    },
    "SXS:BBH:1412": {
        "q": 1.6299768981461342,
        "chi_1z": 0.40000295687216497,
        "chi_2z": -0.2999810946257669,
        "omega_0": 0.005002765643043934,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.714313273903372e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000161499771545226
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010805024153971443
        }
    },
    "SXS:BBH:1413": {
        "q": 1.4100165187014628,
        "chi_1z": 0.5000104612209434,
        "chi_2z": 0.4000019695270508,
        "omega_0": 0.005006167618513046,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003991989931101392
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005700748316315174
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002898993102472547
        }
    },
    "SXS:BBH:1414": {
        "q": 1.8299732278556256,
        "chi_1z": -0.5000215803457277,
        "chi_2z": 0.40000929599071805,
        "omega_0": 0.005008894230494154,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008703535857826905
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0012181301819861323
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019930533153273977
        }
    },
    "SXS:BBH:1415": {
        "q": 1.5000353908354966,
        "chi_1z": 0.49998586116011473,
        "chi_2z": 0.5000054300478634,
        "omega_0": 0.005012003313340232,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006674099526868815
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010672648432366039
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00027514824034635676
        }
    },
    "SXS:BBH:1416": {
        "q": 1.779954599064449,
        "chi_1z": -0.40002077506564315,
        "chi_2z": -0.4000066712976015,
        "omega_0": 0.005005356603117748,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009707816168953443
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010286896497455622
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012198352882442087
        }
    },
    "SXS:BBH:1417": {
        "q": 3.999703783588634,
        "chi_1z": 0.40006636456196165,
        "chi_2z": 0.499962979999757,
        "omega_0": 0.009057329944161543,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006531701339385076
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005011454096999213
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003239948384771152
        }
    },
    "SXS:BBH:1418": {
        "q": 3.999937819661312,
        "chi_1z": -0.40002943565930127,
        "chi_2z": -0.49998560121664476,
        "omega_0": 0.009105675624585526,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00037543361593128655
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045993268748534266
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015998138938485562
        }
    },
    "SXS:BBH:1419": {
        "q": 7.997012609855157,
        "chi_1z": -0.7999592399010402,
        "chi_2z": -0.7988841740047966,
        "omega_0": 0.020600203370931294,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009130967145920543
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003394486739107805
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001958908760191558
        }
    },
    "SXS:BBH:1420": {
        "q": 7.996590677973453,
        "chi_1z": -0.8001828951685862,
        "chi_2z": 0.799421201898428,
        "omega_0": 0.020720696217382394,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000814107789839813
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002507022022076866
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008119518531309877
        }
    },
    "SXS:BBH:1421": {
        "q": 7.8090827079818474,
        "chi_1z": -0.6080460242811978,
        "chi_2z": 0.7994926792491217,
        "omega_0": 0.020490029857080958,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008028984779495651
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002219721599115987
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00043907677904675424
        }
    },
    "SXS:BBH:1422": {
        "q": 7.952937241632746,
        "chi_1z": -0.8002823133960877,
        "chi_2z": -0.4588653937967159,
        "omega_0": 0.020727364013048907,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009260265843011872
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004812658435235928
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001676077101434914
        }
    },
    "SXS:BBH:1423": {
        "q": 7.996734709222361,
        "chi_1z": -0.6037272963611922,
        "chi_2z": -0.7524795389595647,
        "omega_0": 0.020933382857889683,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001283250813175707
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006805795882746102
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019789155564250427
        }
    },
    "SXS:BBH:1424": {
        "q": 6.464235669246032,
        "chi_1z": -0.6565353181712928,
        "chi_2z": -0.7990574660813997,
        "omega_0": 0.019941091654149874,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000751173536918448
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00038922189572565546
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0021250256287593805
        }
    },
    "SXS:BBH:1425": {
        "q": 6.117972229082261,
        "chi_1z": -0.8000500318531097,
        "chi_2z": 0.6726914541158848,
        "omega_0": 0.019105404742568843,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000666596394072072
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002808483241064641
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008173612469246638
        }
    },
    "SXS:BBH:1426": {
        "q": 7.996724245599632,
        "chi_1z": 0.4838976421079266,
        "chi_2z": 0.7478731157925506,
        "omega_0": 0.024283819311084115,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00028700386082003426
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.001118179764347138
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002326451992157308
        }
    },
    "SXS:BBH:1427": {
        "q": 7.410729255281052,
        "chi_1z": -0.610188796760254,
        "chi_2z": -0.7310208555732145,
        "omega_0": 0.020563282838554204,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001064827739504226
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005562669973645518
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017820804194919049
        }
    },
    "SXS:BBH:1428": {
        "q": 5.516400568972243,
        "chi_1z": -0.800258137044919,
        "chi_2z": -0.699360413391657,
        "omega_0": 0.019218234559548686,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004131882250046903
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00019074674983676765
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001379859573619746
        }
    },
    "SXS:BBH:1429": {
        "q": 7.747635327784363,
        "chi_1z": -0.20028141958911572,
        "chi_2z": -0.7788584458065654,
        "omega_0": 0.021467730340916532,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010159302319867614
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007833740196151462
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014666516439013622
        }
    },
    "SXS:BBH:1430": {
        "q": 7.9983348297728085,
        "chi_1z": 0.2844546996273701,
        "chi_2z": -0.7514798870950705,
        "omega_0": 0.022266180931750913,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0026328569288677217
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006457297937108031
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00039615101657985985
        }
    },
    "SXS:BBH:1431": {
        "q": 7.999688032511009,
        "chi_1z": 0.07791385553685289,
        "chi_2z": -0.7758858353035912,
        "omega_0": 0.022605420347502875,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.002326880235827611
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.409669163878526e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008739317626427212
        }
    },
    "SXS:BBH:1432": {
        "q": 5.839035376121501,
        "chi_1z": 0.6575592159197858,
        "chi_2z": 0.7925183310227565,
        "omega_0": 0.0220769513097914,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.002672172427133135
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005894707459547233
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00144517098415764
        }
    },
    "SXS:BBH:1433": {
        "q": 7.999052529639511,
        "chi_1z": -0.7373440422313752,
        "chi_2z": 0.2074395278172357,
        "omega_0": 0.020738109312262436,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009145636485634601
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005186305556168502
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012232202010997728
        }
    },
    "SXS:BBH:1434": {
        "q": 4.366903453508342,
        "chi_1z": 0.7979086497251044,
        "chi_2z": 0.7954788427424588,
        "omega_0": 0.021688230379946348,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001188921759435524
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003365431967886634
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0043364168672714865
        }
    },
    "SXS:BBH:1435": {
        "q": 6.589285830522323,
        "chi_1z": -0.7891407214080982,
        "chi_2z": 0.06729468227243769,
        "omega_0": 0.020123953736325043,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007030435610118069
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003104483598437291
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008704992142326562
        }
    },
    "SXS:BBH:1436": {
        "q": 6.277484141558356,
        "chi_1z": 0.009478963865289637,
        "chi_2z": -0.7990155464404437,
        "omega_0": 0.02104842076621972,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0020092790398745786
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014356866885367747
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00172026863657615
        }
    },
    "SXS:BBH:1437": {
        "q": 6.037483472932905,
        "chi_1z": 0.7999021609433034,
        "chi_2z": 0.1475081449639339,
        "omega_0": 0.023400835567245315,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00032469391277600845
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00029337129501361137
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.005635044865127226
        }
    },
    "SXS:BBH:1438": {
        "q": 5.868175389297954,
        "chi_1z": 0.1257617489156942,
        "chi_2z": 0.799599463981044,
        "omega_0": 0.021457408096975716,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008545186222836954
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002866508726429018
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00013779455052398415
        }
    },
    "SXS:BBH:1439": {
        "q": 6.482056681961025,
        "chi_1z": 0.7203590163427331,
        "chi_2z": -0.3192249705327837,
        "omega_0": 0.02351299667854756,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00042466915295591434
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.950459179053901e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0047956812521068315
        }
    },
    "SXS:BBH:1440": {
        "q": 5.638153899050043,
        "chi_1z": 0.7697647022237104,
        "chi_2z": 0.3063244328770671,
        "omega_0": 0.0227821948275269,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006933656237311236
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00025452309377782534
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.004830289132406129
        }
    },
    "SXS:BBH:1441": {
        "q": 7.9992725952940305,
        "chi_1z": 0.5955436114505569,
        "chi_2z": -0.4779590083887156,
        "omega_0": 0.024301723179494833,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009124070121504513
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020585202447531703
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018252764928723408
        }
    },
    "SXS:BBH:1442": {
        "q": 6.58592394506979,
        "chi_1z": -0.7095163280137695,
        "chi_2z": -0.17851120608815935,
        "omega_0": 0.020247199084815353,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007584577035697482
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004940726323575673
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012637064001478349
        }
    },
    "SXS:BBH:1443": {
        "q": 5.680574804395454,
        "chi_1z": 0.4078851332108798,
        "chi_2z": -0.7371860256187704,
        "omega_0": 0.02160834914842928,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0018272171871402954
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015610200756321913
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00010765599841122686
        }
    },
    "SXS:BBH:1444": {
        "q": 5.937168488674955,
        "chi_1z": -0.06306959649185431,
        "chi_2z": -0.7581561152832803,
        "omega_0": 0.020059789321213713,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0014343393241275093
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003419199072236534
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013518122706899227
        }
    },
    "SXS:BBH:1445": {
        "q": 4.671314437019712,
        "chi_1z": -0.4970244573359894,
        "chi_2z": 0.7992744141438951,
        "omega_0": 0.019362514864339868,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00041328313480715195
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.1316351583174935e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000558051471113874
        }
    },
    "SXS:BBH:1446": {
        "q": 3.1541869071598345,
        "chi_1z": -0.7997362981088157,
        "chi_2z": 0.7765476305261405,
        "omega_0": 0.017944065436029655,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00034246060035714176
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.676834175787459e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005837674535710269
        }
    },
    "SXS:BBH:1447": {
        "q": 3.159553222852247,
        "chi_1z": 0.7398475461021159,
        "chi_2z": 0.7996435478080125,
        "omega_0": 0.0195213276701709,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010051932684576048
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00036629534791876583
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.004606976381792527
        }
    },
    "SXS:BBH:1448": {
        "q": 6.94523698387945,
        "chi_1z": -0.48136288440420333,
        "chi_2z": 0.5248055165714381,
        "omega_0": 0.020979295442854533,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007568990817087284
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006091000046735129
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008194499173397318
        }
    },
    "SXS:BBH:1449": {
        "q": 4.185557120563789,
        "chi_1z": -0.8002198614323907,
        "chi_2z": -0.34445162792407685,
        "omega_0": 0.018093220292149628,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000224820552807814
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00038771075096399876
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013446348965758803
        }
    },
    "SXS:BBH:1450": {
        "q": 4.06726071510091,
        "chi_1z": -0.28360582064666995,
        "chi_2z": -0.7992674233015533,
        "omega_0": 0.018837906828492606,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006608127404235109
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015424290055798817
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014629483640233865
        }
    },
    "SXS:BBH:1451": {
        "q": 4.055647295520269,
        "chi_1z": 0.3134119820350732,
        "chi_2z": -0.7993741661823597,
        "omega_0": 0.019691305291181765,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0023624797524375296
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005513250306569129
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007755612628159714
        }
    },
    "SXS:BBH:1452": {
        "q": 3.641441723400998,
        "chi_1z": 0.800154859254819,
        "chi_2z": -0.4265338594973008,
        "omega_0": 0.020409584220811836,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0016704254624552162
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004088794215199032
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.004356749747451261
        }
    },
    "SXS:BBH:1453": {
        "q": 2.3521282636318444,
        "chi_1z": 0.8001363430850013,
        "chi_2z": -0.7842635563004926,
        "omega_0": 0.01866860973262352,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008367808500999718
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00034727448832483354
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00043262223638973474
        }
    },
    "SXS:BBH:1454": {
        "q": 2.4541103608005344,
        "chi_1z": -0.7998534273434674,
        "chi_2z": -0.7336148533769944,
        "omega_0": 0.017121987192119322,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00014207783350972392
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012534521377294272
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012229187388075324
        }
    },
    "SXS:BBH:1455": {
        "q": 8.000437786433437,
        "chi_1z": -0.39770980504692327,
        "chi_2z": 0.0014835284808962755,
        "omega_0": 0.021373170724043006,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010278088043862432
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007718841682086142
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007524877509095251
        }
    },
    "SXS:BBH:1456": {
        "q": 2.994713005314904,
        "chi_1z": 0.7449721136495676,
        "chi_2z": 0.6966826845145007,
        "omega_0": 0.01928155969532591,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005265746254817794
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00038276595545161385
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0046845157451225194
        }
    },
    "SXS:BBH:1457": {
        "q": 3.2452996569623034,
        "chi_1z": 0.5448295504497654,
        "chi_2z": 0.7996217658098248,
        "omega_0": 0.01986177069982312,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005013218409650744
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045366782313949194
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017755280187586875
        }
    },
    "SXS:BBH:1458": {
        "q": 3.802992988802514,
        "chi_1z": -0.06333030295433303,
        "chi_2z": 0.7994136113950059,
        "omega_0": 0.019349462917475368,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000864387323970317
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015300229398096388
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002681890452299607
        }
    },
    "SXS:BBH:1459": {
        "q": 2.2589278677625035,
        "chi_1z": 0.7630708142978202,
        "chi_2z": 0.7995556205691888,
        "omega_0": 0.019169820576705313,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006729304882672205
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005524323844291468
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.003563219950279195
        }
    },
    "SXS:BBH:1460": {
        "q": 7.999889160407281,
        "chi_1z": 0.12370159008894184,
        "chi_2z": 0.10872019467539208,
        "omega_0": 0.02369537301088415,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.355167674436778e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018252647303451663
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004836872695388461
        }
    },
    "SXS:BBH:1461": {
        "q": 2.88304222723776,
        "chi_1z": -0.44866510864300685,
        "chi_2z": -0.7995220683507268,
        "omega_0": 0.017646982850421006,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.411023107095627e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.54780838847757e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001560587624903964
        }
    },
    "SXS:BBH:1462": {
        "q": 2.6311984327703604,
        "chi_1z": -0.7999135798389371,
        "chi_2z": 0.5107416718745761,
        "omega_0": 0.016385562423352196,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00021020192903564716
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011957077230428936
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004893270863557397
        }
    },
    "SXS:BBH:1463": {
        "q": 4.977670468052165,
        "chi_1z": 0.6131030350990089,
        "chi_2z": 0.2406217908613428,
        "omega_0": 0.02173333157802605,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.676611189102235e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015458500951981424
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002161972831878023
        }
    },
    "SXS:BBH:1464": {
        "q": 6.534621516110339,
        "chi_1z": -0.05234239537161966,
        "chi_2z": -0.32256900909952135,
        "omega_0": 0.021018798250213827,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020706455372343502
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003744635401478069
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001029837612903206
        }
    },
    "SXS:BBH:1465": {
        "q": 1.7079668263431154,
        "chi_1z": -0.7875575881883315,
        "chi_2z": 0.7674657223975957,
        "omega_0": 0.016480600457238394,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002719263168499131
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018373600091881048
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005544190710308206
        }
    },
    "SXS:BBH:1466": {
        "q": 1.8968829940648848,
        "chi_1z": 0.6988399949134869,
        "chi_2z": -0.799660109659535,
        "omega_0": 0.017955085037413963,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002494198626089572
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007090143654843173
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013061995069222343
        }
    },
    "SXS:BBH:1467": {
        "q": 2.230057180653221,
        "chi_1z": -0.5623720574271008,
        "chi_2z": 0.7995400067852418,
        "omega_0": 0.017503159324690876,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00019999114230739856
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002891224112244739
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007101767607239351
        }
    },
    "SXS:BBH:1468": {
        "q": 2.267486608079531,
        "chi_1z": 0.5147348145126903,
        "chi_2z": 0.7994927947670644,
        "omega_0": 0.01885273203858306,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006152539298331927
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007523814957212105
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012544230381822397
        }
    },
    "SXS:BBH:1469": {
        "q": 1.8510784193302119,
        "chi_1z": 0.7998687003033,
        "chi_2z": 0.6689994486500493,
        "omega_0": 0.0187192304757059,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005203793702285298
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005866701995850265
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0027556587252115516
        }
    },
    "SXS:BBH:1470": {
        "q": 1.5191398810547292,
        "chi_1z": -0.7286169667416471,
        "chi_2z": -0.7892922271136696,
        "omega_0": 0.016519673044594087,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002410998523133534
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014204134525952483
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017800710842883483
        }
    },
    "SXS:BBH:1471": {
        "q": 1.329658424849026,
        "chi_1z": -0.7752028705146786,
        "chi_2z": -0.7995860389692205,
        "omega_0": 0.016389228090196144,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00016482004250284454
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015688944108993574
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017273019150189084
        }
    },
    "SXS:BBH:1472": {
        "q": 2.365751684044722,
        "chi_1z": -0.7997690467749642,
        "chi_2z": -0.11599886739706393,
        "omega_0": 0.01647242152896186,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.1704932151785954e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010008475576372966
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009146607608488955
        }
    },
    "SXS:BBH:1473": {
        "q": 1.4499980455800556,
        "chi_1z": 0.6977545126486724,
        "chi_2z": 0.7876614701796534,
        "omega_0": 0.01837035341591046,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005185127919157262
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002994451216042915
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019756589269591673
        }
    },
    "SXS:BBH:1474": {
        "q": 1.2821010264995394,
        "chi_1z": 0.7237265112261845,
        "chi_2z": -0.7997412519917799,
        "omega_0": 0.017313570236188357,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002091740051185509
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.807320851928925e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016259262939807284
        }
    },
    "SXS:BBH:1475": {
        "q": 1.0000000531028714,
        "chi_1z": -0.7997374142277074,
        "chi_2z": -0.7997376197862353,
        "omega_0": 0.016307722654474287,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00014966036797170457
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.496930796064728e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019489934942072962
        }
    },
    "SXS:BBH:1476": {
        "q": 1.0000056217326256,
        "chi_1z": -0.7996981870981086,
        "chi_2z": 0.7999428864314705,
        "omega_0": 0.017024528369285006,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00014510068528073017
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.677150046878854e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010337425671662626
        }
    },
    "SXS:BBH:1478": {
        "q": 1.9727886855102108,
        "chi_1z": 0.7998040187660916,
        "chi_2z": 0.1262747491751811,
        "omega_0": 0.01780996339177902,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00026354145879103896
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045834827805790734
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006821902805334012
        }
    },
    "SXS:BBH:1479": {
        "q": 1.5502841389793207,
        "chi_1z": -0.5569580234602729,
        "chi_2z": -0.7996005533175331,
        "omega_0": 0.016380559562547477,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00022504110687115997
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010796765089027272
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001365744852138362
        }
    },
    "SXS:BBH:1480": {
        "q": 1.5482261029958464,
        "chi_1z": -0.7998373256710013,
        "chi_2z": -0.3096074098382172,
        "omega_0": 0.015870095099287846,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011197420088837617
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.306934342894312e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014630098629613286
        }
    },
    "SXS:BBH:1482": {
        "q": 1.3857078920791555,
        "chi_1z": -0.5812867308772894,
        "chi_2z": 0.7999017307518175,
        "omega_0": 0.017055674808838413,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010563872909841177
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.906995008668318e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007610932775083956
        }
    },
    "SXS:BBH:1483": {
        "q": 3.1656088339189234,
        "chi_1z": 0.5606684959156201,
        "chi_2z": -0.19407236296513442,
        "omega_0": 0.018810118579840555,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00037814721263440543
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.349485975083336e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00033136572285141774
        }
    },
    "SXS:BBH:1484": {
        "q": 2.9012803371930485,
        "chi_1z": -0.5603456632696338,
        "chi_2z": 0.2973889977976173,
        "omega_0": 0.016751920927816084,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.930961079991803e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014012410275510145
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008067999822891636
        }
    },
    "SXS:BBH:1485": {
        "q": 3.0930494513474756,
        "chi_1z": 0.3526724287004743,
        "chi_2z": -0.40067198207282756,
        "omega_0": 0.01907559769861264,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.79136299067229e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012429632453314632
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003451436137211772
        }
    },
    "SXS:BBH:1486": {
        "q": 3.7226295789895336,
        "chi_1z": 0.42721370573179396,
        "chi_2z": -0.03355340706803368,
        "omega_0": 0.019203501725275216,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003499453211089909
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016379663634780162
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001497295655615849
        }
    },
    "SXS:BBH:1487": {
        "q": 1.2545308433104083,
        "chi_1z": -0.7997354543546986,
        "chi_2z": 0.5117847255802941,
        "omega_0": 0.017040026674583788,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00017871355075471662
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.365164739976283e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009707082035215198
        }
    },
    "SXS:BBH:1488": {
        "q": 1.593331368196655,
        "chi_1z": -0.3275862972909269,
        "chi_2z": 0.7471884406719007,
        "omega_0": 0.01680339368512017,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00029226967102791157
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.547453466301036e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006311183699514444
        }
    },
    "SXS:BBH:1489": {
        "q": 3.4646167829425654,
        "chi_1z": 0.29982465605052927,
        "chi_2z": -0.17173461029960488,
        "omega_0": 0.019218011329068,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010106805469167757
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00041440065901987566
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002365845874510164
        }
    },
    "SXS:BBH:1490": {
        "q": 1.245608020291558,
        "chi_1z": 0.41192880020309525,
        "chi_2z": 0.7592731746104294,
        "omega_0": 0.016762453935926652,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002453858662644359
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014374165154706908
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006469284512549134
        }
    },
    "SXS:BBH:1491": {
        "q": 1.6597269642992523,
        "chi_1z": 0.19929560703935909,
        "chi_2z": -0.6964503690593931,
        "omega_0": 0.01658982801567992,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.2109768078926173e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.4784567506783723e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001700306888427372
        }
    },
    "SXS:BBH:1492": {
        "q": 1.0000750292559382,
        "chi_1z": -0.7934423018528334,
        "chi_2z": -0.47068293859807475,
        "omega_0": 0.016511969433263635,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010168453329562066
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010996384619299526
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002200942688323604
        }
    },
    "SXS:BBH:1493": {
        "q": 1.28284438222344,
        "chi_1z": 0.009673528774037689,
        "chi_2z": 0.7997629795462589,
        "omega_0": 0.016998824964429966,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020955553837853635
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001466037882807969
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00027329126315855934
        }
    },
    "SXS:BBH:1494": {
        "q": 2.2079577912170723,
        "chi_1z": -0.474085857884897,
        "chi_2z": -0.3891065234626304,
        "omega_0": 0.01659113799882694,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.837178714789392e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.903703877012227e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001270680824687176
        }
    },
    "SXS:BBH:1495": {
        "q": 1.0000559517571956,
        "chi_1z": 0.7791389875311241,
        "chi_2z": 0.5336691133846365,
        "omega_0": 0.01736251657600566,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00047737598353336796
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00021745434971554012
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006420850025262714
        }
    },
    "SXS:BBH:1496": {
        "q": 1.158367418735843,
        "chi_1z": 0.799728881056447,
        "chi_2z": 0.028461370806887494,
        "omega_0": 0.017686138968871366,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004274589511377158
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.138930625096631e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000790134892956762
        }
    },
    "SXS:BBH:1497": {
        "q": 1.0000033985234476,
        "chi_1z": 0.6824016889886162,
        "chi_2z": 0.6676735727702222,
        "omega_0": 0.017419928983456148,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00029667740772587603
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00028050473276597376
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013007643119021806
        }
    },
    "SXS:BBH:1498": {
        "q": 1.032101054114073,
        "chi_1z": 0.22323931038868255,
        "chi_2z": -0.7837362770058564,
        "omega_0": 0.016960123318936107,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.901016721902689e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.41464856014251e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009488358460276736
        }
    },
    "SXS:BBH:1499": {
        "q": 1.0000681504317592,
        "chi_1z": -0.7545440334851453,
        "chi_2z": 0.3428695435586896,
        "omega_0": 0.017052924710884754,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.490033593999691e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010199252175602247
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012687767814760775
        }
    },
    "SXS:BBH:1500": {
        "q": 1.000071474206947,
        "chi_1z": -0.7685811761020697,
        "chi_2z": -0.19971074273196093,
        "omega_0": 0.01554826757186329,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011173792807883665
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.157780948954031e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017767477893714245
        }
    },
    "SXS:BBH:1501": {
        "q": 1.0000570497167882,
        "chi_1z": 0.7526767034178407,
        "chi_2z": 0.08797858873059658,
        "omega_0": 0.017832170048315745,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002750404366057557
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.397115288756197e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006939208085022797
        }
    },
    "SXS:BBH:1502": {
        "q": 1.0000289981270853,
        "chi_1z": 0.69656833803449,
        "chi_2z": -0.4198391859813428,
        "omega_0": 0.016394780004692928,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020201235811867502
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00019901579858827567
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001470283162566255
        }
    },
    "SXS:BBH:1504": {
        "q": 1.9809246195523742,
        "chi_1z": 0.2457853172756567,
        "chi_2z": 0.07873661039336585,
        "omega_0": 0.016844058113684692,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018345462574553828
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.173268835165448e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005793324325549243
        }
    },
    "SXS:BBH:1505": {
        "q": 1.3256310657587238,
        "chi_1z": -0.09494619036648265,
        "chi_2z": 0.5544795525332564,
        "omega_0": 0.016237002955596592,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00033424722280273045
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011375592184259542
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006742170153087867
        }
    },
    "SXS:BBH:1506": {
        "q": 1.0000020971040005,
        "chi_1z": 0.4589392848407817,
        "chi_2z": -0.31959836123835567,
        "omega_0": 0.017401682186274206,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.405058780831421e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.120230178905064e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011411313835477666
        }
    },
    "SXS:BBH:1507": {
        "q": 1.00000791471119,
        "chi_1z": 0.5066606037930622,
        "chi_2z": 0.2880170255719275,
        "omega_0": 0.01782553031141457,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001727695258050277
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014169590578971825
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004412872303657389
        }
    },
    "SXS:BBH:1508": {
        "q": 1.27909048242122,
        "chi_1z": 0.29282685665045594,
        "chi_2z": -0.07407292588434725,
        "omega_0": 0.01650666165076179,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.973542691763758e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012234993696647045
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011608121009908379
        }
    },
    "SXS:BBH:1509": {
        "q": 1.0000012708195145,
        "chi_1z": -0.2440093374477896,
        "chi_2z": -0.10175060453904448,
        "omega_0": 0.016173763373630298,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010742230775850903
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.129215843388771e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014041454067094117
        }
    },
    "SXS:BBH:1510": {
        "q": 1.7761781285242524,
        "chi_1z": 0.03322845341304332,
        "chi_2z": 0.2887642045066935,
        "omega_0": 0.01897370001327933,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002156589835572431
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015093786737585546
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006182329166980471
        }
    },
    "SXS:BBH:1511": {
        "q": 1.4662425652294742,
        "chi_1z": 0.027750910862363608,
        "chi_2z": -0.10083605891668262,
        "omega_0": 0.018710646325548832,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.096368571433363e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.477535574760495e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010818324021204528
        }
    },
    "SXS:BBH:1512": {
        "q": 2.3955212183940437,
        "chi_1z": 0.23929698341532996,
        "chi_2z": -0.00047062091309783485,
        "omega_0": 0.015580271376028134,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015241690455414236
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002463521449733719
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005407949069530238
        }
    },
    "SXS:BBH:1513": {
        "q": 1.1473913665827704,
        "chi_1z": -0.10523690946924165,
        "chi_2z": -0.009134058522363776,
        "omega_0": 0.013724368839937516,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.164935764962909e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.21300671342917e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013971702270262343
        }
    },
    "SXS:BBH:1906": {
        "q": 3.999593234515682,
        "chi_1z": 0.00012117269664728018,
        "chi_2z": -6.760734835639839e-05,
        "omega_0": 0.01877318498553589,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.955431644144582e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.7117866413118854e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008628355177642266
        }
    },
    "SXS:BBH:1907": {
        "q": 3.9986894714252634,
        "chi_1z": 0.0001151115225518681,
        "chi_2z": 0.7994454847820051,
        "omega_0": 0.019606153508434813,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009591855026593876
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00017474809138029457
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002654571657894067
        }
    },
    "SXS:BBH:1911": {
        "q": 3.9990685818209513,
        "chi_1z": -4.610421383533127e-05,
        "chi_2z": -0.7993448417274472,
        "omega_0": 0.019172081924272263,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0011580656392554678
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016279295623378154
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014662418222342044
        }
    },
    "SXS:BBH:1931": {
        "q": 4.000008130947566,
        "chi_1z": -0.8000944712961628,
        "chi_2z": 5.527590117330247e-05,
        "omega_0": 0.017702511011816458,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00023785513419793958
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045464544809359353
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011428037697485127
        }
    },
    "SXS:BBH:1932": {
        "q": 3.998338604261286,
        "chi_1z": -0.800145397254507,
        "chi_2z": 0.7994549521027091,
        "omega_0": 0.017893609053762697,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00042613025104742963
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.421613224627531e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00041386437810531085
        }
    },
    "SXS:BBH:1936": {
        "q": 3.999044230321012,
        "chi_1z": -0.8000447660217345,
        "chi_2z": -0.7993086675962736,
        "omega_0": 0.018175484766518927,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011779847979009883
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.65284869177685e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013756645047409144
        }
    },
    "SXS:BBH:1937": {
        "q": 3.99968070203508,
        "chi_1z": 0.40003179650661175,
        "chi_2z": -7.47591415124804e-05,
        "omega_0": 0.020020438394035393,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003338396579691816
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00021246941761565719
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00012091740608366486
        }
    },
    "SXS:BBH:1938": {
        "q": 3.9991657852869094,
        "chi_1z": 0.3999205107052397,
        "chi_2z": 0.7994643175725193,
        "omega_0": 0.01971984680152963,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004109487556623881
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00032216075535651534
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00040192771209324185
        }
    },
    "SXS:BBH:1942": {
        "q": 3.998965710102193,
        "chi_1z": 0.4000026640111354,
        "chi_2z": -0.7993812538098293,
        "omega_0": 0.019847673867503392,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.002065434325913662
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016586940972795894
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00035305415730946255
        }
    },
    "SXS:BBH:1961": {
        "q": 3.999904755503311,
        "chi_1z": -0.4001449234735088,
        "chi_2z": 1.867439842909818e-05,
        "omega_0": 0.018174183850005014,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00023038233573957623
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005665284230382817
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000780488730027673
        }
    },
    "SXS:BBH:1962": {
        "q": 3.9986883289447195,
        "chi_1z": -0.40011661367104245,
        "chi_2z": 0.7995800116874905,
        "omega_0": 0.018977134443809,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00037931779324495984
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.0340459251654295e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005636387695462375
        }
    },
    "SXS:BBH:1966": {
        "q": 3.9986072857940136,
        "chi_1z": -0.4000652527280015,
        "chi_2z": -0.7993148751488974,
        "omega_0": 0.01851294976965238,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004620112165218959
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016419376263410168
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018790491109842433
        }
    },
    "SXS:BBH:2013": {
        "q": 3.999928294646896,
        "chi_1z": 0.00010912592806575059,
        "chi_2z": 0.39988216854162834,
        "omega_0": 0.019443253384232834,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00040816837020407615
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00027313575290977
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003494065034790328
        }
    },
    "SXS:BBH:2014": {
        "q": 3.9997649445255306,
        "chi_1z": 0.8003046548145482,
        "chi_2z": 0.3999880893195806,
        "omega_0": 0.020362254082013406,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007876561086841427
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004225950105958276
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0066906589837758546
        }
    },
    "SXS:BBH:2018": {
        "q": 3.999418190913628,
        "chi_1z": -0.8002323622782215,
        "chi_2z": 0.39999211746627006,
        "omega_0": 0.01822886797434409,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003250616861303346
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002333107355088071
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00061166086779052
        }
    },
    "SXS:BBH:2036": {
        "q": 3.9998185150571226,
        "chi_1z": 3.127411818336307e-05,
        "chi_2z": -0.40001248437552644,
        "omega_0": 0.019177459350768703,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010971888736821533
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.427339715662448e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013497501974742976
        }
    },
    "SXS:BBH:2040": {
        "q": 4.000160442503932,
        "chi_1z": -0.7999676924950102,
        "chi_2z": -0.3999472752114866,
        "omega_0": 0.018394548829559352,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000159977929087729
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00027305538396005247
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011793055400129981
        }
    },
    "SXS:BBH:2083": {
        "q": 1.0001278578262516,
        "chi_1z": -0.899685514017442,
        "chi_2z": -0.49996615706349795,
        "omega_0": 0.0120564950766271,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003066910640558973
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011140253406727307
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0023615949126083446
        }
    },
    "SXS:BBH:2084": {
        "q": 1.0001482061908582,
        "chi_1z": -0.8996475057206578,
        "chi_2z": 8.125399486796539e-06,
        "omega_0": 0.013484023685845921,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00032768731075116797
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.411436370612478e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017076777972353518
        }
    },
    "SXS:BBH:2085": {
        "q": 1.000003748641483,
        "chi_1z": -0.8996215734446456,
        "chi_2z": 0.8997370827674444,
        "omega_0": 0.015272771670549506,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018115860404888107
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.788375717796779e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011905027856708994
        }
    },
    "SXS:BBH:2086": {
        "q": 1.0000000549414827,
        "chi_1z": -0.7998788954168057,
        "chi_2z": -0.7998791304195527,
        "omega_0": 0.011585361712718574,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020587471183353134
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001196463355740418
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0023458978005269637
        }
    },
    "SXS:BBH:2087": {
        "q": 1.0000065494082044,
        "chi_1z": -0.7997511122900147,
        "chi_2z": 0.7999140363699168,
        "omega_0": 0.01525631303052094,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012054136112604752
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.839630533543971e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012024809672898096
        }
    },
    "SXS:BBH:2088": {
        "q": 1.000020869303358,
        "chi_1z": -0.6249614367410699,
        "chi_2z": -0.25001355466849995,
        "omega_0": 0.013463234922294143,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.472815344073847e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.552798238956825e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014770936957873015
        }
    },
    "SXS:BBH:2089": {
        "q": 1.0000000131448774,
        "chi_1z": -0.599971305178135,
        "chi_2z": -0.5999712651124061,
        "omega_0": 0.012034598023246133,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015782490420157558
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001283190037745241
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002032369044175142
        }
    },
    "SXS:BBH:2090": {
        "q": 1.0000185599667597,
        "chi_1z": -0.5999642769116922,
        "chi_2z": -1.0442385853925608e-05,
        "omega_0": 0.013897372818664202,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.3080932302385087e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.0989846613179743e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015931939647183535
        }
    },
    "SXS:BBH:2091": {
        "q": 1.0000046128172682,
        "chi_1z": -0.5999063873952422,
        "chi_2z": 0.5999882269684594,
        "omega_0": 0.015256307284136978,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.476558121388699e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.845057305855825e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001235537225107275
        }
    },
    "SXS:BBH:2092": {
        "q": 1.0000006774160834,
        "chi_1z": 0.49996594155340585,
        "chi_2z": -0.49999839360393494,
        "omega_0": 0.013029435322207026,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010947179480202962
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.813118422362315e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012276727473123916
        }
    },
    "SXS:BBH:2093": {
        "q": 1.000147497154795,
        "chi_1z": 0.8997324298243392,
        "chi_2z": -0.4999675403128831,
        "omega_0": 0.015812061630167035,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00038086329439612765
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018651685311232846
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016057197291144965
        }
    },
    "SXS:BBH:2094": {
        "q": 1.0000642319717945,
        "chi_1z": -0.7998264977484071,
        "chi_2z": -0.3999737268973084,
        "omega_0": 0.012300513888045634,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018285460736533476
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010722467485424492
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002134609965304124
        }
    },
    "SXS:BBH:2095": {
        "q": 1.00006679478314,
        "chi_1z": 0.7998913926325623,
        "chi_2z": -0.3999548330824692,
        "omega_0": 0.015770660167542472,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00031735268537791406
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023946145106057415
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001412452840056977
        }
    },
    "SXS:BBH:2096": {
        "q": 1.0000012519070076,
        "chi_1z": -0.3000271832998392,
        "chi_2z": -3.196595310687799e-05,
        "omega_0": 0.013984328972798507,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010158011752559037
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.346212520489061e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015140996213061086
        }
    },
    "SXS:BBH:2097": {
        "q": 1.0000015815097705,
        "chi_1z": 0.2999492428284931,
        "chi_2z": -4.661107670712186e-05,
        "omega_0": 0.015462444844365281,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020481795318627594
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.736218444100775e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010667724502941844
        }
    },
    "SXS:BBH:2098": {
        "q": 1.0000686497899511,
        "chi_1z": -0.7998509609099921,
        "chi_2z": 0.39995886556530924,
        "omega_0": 0.014624728355379047,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001365816051894786
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012426072622229167
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015003348445982168
        }
    },
    "SXS:BBH:2099": {
        "q": 1.0000696734251953,
        "chi_1z": 0.799919398857799,
        "chi_2z": 0.4000400992658716,
        "omega_0": 0.016480582004636944,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007554925289829928
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020352592614059084
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005112828348229348
        }
    },
    "SXS:BBH:2100": {
        "q": 1.0001515334221198,
        "chi_1z": -0.8996383194492296,
        "chi_2z": 0.4999786358174131,
        "omega_0": 0.014573189189957427,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002310738898886333
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012508505777530932
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013924036295481779
        }
    },
    "SXS:BBH:2101": {
        "q": 1.0000214467399884,
        "chi_1z": 0.5999608481544259,
        "chi_2z": 7.072743779465941e-06,
        "omega_0": 0.015900109243302634,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00027070300651210744
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.1104802006722814e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009461662745188226
        }
    },
    "SXS:BBH:2102": {
        "q": 1.0000000111968452,
        "chi_1z": 0.6000173459421333,
        "chi_2z": 0.6000173123634744,
        "omega_0": 0.016465321529978615,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00025116254769053104
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001296795799111683
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008226888300280066
        }
    },
    "SXS:BBH:2103": {
        "q": 1.0000270647419989,
        "chi_1z": 0.6499571497778919,
        "chi_2z": 0.2500122069650012,
        "omega_0": 0.016310834077171384,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000165003030660138
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000156708301975228
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00046772984624765535
        }
    },
    "SXS:BBH:2105": {
        "q": 1.0001607840804272,
        "chi_1z": 0.8997281976657486,
        "chi_2z": 7.779880370336074e-06,
        "omega_0": 0.016167693630742434,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007514768440689545
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016028267031031884
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009343211964898401
        }
    },
    "SXS:BBH:2106": {
        "q": 1.0001144761690064,
        "chi_1z": 0.8997909855768959,
        "chi_2z": 0.5000394494027098,
        "omega_0": 0.01654215264155214,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007796950181233608
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010656346409144701
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006602290194027693
        }
    },
    "SXS:BBH:2107": {
        "q": 1.9997947083985599,
        "chi_1z": -0.8711910460499795,
        "chi_2z": 0.8496616069706749,
        "omega_0": 0.015051658252990983,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005427746343181772
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016404374901834995
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004645333532733442
        }
    },
    "SXS:BBH:2108": {
        "q": 1.9997985995277816,
        "chi_1z": -0.8498756411973764,
        "chi_2z": -0.8496323511536871,
        "omega_0": 0.012097858935389057,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00019180238259963733
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002442325689021585
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018701516194166157
        }
    },
    "SXS:BBH:2109": {
        "q": 1.999865508020756,
        "chi_1z": -0.6000025511867682,
        "chi_2z": -0.5999043560334102,
        "omega_0": 0.01308244403476579,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00016888895491118383
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001416868836732199
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001211961648673432
        }
    },
    "SXS:BBH:2110": {
        "q": 2.0001081511525864,
        "chi_1z": -0.5999273960930009,
        "chi_2z": -2.0533400115933432e-05,
        "omega_0": 0.014343012007931482,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.17848841887114e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.5002370084756826e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009221577728472097
        }
    },
    "SXS:BBH:2111": {
        "q": 1.9999754176351183,
        "chi_1z": -0.5999509337829968,
        "chi_2z": 0.5999146955852376,
        "omega_0": 0.014783233536013974,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.816849224635437e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.044217069029912e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007316448890899441
        }
    },
    "SXS:BBH:2112": {
        "q": 1.9999839698253774,
        "chi_1z": -0.5000116746940496,
        "chi_2z": -0.499983903157531,
        "omega_0": 0.011777313087627762,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010702075466151317
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011568334133671421
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001260554796415958
        }
    },
    "SXS:BBH:2113": {
        "q": 1.9995063796410786,
        "chi_1z": -0.3713923484450169,
        "chi_2z": 0.8497158340314266,
        "omega_0": 0.01591960632657464,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003994220261936965
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.313838237335332e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006220024146827985
        }
    },
    "SXS:BBH:2114": {
        "q": 1.9999202009326125,
        "chi_1z": -0.30004941125792617,
        "chi_2z": -0.3000032284975958,
        "omega_0": 0.014955098138208996,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.86110413544716e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.064695363448223e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013028079204679965
        }
    },
    "SXS:BBH:2115": {
        "q": 1.9999252727068584,
        "chi_1z": -0.30001849062471964,
        "chi_2z": 1.5316473102377424e-05,
        "omega_0": 0.0150894263414307,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.980691861944386e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.249291966533896e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009694897066154784
        }
    },
    "SXS:BBH:2116": {
        "q": 1.9999256453371432,
        "chi_1z": -0.3000476853519428,
        "chi_2z": 0.30002731512580766,
        "omega_0": 0.015638501487177194,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.294469025459044e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.426939688662035e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001001648931366117
        }
    },
    "SXS:BBH:2117": {
        "q": 1.9996435214962496,
        "chi_1z": -0.1286851940114347,
        "chi_2z": -0.8495969935718384,
        "omega_0": 0.014723318291962585,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.196742853062151e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018738476662949477
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015245249218901469
        }
    },
    "SXS:BBH:2118": {
        "q": 1.9999148452049051,
        "chi_1z": 6.931820327775895e-05,
        "chi_2z": -0.5999642649661348,
        "omega_0": 0.014772623292796676,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.7680296101516575e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.411219255362475e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014982673676570135
        }
    },
    "SXS:BBH:2119": {
        "q": 1.9998733765279002,
        "chi_1z": 1.0748932247215352e-05,
        "chi_2z": -0.2999938262354432,
        "omega_0": 0.015704338691952622,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.017886982196853e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.86605299342413e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014155171090887153
        }
    },
    "SXS:BBH:2120": {
        "q": 1.999968366716066,
        "chi_1z": 3.1866411550436284e-05,
        "chi_2z": 0.29993875704596606,
        "omega_0": 0.01631603395515337,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002238415473119204
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000250456060077342
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007290781690026948
        }
    },
    "SXS:BBH:2121": {
        "q": 1.9998353753842357,
        "chi_1z": 0.00014674025133380326,
        "chi_2z": 0.5997984816081665,
        "omega_0": 0.01636839054852702,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007585598248964764
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.629190449427888e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003560631419994298
        }
    },
    "SXS:BBH:2122": {
        "q": 1.999590191795984,
        "chi_1z": 0.12862601608462362,
        "chi_2z": 0.849632550332667,
        "omega_0": 0.016647056715144187,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005837486267268321
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007759155199300594
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 9.168697905193035e-05
        }
    },
    "SXS:BBH:2123": {
        "q": 1.9999277809893945,
        "chi_1z": 0.3000576923564852,
        "chi_2z": -0.3000476691830762,
        "omega_0": 0.016336064551962366,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.051037446084482e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011137846928210848
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008832279859395387
        }
    },
    "SXS:BBH:2124": {
        "q": 1.9999329551241578,
        "chi_1z": 0.29999568276473776,
        "chi_2z": -2.112374608189853e-05,
        "omega_0": 0.01639076658707054,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001371508708474245
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012051954572012136
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005046750973752845
        }
    },
    "SXS:BBH:2125": {
        "q": 2.000060442077993,
        "chi_1z": 0.29985026198357384,
        "chi_2z": 0.3000466211658775,
        "omega_0": 0.01659490345773157,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004364520671650274
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.068128987420259e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00019201476631547365
        }
    },
    "SXS:BBH:2126": {
        "q": 1.999571692375023,
        "chi_1z": 0.3714703404154963,
        "chi_2z": -0.8495879888598117,
        "omega_0": 0.01607522679230501,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001661623762039266
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000429229661194408
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018557739828655162
        }
    },
    "SXS:BBH:2127": {
        "q": 1.9999154784304798,
        "chi_1z": 0.5000473557579365,
        "chi_2z": 0.49994443602366107,
        "omega_0": 0.015267000777175596,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011144644923088975
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.565951926593925e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004058607588988128
        }
    },
    "SXS:BBH:2128": {
        "q": 1.999828270609387,
        "chi_1z": 0.6000671603715879,
        "chi_2z": -0.5998460597518416,
        "omega_0": 0.016524248728598336,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015078822957192983
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000709075275240223
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000982141177733209
        }
    },
    "SXS:BBH:2129": {
        "q": 1.9999981803013755,
        "chi_1z": 0.6000029059166021,
        "chi_2z": -7.795662315935323e-05,
        "omega_0": 0.016964347011034612,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010126236097118824
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.795799057898957e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00016052729181770253
        }
    },
    "SXS:BBH:2130": {
        "q": 1.9999496091936702,
        "chi_1z": 0.6000009767051493,
        "chi_2z": 0.5997953769689713,
        "omega_0": 0.01735041790921942,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002691848939539998
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00021038427893527167
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013442682929157845
        }
    },
    "SXS:BBH:2131": {
        "q": 1.9998532857203748,
        "chi_1z": 0.8498662727929933,
        "chi_2z": 0.8498185429228694,
        "omega_0": 0.01762929243354209,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008873343918219811
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0008926399182668243
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00527856888163325
        }
    },
    "SXS:BBH:2132": {
        "q": 1.9998552517909787,
        "chi_1z": 0.8712516826754121,
        "chi_2z": -0.8496357702710344,
        "omega_0": 0.017093746211367188,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006592688339104313
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004944687873831288
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013343073253149207
        }
    },
    "SXS:BBH:2133": {
        "q": 2.999179392218049,
        "chi_1z": -0.7314173881016485,
        "chi_2z": 0.8495310500159,
        "omega_0": 0.016074918023348733,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00031404719279892745
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010972136724374248
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005243684795529502
        }
    },
    "SXS:BBH:2134": {
        "q": 3.00004460236265,
        "chi_1z": -0.6000560488552684,
        "chi_2z": -6.953326034024707e-05,
        "omega_0": 0.015673651203656606,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.796138270628635e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023343731741820584
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008198461606920837
        }
    },
    "SXS:BBH:2135": {
        "q": 2.9995954750710174,
        "chi_1z": -0.6000279261372586,
        "chi_2z": 0.5998748948318444,
        "omega_0": 0.016020209636209874,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013636117792825697
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.100512392606447e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005035881204810133
        }
    },
    "SXS:BBH:2136": {
        "q": 2.999853698727104,
        "chi_1z": -0.5999557864389564,
        "chi_2z": -0.5999182409625381,
        "omega_0": 0.014955279466573526,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.042661560843541e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000177949064975369
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001496671868524535
        }
    },
    "SXS:BBH:2137": {
        "q": 3.0001083229139898,
        "chi_1z": -0.5999591739135365,
        "chi_2z": -0.3999764725077655,
        "omega_0": 0.015097255516245647,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.6651975781000203e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002654796419909733
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001300667864272409
        }
    },
    "SXS:BBH:2138": {
        "q": 2.9999751998996906,
        "chi_1z": -0.6001089644604065,
        "chi_2z": 0.3999317544357978,
        "omega_0": 0.01607614257393433,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.949201282681951e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001225994578935019
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007160359470423927
        }
    },
    "SXS:BBH:2139": {
        "q": 2.9997815645777637,
        "chi_1z": -0.49999337948715356,
        "chi_2z": -0.5000037713815986,
        "omega_0": 0.015282257282752402,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.1300100009068466e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002208801108678493
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014407474222027927
        }
    },
    "SXS:BBH:2140": {
        "q": 2.999974996068836,
        "chi_1z": -0.399940044856785,
        "chi_2z": -0.5998318653202515,
        "omega_0": 0.015656153661423956,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.145776750139277e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015008083305001474
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012988110971956512
        }
    },
    "SXS:BBH:2141": {
        "q": 2.99969498737084,
        "chi_1z": -0.40011711201847544,
        "chi_2z": 0.5998580379267499,
        "omega_0": 0.016510025967918743,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001923158327652441
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.390821900224218e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005553727166420774
        }
    },
    "SXS:BBH:2142": {
        "q": 2.9997120783982694,
        "chi_1z": -0.3000056544613205,
        "chi_2z": -0.29993783891244846,
        "omega_0": 0.016059271223823002,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.831653140653259e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023787607560787905
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001243788882875796
        }
    },
    "SXS:BBH:2143": {
        "q": 3.000057411538712,
        "chi_1z": -0.30012022628045426,
        "chi_2z": -7.302524331485687e-05,
        "omega_0": 0.016560448058368267,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.477547650001302e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00029213887622314694
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009269933729728619
        }
    },
    "SXS:BBH:2144": {
        "q": 3.000077302322873,
        "chi_1z": -0.2998738751183442,
        "chi_2z": 0.300025332266296,
        "omega_0": 0.01674496861744131,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010615108004063956
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00022724534176543632
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006565599999959204
        }
    },
    "SXS:BBH:2145": {
        "q": 2.999246908134089,
        "chi_1z": -0.26871605777028285,
        "chi_2z": -0.8494677092184065,
        "omega_0": 0.015616912886212593,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00023589886786812286
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00013347317581979823
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002049114871563562
        }
    },
    "SXS:BBH:2146": {
        "q": 2.9990675060210634,
        "chi_1z": -0.23121818859911183,
        "chi_2z": 0.84957093734754,
        "omega_0": 0.017088305844963715,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007060369580605963
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002039566031388773
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00048620871734517124
        }
    },
    "SXS:BBH:2147": {
        "q": 2.999996980955855,
        "chi_1z": -4.502018695282908e-05,
        "chi_2z": -0.5999192637143641,
        "omega_0": 0.016798556063510384,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013388442518103005
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.247028770027917e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015010672060480346
        }
    },
    "SXS:BBH:2148": {
        "q": 3.0000411830527196,
        "chi_1z": -2.8418041026257927e-05,
        "chi_2z": -0.2999925978622146,
        "omega_0": 0.01696392375054858,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.9287366343510044e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.7871739345375346e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012017218001976193
        }
    },
    "SXS:BBH:2149": {
        "q": 3.000063616867871,
        "chi_1z": 1.1387958040420958e-05,
        "chi_2z": 0.30004065912036443,
        "omega_0": 0.017366847608438516,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003188169588836942
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002891509431687256
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006226932563674348
        }
    },
    "SXS:BBH:2150": {
        "q": 2.999950712517117,
        "chi_1z": 5.863916480052048e-05,
        "chi_2z": 0.599984651803342,
        "omega_0": 0.017422002423429197,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008599929483064095
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015900437880533858
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00029817384296537686
        }
    },
    "SXS:BBH:2151": {
        "q": 2.9990238558248663,
        "chi_1z": 0.23137585212142361,
        "chi_2z": -0.8492466894016909,
        "omega_0": 0.01722415355460247,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013197403474110025
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0018427817136850155
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016880480138993237
        }
    },
    "SXS:BBH:2152": {
        "q": 2.999404582494477,
        "chi_1z": 0.26870916753037155,
        "chi_2z": 0.8496521880734896,
        "omega_0": 0.01780377841923565,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000851833861313045
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004179981375089792
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00017388819400632194
        }
    },
    "SXS:BBH:2153": {
        "q": 2.999937105900412,
        "chi_1z": 0.2999636075044545,
        "chi_2z": -0.30003507400094004,
        "omega_0": 0.01711875113932588,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.859761851001455e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018666615530016362
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003794342442658971
        }
    },
    "SXS:BBH:2154": {
        "q": 3.0000783257969528,
        "chi_1z": 0.29997469083847517,
        "chi_2z": -8.621481208781221e-06,
        "omega_0": 0.017091223058779054,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002498842344904606
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003004577398932895
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00017531843487550436
        }
    },
    "SXS:BBH:2155": {
        "q": 3.0001193566479887,
        "chi_1z": 0.30001951139880334,
        "chi_2z": 0.3000451926416186,
        "omega_0": 0.01712938439209109,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006720313725063765
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020982931231283697
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 5.3692507756331054e-05
        }
    },
    "SXS:BBH:2156": {
        "q": 2.999560501083439,
        "chi_1z": 0.4001164597763613,
        "chi_2z": -0.5998091475702567,
        "omega_0": 0.017440817015661008,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020338795734842208
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.4267708732604873e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005595929296123847
        }
    },
    "SXS:BBH:2157": {
        "q": 2.9998862827698485,
        "chi_1z": 0.39994278407721,
        "chi_2z": 0.5999078671973336,
        "omega_0": 0.017401687772475208,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004085160032366586
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015231885223276898
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004090354342675129
        }
    },
    "SXS:BBH:2158": {
        "q": 3.0001323450539252,
        "chi_1z": 0.49997718539303,
        "chi_2z": 0.5000516952582452,
        "omega_0": 0.017283582119498556,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001741382807007863
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014627630173635886
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009761445802745072
        }
    },
    "SXS:BBH:2159": {
        "q": 2.999902387677261,
        "chi_1z": 0.6000595855910799,
        "chi_2z": -0.599731033415161,
        "omega_0": 0.01741041771620621,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004886153846711538
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00030116665957735655
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 7.972008655143803e-05
        }
    },
    "SXS:BBH:2160": {
        "q": 3.0000694753976442,
        "chi_1z": 0.6000448488264483,
        "chi_2z": -0.39986228861138345,
        "omega_0": 0.01715094964120946,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004317707243779445
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.128101624496395e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00016080379218419427
        }
    },
    "SXS:BBH:2161": {
        "q": 3.0001811836803904,
        "chi_1z": 0.5999468476762462,
        "chi_2z": 2.2768137658109893e-05,
        "omega_0": 0.017168098691700866,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00028142499089489625
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015288992725281947
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009055631184241575
        }
    },
    "SXS:BBH:2162": {
        "q": 3.0000705127059875,
        "chi_1z": 0.600049638092736,
        "chi_2z": 0.4000916120780508,
        "omega_0": 0.017223904974399882,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00011902320046286441
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012619273626091054
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017883302333040474
        }
    },
    "SXS:BBH:2163": {
        "q": 3.0000780199258803,
        "chi_1z": 0.5999108664616073,
        "chi_2z": 0.6000124147825587,
        "omega_0": 0.017412171449479756,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00030493029171141384
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014674234514133744
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0022014364847129375
        }
    },
    "SXS:BBH:2164": {
        "q": 5.9985323836610265,
        "chi_1z": 1.4386726704036578e-06,
        "chi_2z": -1.936901979554459e-05,
        "omega_0": 0.021078347997557593,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.683112093295527e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.4489434669640033e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006608285947433679
        }
    },
    "SXS:BBH:2168": {
        "q": 5.996840428908797,
        "chi_1z": -0.0001392180747044121,
        "chi_2z": -0.7989525996932748,
        "omega_0": 0.02085811432240343,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0019014644571262451
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016681491519432434
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017241857717014142
        }
    },
    "SXS:BBH:2179": {
        "q": 6.000427542177405,
        "chi_1z": -0.7999243692983551,
        "chi_2z": 6.434387503716479e-05,
        "omega_0": 0.019801584944680376,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006760878799738634
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00032057570720733786
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009622803552430392
        }
    },
    "SXS:BBH:2180": {
        "q": 5.998366860390289,
        "chi_1z": -0.800050329196767,
        "chi_2z": 0.7994294276901921,
        "omega_0": 0.019638356719376093,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007317780574618293
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002280647824859372
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006351865647902244
        }
    },
    "SXS:BBH:2184": {
        "q": 5.999159015049996,
        "chi_1z": -0.7997235103500643,
        "chi_2z": -0.7990134108464704,
        "omega_0": 0.019477997633123984,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005070571889269626
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000208856117075773
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014798625729438575
        }
    },
    "SXS:BBH:2185": {
        "q": 6.000166116310541,
        "chi_1z": 0.3999738981351373,
        "chi_2z": 2.9883958984458543e-05,
        "omega_0": 0.02180861211440617,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002917853729695885
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.810225580067275e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00021439174466819644
        }
    },
    "SXS:BBH:2186": {
        "q": 5.998421914212443,
        "chi_1z": 0.3999959627252571,
        "chi_2z": 0.7994256788447024,
        "omega_0": 0.021423781863282847,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005621331496191706
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010344716351139427
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00017583905344920048
        }
    },
    "SXS:BBH:2190": {
        "q": 5.9984935552811836,
        "chi_1z": 0.39990132321545535,
        "chi_2z": -0.7992188298301403,
        "omega_0": 0.02184710530317521,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0025819137012209614
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00019966549151617663
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001424568704619933
        }
    },
    "SXS:BBH:2208": {
        "q": 6.000732788224487,
        "chi_1z": -0.39985196118666416,
        "chi_2z": 1.081416593730164e-05,
        "omega_0": 0.02017089685756395,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006637345890763147
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0008572700936984035
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007847607415756297
        }
    },
    "SXS:BBH:2209": {
        "q": 5.998487684117402,
        "chi_1z": -0.39996343011304686,
        "chi_2z": 0.7994062076556486,
        "omega_0": 0.020363060342720167,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006023154434965372
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00027816408135838966
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000683079628872596
        }
    },
    "SXS:BBH:2212": {
        "q": 5.998063438193577,
        "chi_1z": -0.39995027409494854,
        "chi_2z": -0.7989920730344484,
        "omega_0": 0.020122308416038674,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012562523383427004
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006370882891281182
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019638167020865627
        }
    },
    "SXS:BBH:2223": {
        "q": 5.99806085530913,
        "chi_1z": -6.866810513580627e-05,
        "chi_2z": 0.3998861079813087,
        "omega_0": 0.020460563283667053,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002517070456529158
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.655770343400036e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00037391275361331466
        }
    },
    "SXS:BBH:2225": {
        "q": 6.000317816523711,
        "chi_1z": -0.7999222163175641,
        "chi_2z": 0.40000905093421696,
        "omega_0": 0.019614729064379596,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000699101460078122
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000428466735467703
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011243089258852201
        }
    },
    "SXS:BBH:2239": {
        "q": 6.0005344056792875,
        "chi_1z": -0.799861848874091,
        "chi_2z": -0.3998445191748875,
        "omega_0": 0.019639727100701363,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005498139247916978
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002815670515753377
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011161113242689202
        }
    },
    "SXS:BBH:2265": {
        "q": 3.000112224984311,
        "chi_1z": 8.310310779581836e-06,
        "chi_2z": 7.14361976879799e-06,
        "omega_0": 0.008914743768429604,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010657239229427962
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018415796702553333
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009145932796513767
        }
    },
    "SXS:BBH:2325": {
        "q": 1.0000001655510153,
        "chi_1z": 3.647679470940734e-05,
        "chi_2z": 3.6049940255548795e-05,
        "omega_0": 0.012470191316876872,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.186447831944218e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.3216013286606625e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013615302900259474
        }
    },
    "SXS:BBH:2326": {
        "q": 1.0000002355349868,
        "chi_1z": 1.994115827731448e-05,
        "chi_2z": 1.966130852770252e-05,
        "omega_0": 0.01170219092540629,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.533335525880311e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1862032343777926e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013473651169658707
        }
    },
    "SXS:BBH:2328": {
        "q": 1.0000089081156824,
        "chi_1z": -0.49994927055844557,
        "chi_2z": 2.5310100442257372e-05,
        "omega_0": 0.011767125034625514,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.50486724655697e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.820867652646001e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015276168060858186
        }
    },
    "SXS:BBH:2329": {
        "q": 1.00001080640346,
        "chi_1z": 0.49999352587822465,
        "chi_2z": 2.0953931320390582e-05,
        "omega_0": 0.012532565508120418,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00036089424104490675
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.614626052308225e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009662357702566737
        }
    },
    "SXS:BBH:2331": {
        "q": 1.4999898222503383,
        "chi_1z": -7.573095671502318e-05,
        "chi_2z": -7.2536833715018395e-06,
        "omega_0": 0.012901154603352144,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.0602369986956184e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.6004309845673035e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011475773145425139
        }
    },
    "SXS:BBH:2332": {
        "q": 1.4999744087452962,
        "chi_1z": 0.4999541077070466,
        "chi_2z": 8.436548548145935e-05,
        "omega_0": 0.01974621470185122,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.867905967695599e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004294164268361378
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005071320717642269
        }
    },
    "SXS:BBH:2335": {
        "q": 1.4999716833447527,
        "chi_1z": -0.5000397894977007,
        "chi_2z": -3.438165628872285e-05,
        "omega_0": 0.01642492443458457,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.949324921070367e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.953263995967962e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013333856871021732
        }
    },
    "SXS:BBH:2336": {
        "q": 1.4999186110155533,
        "chi_1z": 0.5001400371842973,
        "chi_2z": -5.096337972818824e-05,
        "omega_0": 0.015317216283192034,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010331328612800394
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00043035700550675404
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005349133182648291
        }
    },
    "SXS:BBH:2337": {
        "q": 1.500043090913486,
        "chi_1z": -0.5000909209058094,
        "chi_2z": 1.5040787319894084e-05,
        "omega_0": 0.014709342935412225,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.74012770305066e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.8733018286804e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00123477519820836
        }
    },
    "SXS:BBH:2339": {
        "q": 1.4999980862082087,
        "chi_1z": -0.5000510226408338,
        "chi_2z": 3.159173499413084e-05,
        "omega_0": 0.011753524775868945,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.571000756190216e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.262770579130606e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012602003453590083
        }
    },
    "SXS:BBH:2342": {
        "q": 1.49989937924329,
        "chi_1z": -0.49986336013273885,
        "chi_2z": 0.49987361604178143,
        "omega_0": 0.016083471077624752,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.1533404540227146e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.402121008868388e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008481164719710277
        }
    },
    "SXS:BBH:2348": {
        "q": 1.499930525323359,
        "chi_1z": 0.5000341845528938,
        "chi_2z": -0.4999868892743889,
        "omega_0": 0.015466834182363847,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.069100921939462e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002508680032483612
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001531687316113306
        }
    },
    "SXS:BBH:2353": {
        "q": 3.0000756878706665,
        "chi_1z": 0.4999192035184649,
        "chi_2z": 9.393880273069299e-06,
        "omega_0": 0.019128809691115984,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00034971977612985317
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.914857011754762e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00019386169850577062
        }
    },
    "SXS:BBH:2358": {
        "q": 2.999860739894226,
        "chi_1z": -0.5001247272395316,
        "chi_2z": -1.305384702242286e-05,
        "omega_0": 0.013000313677619679,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.480823390302536e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002537928855016469
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009766337796101032
        }
    },
    "SXS:BBH:2360": {
        "q": 2.9997641130844634,
        "chi_1z": -0.49987579532536647,
        "chi_2z": -5.399686309317507e-05,
        "omega_0": 0.02049955334214262,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.863743854037871e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00017983532896614918
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006803367395682436
        }
    },
    "SXS:BBH:2361": {
        "q": 2.999967902697766,
        "chi_1z": -0.5002370580394997,
        "chi_2z": -0.0001559321932733068,
        "omega_0": 0.0250167425155081,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.508187511402916e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00021724855356541894
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013698353885166492
        }
    },
    "SXS:BBH:2362": {
        "q": 3.0002705437434387,
        "chi_1z": 0.4998937294269611,
        "chi_2z": -0.00010214122708514096,
        "omega_0": 0.025007346575267896,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003592170044355303
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.875436101383414e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00019685199018160127
        }
    },
    "SXS:BBH:2366": {
        "q": 3.0001213105209126,
        "chi_1z": 0.499892466699666,
        "chi_2z": -0.49990001844824594,
        "omega_0": 0.01931538587598398,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00023888296568486123
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011328274802935301
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001506900234585773
        }
    },
    "SXS:BBH:2367": {
        "q": 3.0000066071516276,
        "chi_1z": 0.5000285312409669,
        "chi_2z": 0.5000725196065131,
        "omega_0": 0.019070801456757647,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001714312601529544
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012617537291104153
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000917001641700943
        }
    },
    "SXS:BBH:2374": {
        "q": 4.999912483619435,
        "chi_1z": -8.411333236463169e-05,
        "chi_2z": 5.3343465614582244e-05,
        "omega_0": 0.01795469878093509,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.0802995210587056e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.942574856063423e-06
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008174604972639443
        }
    },
    "SXS:BBH:2375": {
        "q": 1.0000001464378543,
        "chi_1z": 3.647009256652353e-05,
        "chi_2z": 3.603975774799234e-05,
        "omega_0": 0.012469884705906235,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.5456990472980685e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.4607855031686405e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013659924243983879
        }
    },
    "SXS:BBH:2376": {
        "q": 1.00000015893398,
        "chi_1z": 3.648425442519096e-05,
        "chi_2z": 3.604132480853244e-05,
        "omega_0": 0.012573922458721881,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.016702277349516e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.6168543238447306e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013001067297032654
        }
    },
    "SXS:BBH:2377": {
        "q": 1.000000121397099,
        "chi_1z": 3.6558082276010465e-05,
        "chi_2z": 3.619141940142469e-05,
        "omega_0": 0.012471540606297552,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.1432625613180285e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.6165397247090993e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013578453399312185
        }
    },
    "SXS:BBH:2378": {
        "q": 1.0000001086985801,
        "chi_1z": 3.661393051896185e-05,
        "chi_2z": 3.6193938964620815e-05,
        "omega_0": 0.012699419162228361,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.100408428226899e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.869483192913247e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012752334916477093
        }
    },
    "SXS:BBH:2385": {
        "q": 4.999476995236122,
        "chi_1z": 0.4999203023445142,
        "chi_2z": 1.5159430677064373e-07,
        "omega_0": 0.020956548048923565,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003618465044550323
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.762629869536354e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006209200431894768
        }
    },
    "SXS:BBH:2418": {
        "q": 1.0000001559085057,
        "chi_1z": -0.4375595599813169,
        "chi_2z": -0.43755995363746464,
        "omega_0": 0.01658449722448791,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012213502382252273
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.004406073352065e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015438864550122444
        }
    },
    "SXS:BBH:2419": {
        "q": 1.0000001610403153,
        "chi_1z": -0.20005320280642827,
        "chi_2z": -0.20005364691839317,
        "omega_0": 0.01639661114436893,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012151763566403684
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.987799974074061e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012861435918767317
        }
    },
    "SXS:BBH:2420": {
        "q": 1.0000001542792147,
        "chi_1z": 0.19992780578986435,
        "chi_2z": 0.19992747500364744,
        "omega_0": 0.016228460293606285,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00028725742639668095
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.440425317377763e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008361341853748705
        }
    },
    "SXS:BBH:2421": {
        "q": 1.0000001705468025,
        "chi_1z": -0.5998855779309658,
        "chi_2z": -0.5998857782063425,
        "omega_0": 0.018041292874067357,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001563326585813929
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.778560032016934e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014982481339781417
        }
    },
    "SXS:BBH:2422": {
        "q": 1.0000002230904514,
        "chi_1z": 0.5999940360773635,
        "chi_2z": 0.5999940989137901,
        "omega_0": 0.016036853285594517,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00028141418832672294
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012116113174154286
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000799353263319591
        }
    },
    "SXS:BBH:2423": {
        "q": 1.0000002465789841,
        "chi_1z": 0.8498852481044659,
        "chi_2z": 0.849884768270033,
        "omega_0": 0.01664051930287444,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012605380540546829
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000900017770727124
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0074390267386614806
        }
    },
    "SXS:BBH:2425": {
        "q": 1.9999225372627365,
        "chi_1z": -7.636225907796268e-05,
        "chi_2z": -0.00011470053511221983,
        "omega_0": 0.019382534199945622,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.246760839508255e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.4382897033103923e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008247669053148554
        }
    },
    "SXS:BBH:2427": {
        "q": 2.9998562421729176,
        "chi_1z": 0.4999927815530894,
        "chi_2z": -0.00012453513103486308,
        "omega_0": 0.014048133054438153,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003326196307787965
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.457473879197597e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00024493210422216194
        }
    },
    "SXS:BBH:2463": {
        "q": 14.999779997191494,
        "chi_1z": -0.49999100746074143,
        "chi_2z": -2.8566859518553198e-05,
        "omega_0": 0.022866080886308225,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0018675464102162476
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005941260470048171
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005106147934358374
        }
    },
    "SXS:BBH:2464": {
        "q": 14.99990341100485,
        "chi_1z": 0.499994726934285,
        "chi_2z": -4.4152003894079295e-06,
        "omega_0": 0.025435848424955276,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009489329684624348
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003294090507129921
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00048151310215205356
        }
    },
    "SXS:BBH:2465": {
        "q": 14.911495666293316,
        "chi_1z": 0.3132405383554863,
        "chi_2z": -1.460787222221983e-06,
        "omega_0": 0.024312714360674652,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010975293039239276
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.921414860618704e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00020412053911078587
        }
    },
    "SXS:BBH:2466": {
        "q": 11.223592552044332,
        "chi_1z": -0.3622140275794361,
        "chi_2z": -3.39803091017036e-05,
        "omega_0": 0.020768101383471543,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0014591480470791396
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023357744640328804
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007640580191548008
        }
    },
    "SXS:BBH:2467": {
        "q": 11.499939548750572,
        "chi_1z": 0.4999974708498798,
        "chi_2z": -3.9564640974562024e-08,
        "omega_0": 0.02400610015514852,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009637725729632063
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015647185394573881
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00042027877674311043
        }
    },
    "SXS:BBH:2468": {
        "q": 14.999877995492513,
        "chi_1z": 0.0645679758371436,
        "chi_2z": -1.139930876268499e-05,
        "omega_0": 0.02324739940170237,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.509288299621051e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.813141448769322e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00043368897203244217
        }
    },
    "SXS:BBH:2469": {
        "q": 10.000115532834721,
        "chi_1z": 0.4999525707230852,
        "chi_2z": 3.283445887686588e-07,
        "omega_0": 0.02312877651825611,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009114552180541358
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011744769218602347
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005489759701245989
        }
    },
    "SXS:BBH:2470": {
        "q": 10.582006943828397,
        "chi_1z": 0.4192683558600528,
        "chi_2z": 1.2831209353351442e-05,
        "omega_0": 0.022087059766479213,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005827366414402624
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.350121880951189e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00022776378651023776
        }
    },
    "SXS:BBH:2471": {
        "q": 14.999787342383922,
        "chi_1z": -0.16296112318176628,
        "chi_2z": -2.3580476677629824e-05,
        "omega_0": 0.02367896344735912,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000626055105662271
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.7590502348749943e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005712739631584807
        }
    },
    "SXS:BBH:2472": {
        "q": 11.818699086726342,
        "chi_1z": -0.018015936991695843,
        "chi_2z": -2.3211955326352864e-05,
        "omega_0": 0.02267579662162381,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.417735343173693e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.739552666242151e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005354465527883656
        }
    },
    "SXS:BBH:2473": {
        "q": 14.99970189297704,
        "chi_1z": -0.35183524378313974,
        "chi_2z": -1.733995266024155e-05,
        "omega_0": 0.022379374313774666,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0017177824703340505
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00042255067154517434
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000738382563219564
        }
    },
    "SXS:BBH:2474": {
        "q": 12.944613078583739,
        "chi_1z": -0.49998998856321597,
        "chi_2z": 1.5333440731517573e-05,
        "omega_0": 0.02134857565536997,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0017612242727603755
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002616952470336775
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008253526640117359
        }
    },
    "SXS:BBH:2475": {
        "q": 13.039832057712545,
        "chi_1z": -0.31189756116824036,
        "chi_2z": 2.858706474970484e-07,
        "omega_0": 0.021713783251372083,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013776501014945985
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016519930930780635
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005657269610470639
        }
    },
    "SXS:BBH:2476": {
        "q": 13.200090819213193,
        "chi_1z": 0.49999398472909107,
        "chi_2z": 4.7396294137891435e-06,
        "omega_0": 0.024768026999589673,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009979308336712789
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00022364095679017204
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00045485508105924666
        }
    },
    "SXS:BBH:2477": {
        "q": 14.999984440092447,
        "chi_1z": 1.398356572342819e-05,
        "chi_2z": -9.752406509437073e-06,
        "omega_0": 0.02412780083134163,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.974850185204051e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.6736767479284005e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006233177012250346
        }
    },
    "SXS:BBH:2478": {
        "q": 14.00026468086203,
        "chi_1z": -0.4999719150379495,
        "chi_2z": -1.3480519673997319e-05,
        "omega_0": 0.022570218304861306,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0018575005472299955
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003446498672484699
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005782897479493787
        }
    },
    "SXS:BBH:2479": {
        "q": 14.000154086864294,
        "chi_1z": -0.24997890244259427,
        "chi_2z": -3.3528101088867577e-06,
        "omega_0": 0.023051116927422836,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0011452159478774204
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.746271854565002e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005696291912991036
        }
    },
    "SXS:BBH:2480": {
        "q": 14.000176436745123,
        "chi_1z": 7.624548275245491e-06,
        "chi_2z": -4.135575913198405e-06,
        "omega_0": 0.022920602460591646,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.10955358395049e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.005128613293607e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005845180183473575
        }
    },
    "SXS:BBH:2481": {
        "q": 14.000160162837675,
        "chi_1z": 0.24999740844427396,
        "chi_2z": 6.341233810475032e-06,
        "omega_0": 0.02348268352683885,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.745314958971459e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045837775648094325
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00030084991481593715
        }
    },
    "SXS:BBH:2482": {
        "q": 14.000196356199664,
        "chi_1z": 0.4999980807147303,
        "chi_2z": 7.592301265488963e-06,
        "omega_0": 0.02437800816360865,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009831120237526747
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002873860734911027
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005613535475738063
        }
    },
    "SXS:BBH:2483": {
        "q": 3.499942504651751,
        "chi_1z": 3.744252901196825e-05,
        "chi_2z": 8.936203757351574e-05,
        "omega_0": 0.01570615718322708,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.154922447809685e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.4755845646807764e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007885876348450171
        }
    },
    "SXS:BBH:2484": {
        "q": 4.4995631767635835,
        "chi_1z": 1.5980438461292697e-05,
        "chi_2z": -9.011949256500576e-05,
        "omega_0": 0.016444236347271473,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.0895299782148804e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.1951370953444673e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007101994241105469
        }
    },
    "SXS:BBH:2485": {
        "q": 3.9990197985742983,
        "chi_1z": -2.2514243664691422e-05,
        "chi_2z": -8.676519097488299e-05,
        "omega_0": 0.016830618179076728,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.212417038065077e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.150877729096173e-06
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006623058633224987
        }
    },
    "SXS:BBH:2486": {
        "q": 5.50003563689487,
        "chi_1z": -1.899022351940498e-05,
        "chi_2z": -9.588033253411931e-06,
        "omega_0": 0.0165978197194762,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.5413629301216396e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.506436352306856e-06
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000744000469448225
        }
    },
    "SXS:BBH:2487": {
        "q": 4.999936029137081,
        "chi_1z": -6.507073592648286e-06,
        "chi_2z": 5.036244584984792e-06,
        "omega_0": 0.016647049658528583,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.904268027527969e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.066653816280912e-06
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007206771569248094
        }
    },
    "SXS:BBH:2488": {
        "q": 6.499550871499383,
        "chi_1z": 4.809750386006625e-05,
        "chi_2z": -2.3313091154185425e-05,
        "omega_0": 0.01653010857316322,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.3633477842419666e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.5592543696651973e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006504201385926223
        }
    },
    "SXS:BBH:2489": {
        "q": 5.999531974378745,
        "chi_1z": 2.781092542991518e-05,
        "chi_2z": -2.747210060483763e-05,
        "omega_0": 0.01650863294860197,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.056683369153436e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.380667123735858e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006959369148461514
        }
    },
    "SXS:BBH:2490": {
        "q": 7.49959753009933,
        "chi_1z": -5.5411916256304385e-05,
        "chi_2z": -1.1407323355643537e-05,
        "omega_0": 0.016467043212688753,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.153356877178993e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.4944218871336687e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006162245771267338
        }
    },
    "SXS:BBH:2491": {
        "q": 7.00017202109518,
        "chi_1z": 2.7437870884331672e-05,
        "chi_2z": 4.151260931600289e-05,
        "omega_0": 0.01649558467318272,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.0541243372115296e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.3439010630399437e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005992338119686913
        }
    },
    "SXS:BBH:2492": {
        "q": 8.50110106507095,
        "chi_1z": 5.189448771069736e-07,
        "chi_2z": -2.0659481188683652e-05,
        "omega_0": 0.016373008368019543,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.217063448232807e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.840002372550554e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007211071755411913
        }
    },
    "SXS:BBH:2493": {
        "q": 7.999879065402133,
        "chi_1z": 2.1946873885741094e-05,
        "chi_2z": -4.248804799868947e-05,
        "omega_0": 0.01642683971909831,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.4133258484911906e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.546090406851942e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007004579294248581
        }
    },
    "SXS:BBH:2494": {
        "q": 9.49734337785268,
        "chi_1z": -1.7742407475465493e-05,
        "chi_2z": -3.6140164413606335e-05,
        "omega_0": 0.015896134896513186,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.468919709499364e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.2899391997954766e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000591273371317258
        }
    },
    "SXS:BBH:2495": {
        "q": 9.000894345205925,
        "chi_1z": 3.1347718437567294e-05,
        "chi_2z": -4.901888360988619e-06,
        "omega_0": 0.016357586067907236,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.1874669453111366e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.563361365426342e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006298835938548519
        }
    },
    "SXS:BBH:2496": {
        "q": 1.000000000113673,
        "chi_1z": 1.1760115801617648e-06,
        "chi_2z": 1.1791940292143702e-06,
        "omega_0": 0.014682655782678983,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.434151169530054e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.731477935586813e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012423942012228517
        }
    },
    "SXS:BBH:2497": {
        "q": 2.000007926029661,
        "chi_1z": 7.054507489548644e-07,
        "chi_2z": 6.460196056183684e-06,
        "omega_0": 0.015384004518803444,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.0318921475137586e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.201362112081885e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001002613624721982
        }
    },
    "SXS:BBH:2498": {
        "q": 3.0000172332486135,
        "chi_1z": 1.1121752788353618e-05,
        "chi_2z": 3.659965184781622e-06,
        "omega_0": 0.019272841232324874,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.689099811390097e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.484779999600839e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009491295202059824
        }
    },
    "SXS:BBH:2499": {
        "q": 4.000020630349885,
        "chi_1z": 7.726520778348432e-06,
        "chi_2z": 5.029680083574253e-06,
        "omega_0": 0.018072697033559036,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.576069326307387e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.2232048661298123e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008458967387459104
        }
    },
    "SXS:BBH:2500": {
        "q": 1.0000000037572827,
        "chi_1z": 0.2499989735066827,
        "chi_2z": 0.24999901522991286,
        "omega_0": 0.015238248513857326,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00034327992223370796
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.7019556950058643e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007187524172594939
        }
    },
    "SXS:BBH:2501": {
        "q": 2.0000079176402994,
        "chi_1z": 0.24999209773523223,
        "chi_2z": 0.25000013427845486,
        "omega_0": 0.015987328402611706,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00040114532211887877
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.206264979298105e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00031434588777357053
        }
    },
    "SXS:BBH:2502": {
        "q": 3.000013433680339,
        "chi_1z": 0.24999429390598762,
        "chi_2z": 0.24998789743620084,
        "omega_0": 0.01747597558951288,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006186170692720205
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00033026741876551746
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00012869205439069997
        }
    },
    "SXS:BBH:2503": {
        "q": 4.0000023492448324,
        "chi_1z": 0.25000915387813394,
        "chi_2z": 0.24999924942124502,
        "omega_0": 0.019006751747860862,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004975714504733553
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005589024772215678
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 7.510239526398177e-05
        }
    },
    "SXS:BBH:2504": {
        "q": 4.999889146907159,
        "chi_1z": 0.2500110500166353,
        "chi_2z": 0.24997222029328045,
        "omega_0": 0.020641191265229907,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00037641532600141137
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004973344718062211
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00010580493502487798
        }
    },
    "SXS:BBH:2505": {
        "q": 1.0000000102004312,
        "chi_1z": 0.4999870466081244,
        "chi_2z": 0.49998709901494065,
        "omega_0": 0.015842217382796935,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00016166028359110296
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002066408296772515
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00033144944333574067
        }
    },
    "SXS:BBH:2506": {
        "q": 1.9999966243398457,
        "chi_1z": 0.49998875587430375,
        "chi_2z": 0.4999807898222752,
        "omega_0": 0.016859943292739075,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012067390799086475
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.060491349752951e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0003612606502942928
        }
    },
    "SXS:BBH:2507": {
        "q": 2.999954218137866,
        "chi_1z": 0.4999892372381311,
        "chi_2z": 0.4999442343406103,
        "omega_0": 0.01991952047348328,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015896792003045057
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014183482669671843
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009062732992588529
        }
    },
    "SXS:BBH:2508": {
        "q": 4.999783826428667,
        "chi_1z": 0.5000140947035503,
        "chi_2z": 0.49992758820337246,
        "omega_0": 0.023077157691693082,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002243812891820074
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001572505276816738
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006653433685887
        }
    },
    "SXS:BBH:2509": {
        "q": 1.0000000611996265,
        "chi_1z": 0.5999734604803372,
        "chi_2z": 0.5999734893050638,
        "omega_0": 0.01612770009510026,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002763792851476765
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016761175490975777
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007513709133725177
        }
    },
    "SXS:BBH:2510": {
        "q": 1.9999867685313986,
        "chi_1z": 0.5999814097972394,
        "chi_2z": 0.5999600531842847,
        "omega_0": 0.01740993160867324,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002658352356953442
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00020765612288820012
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013224655948320674
        }
    },
    "SXS:BBH:2511": {
        "q": 2.999934799330995,
        "chi_1z": 0.5999991324435501,
        "chi_2z": 0.5999399693842806,
        "omega_0": 0.018545031465104982,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002986255040665631
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00013563159374863076
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002076854361678482
        }
    },
    "SXS:BBH:2512": {
        "q": 1.0000000140810625,
        "chi_1z": 0.6999517568875131,
        "chi_2z": 0.699951822115501,
        "omega_0": 0.016612236004192812,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003647398983280814
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002780071971297815
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016683824574689199
        }
    },
    "SXS:BBH:2514": {
        "q": 8.000458937846599,
        "chi_1z": 0.5998446242650531,
        "chi_2z": 0.5997997469876969,
        "omega_0": 0.021080634135729217,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.773298789717e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005868757177650563
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005612391779481474
        }
    },
    "SXS:BBH:2515": {
        "q": 9.999013985144016,
        "chi_1z": 0.799968723173465,
        "chi_2z": 0.4998407009876318,
        "omega_0": 0.025614205829233003,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0018049905736955418
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006096597733452613
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019719307596878233
        }
    },
    "SXS:BBH:2516": {
        "q": 19.996283628748095,
        "chi_1z": 5.039070347577519e-05,
        "chi_2z": -0.00010284996176452032,
        "omega_0": 0.02441795263879198,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.049570448331878e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.449145359464168e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005609862623832118
        }
    },
    "SXS:BBH:2569": {
        "q": 2.9993907293125344,
        "chi_1z": -0.8499194283161957,
        "chi_2z": -0.8494665200368309,
        "omega_0": 0.013468051587168116,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001099452368517051
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011921055204011655
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016034334888688218
        }
    },
    "SXS:BBH:2642": {
        "q": 7.9982593608668076,
        "chi_1z": -0.8000762185589811,
        "chi_2z": 0.7996044527321806,
        "omega_0": 0.016075091215015776,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010208509319498127
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003077189853933904
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007878203168597553
        }
    },
    "SXS:BBH:2643": {
        "q": 7.999043409988326,
        "chi_1z": -0.8002783632861722,
        "chi_2z": -4.782994053209867e-05,
        "omega_0": 0.016094466516927895,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0011080773936364974
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006125182854143096
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012744997891400711
        }
    },
    "SXS:BBH:2656": {
        "q": 7.99832999230664,
        "chi_1z": -0.7999025296884157,
        "chi_2z": -0.7992239047874201,
        "omega_0": 0.015675436563071538,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012518793379445725
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003786856682926887
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0021614546244661526
        }
    },
    "SXS:BBH:2668": {
        "q": 7.999314287808997,
        "chi_1z": -7.19242493263192e-05,
        "chi_2z": -0.39993880843494445,
        "omega_0": 0.01705819148974209,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000554370280132388
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012885648673732764
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009950366497152308
        }
    },
    "SXS:BBH:2669": {
        "q": 7.99626909991219,
        "chi_1z": 0.4001256674343576,
        "chi_2z": -0.7991332913108429,
        "omega_0": 0.01762881326309081,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0025920643286710954
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005130856669292028
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005489386431178911
        }
    },
    "SXS:BBH:2670": {
        "q": 7.999088532329842,
        "chi_1z": 0.800068222452462,
        "chi_2z": -0.4000042621661822,
        "omega_0": 0.01844276682537582,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0015318877393825092
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010564460280436672
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.007026864695342527
        }
    },
    "SXS:BBH:2677": {
        "q": 7.997159427267878,
        "chi_1z": 0.4001200201771556,
        "chi_2z": 0.7994745744691473,
        "omega_0": 0.017814888760817264,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006657721851146547
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.002124942436775412
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001222965005407417
        }
    },
    "SXS:BBH:2678": {
        "q": 7.9984904514611666,
        "chi_1z": -0.80020139030611,
        "chi_2z": -0.39994740668829404,
        "omega_0": 0.015954540218628094,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001103347350242978
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005238098860835816
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001619704341097039
        }
    },
    "SXS:BBH:2680": {
        "q": 7.999022202644082,
        "chi_1z": 0.40010317915660754,
        "chi_2z": -1.3534591321988199e-05,
        "omega_0": 0.017766447736417636,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000352786376429326
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.765978425726793e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00042475907771533095
        }
    },
    "SXS:BBH:2696": {
        "q": 7.995820265529772,
        "chi_1z": 0.800256724943656,
        "chi_2z": -0.7991706061250866,
        "omega_0": 0.01836974051426214,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0036121344551344192
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0018841233614488306
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.012021190179052121
        }
    },
    "SXS:BBH:2700": {
        "q": 7.999400911414871,
        "chi_1z": 0.8000393914367523,
        "chi_2z": -3.192910351510291e-05,
        "omega_0": 0.018506137946567205,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003798299185624465
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006824168526502472
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0034011073705041417
        }
    },
    "SXS:BBH:2701": {
        "q": 7.9962239519686165,
        "chi_1z": -2.9158332796627534e-05,
        "chi_2z": -0.7992896789783991,
        "omega_0": 0.016987390376406564,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0025126872930785193
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003227677871151524
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015787813946285256
        }
    },
    "SXS:BBH:2706": {
        "q": 7.998231029407677,
        "chi_1z": 2.469285986889763e-05,
        "chi_2z": 0.7995956765787339,
        "omega_0": 0.01715880227723921,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005838465500770385
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000631357955564682
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00032065708903306067
        }
    },
    "SXS:BBH:2707": {
        "q": 8.000149200385618,
        "chi_1z": -1.9191127179912824e-05,
        "chi_2z": 8.056836355224296e-05,
        "omega_0": 0.017110501521136988,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.3097934528234525e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.5641799651809905e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000621810539817691
        }
    },
    "SXS:BBH:2742": {
        "q": 7.998060253258684,
        "chi_1z": -0.39995942577823956,
        "chi_2z": -0.799147642967253,
        "omega_0": 0.016419653989406334,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0019741044366327065
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000809991368529217
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0019596666845913546
        }
    },
    "SXS:BBH:2755": {
        "q": 7.998967097422137,
        "chi_1z": -7.765485839782098e-05,
        "chi_2z": 0.3999244436134278,
        "omega_0": 0.017157669921812686,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00021698321355623218
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012094036788357077
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004894634930568964
        }
    },
    "SXS:BBH:2757": {
        "q": 7.998053088302761,
        "chi_1z": -0.4000224946723447,
        "chi_2z": 0.7995801859886208,
        "omega_0": 0.016582716000877927,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009185443353286749
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00045008039437688385
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006202645519401973
        }
    },
    "SXS:BBH:2785": {
        "q": 7.999543431245098,
        "chi_1z": -0.4000245500025658,
        "chi_2z": 4.764966504148901e-05,
        "omega_0": 0.01650906245698151,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010915726453450958
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000830484121430497
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008509908289829893
        }
    },
    "SXS:BBH:2786": {
        "q": 8.00158074965847,
        "chi_1z": 0.7995764234284553,
        "chi_2z": 0.40001896083847976,
        "omega_0": 0.01857287178773922,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0006641143077849021
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006785434610426799
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016528427778846888
        }
    },
    "SXS:BBH:2810": {
        "q": 8.00037103366929,
        "chi_1z": -0.7998360079417267,
        "chi_2z": 0.3999242767262631,
        "omega_0": 0.016129296658581045,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009533161496162457
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00043142615683888774
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007395830517602509
        }
    },
    "SXS:BBH:3122": {
        "q": 4.498793160243124,
        "chi_1z": -0.8000466595708707,
        "chi_2z": -0.7994380673938114,
        "omega_0": 0.013868832001248456,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002262094015107463
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00018162974826296807
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0020113646611235048
        }
    },
    "SXS:BBH:3127": {
        "q": 4.498970643328522,
        "chi_1z": 5.0683416221814944e-05,
        "chi_2z": -0.7994533447666438,
        "omega_0": 0.014677318210134927,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0015634151630605775
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004612622918248599
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00198243182795399
        }
    },
    "SXS:BBH:3128": {
        "q": 4.500674193351593,
        "chi_1z": 0.7998540413279904,
        "chi_2z": -7.153262830250898e-05,
        "omega_0": 0.015441131735492395,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0010213719933231946
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004527167535877119
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.008422144085044159
        }
    },
    "SXS:BBH:3129": {
        "q": 4.4998223902132555,
        "chi_1z": 0.7998269315162195,
        "chi_2z": -0.7995151920521222,
        "omega_0": 0.015824245976825507,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0023187730647671323
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006465669964031973
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00811047956117017
        }
    },
    "SXS:BBH:3130": {
        "q": 4.4993805916844,
        "chi_1z": -0.7997249727397595,
        "chi_2z": 0.7994953747699869,
        "omega_0": 0.014377192969132062,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005413680534512855
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.635427660375061e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00048526653376279594
        }
    },
    "SXS:BBH:3136": {
        "q": 4.4987596858883085,
        "chi_1z": 0.7999560116840461,
        "chi_2z": 0.7996064010936905,
        "omega_0": 0.016110149039819846,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001480211719152691
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0009329301646650023
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.004048506758928538
        }
    },
    "SXS:BBH:3143": {
        "q": 4.500006006591743,
        "chi_1z": -0.8001007930789975,
        "chi_2z": -5.147109059050885e-05,
        "omega_0": 0.014012953897277282,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00034257262740433614
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004565303114631991
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009287070729020463
        }
    },
    "SXS:BBH:3144": {
        "q": 4.499621846563142,
        "chi_1z": 2.9715550036843704e-05,
        "chi_2z": 1.6474344378490387e-05,
        "omega_0": 0.01504703459585652,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.0589221622598934e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.8581990238852875e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008008081062483852
        }
    },
    "SXS:BBH:3152": {
        "q": 4.498577278959791,
        "chi_1z": -5.331415923354133e-05,
        "chi_2z": 0.7997333279677302,
        "omega_0": 0.01516695046974534,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009101964544900865
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002478450466366633
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002820002052686954
        }
    },
    "SXS:BBH:3518": {
        "q": 1.0000001184409542,
        "chi_1z": -0.7998834701972688,
        "chi_2z": -0.7998834275403731,
        "omega_0": 0.011774940911676489,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00021075617780763611
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012929420323770646
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002576493048025874
        }
    },
    "SXS:BBH:3519": {
        "q": 1.000074716998967,
        "chi_1z": 0.799856683027864,
        "chi_2z": -5.898699498869576e-06,
        "omega_0": 0.012978358704383929,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005303704285627431
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.016687435006496e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009157068398318868
        }
    },
    "SXS:BBH:3533": {
        "q": 1.0000702817293528,
        "chi_1z": -0.7998054481829696,
        "chi_2z": 3.755344330040792e-05,
        "omega_0": 0.011967443056229493,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00019970911551425718
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.40823102852983e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001730410227196777
        }
    },
    "SXS:BBH:3534": {
        "q": 1.0000029755118256,
        "chi_1z": 0.799828202792788,
        "chi_2z": -0.7999026856426275,
        "omega_0": 0.012423149057904597,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00020133738436567405
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.29870440792546e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012151645893925256
        }
    },
    "SXS:BBH:3553": {
        "q": 1.0000625281972981,
        "chi_1z": 0.799849250061846,
        "chi_2z": 0.39994422634446114,
        "omega_0": 0.012897878597872907,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0007063218331955223
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00024673172602462934
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004988716678699934
        }
    },
    "SXS:BBH:3555": {
        "q": 1.0000041747003359,
        "chi_1z": -0.39996115764952245,
        "chi_2z": 2.3937170423156752e-05,
        "omega_0": 0.012342059526599941,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010853936358046212
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.724040877938766e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015856734296615382
        }
    },
    "SXS:BBH:3578": {
        "q": 1.0000656321661983,
        "chi_1z": -0.7998095238002689,
        "chi_2z": 0.4000317935247839,
        "omega_0": 0.012735683665150403,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001549835366746466
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012929331760691554
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015828828192498978
        }
    },
    "SXS:BBH:3582": {
        "q": 1.0000650257184727,
        "chi_1z": -0.799804419758052,
        "chi_2z": -0.3999534038896758,
        "omega_0": 0.012414267971593188,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018680413466387602
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011198042636939576
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0023876537705587175
        }
    },
    "SXS:BBH:3584": {
        "q": 1.000005049552774,
        "chi_1z": 0.40000413637103616,
        "chi_2z": 1.8001542821206098e-05,
        "omega_0": 0.012554252152744241,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00031518495447768746
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000106763861419501
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001052577104038166
        }
    },
    "SXS:BBH:3601": {
        "q": 1.0000688924197658,
        "chi_1z": 0.7998470966577863,
        "chi_2z": -0.39999959788464073,
        "omega_0": 0.012676987707854024,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004836613897098996
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002485464948815963
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016162503071280865
        }
    },
    "SXS:BBH:3617": {
        "q": 1.0000000921882035,
        "chi_1z": 3.6169268395502375e-05,
        "chi_2z": 3.58394724241269e-05,
        "omega_0": 0.012269352099749073,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.667801468605237e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.549676080116804e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013115214083340154
        }
    },
    "SXS:BBH:3619": {
        "q": 5.000307275688211,
        "chi_1z": 2.4928526444539652e-06,
        "chi_2z": 6.575236634019233e-05,
        "omega_0": 0.015974425784892034,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.909671212927069e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.059637880025278e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006654361961963007
        }
    },
    "SXS:BBH:3622": {
        "q": 8.00147533019369,
        "chi_1z": -2.150084714905179e-05,
        "chi_2z": 7.509388351648817e-05,
        "omega_0": 0.01971279295059719,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.1368624796044315e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.800124834012596e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000785007001858351
        }
    },
    "SXS:BBH:3623": {
        "q": 8.001488602398856,
        "chi_1z": -0.49982121161708754,
        "chi_2z": 7.418920153685236e-05,
        "omega_0": 0.021311055979317244,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.001113368159357253
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000873981540595703
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001065719346759142
        }
    },
    "SXS:BBH:3624": {
        "q": 1.0000000749954934,
        "chi_1z": 1.263450919022523e-05,
        "chi_2z": 1.2387870781978394e-05,
        "omega_0": 0.012347683992149583,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.182643745049731e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.419761021234869e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012568126141356828
        }
    },
    "SXS:BBH:3625": {
        "q": 1.00000013519656,
        "chi_1z": -0.7997336114415842,
        "chi_2z": -0.7997337787505401,
        "omega_0": 0.01614013544026467,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012856124267301983
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.409472061083779e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0023716363947897667
        }
    },
    "SXS:BBH:3626": {
        "q": 1.000000243085951,
        "chi_1z": -0.9490908106772713,
        "chi_2z": -0.9490909454344123,
        "omega_0": 0.016921274548801504,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013395588409748083
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.865652936556167e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013625171221923749
        }
    },
    "SXS:BBH:3627": {
        "q": 1.0000000531303095,
        "chi_1z": 0.9496123464780516,
        "chi_2z": 0.94961222253738,
        "omega_0": 0.015658649058853932,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013318350181263927
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0010572103615150708
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.01127584794415637
        }
    },
    "SXS:BBH:3628": {
        "q": 1.0000000957862725,
        "chi_1z": 0.9695248223471985,
        "chi_2z": 0.9695251039700001,
        "omega_0": 0.015850597657335708,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013204157949523454
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0011300143345780445
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.012648067047270506
        }
    },
    "SXS:BBH:3629": {
        "q": 1.0000000633069763,
        "chi_1z": -0.8995056429892403,
        "chi_2z": -0.8995056709555803,
        "omega_0": 0.018552893208935516,
        "SEOBNRv5EHM": {
            "max_mm_22": 7.591039091892071e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.85636782053567e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0021582678730508453
        }
    },
    "SXS:BBH:3630": {
        "q": 6.000520906220441,
        "chi_1z": -5.9087959728083516e-05,
        "chi_2z": 2.4572411275675488e-05,
        "omega_0": 0.02040960040531617,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.2617923176835326e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.0470978347498772e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006922510679112648
        }
    },
    "SXS:BBH:3631": {
        "q": 3.9996746689276574,
        "chi_1z": 5.087564226443693e-05,
        "chi_2z": 3.323760432983658e-05,
        "omega_0": 0.02117656071037373,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.673933470335847e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.7869461726059974e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009444572344858848
        }
    },
    "SXS:BBH:3632": {
        "q": 1.0000002097886227,
        "chi_1z": 0.00011353301182773394,
        "chi_2z": 0.00011361350727002077,
        "omega_0": 0.023973246447769422,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.3942961858702816e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.886129970516073e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014949449705328188
        }
    },
    "SXS:BBH:3633": {
        "q": 1.0000000113960352,
        "chi_1z": 0.00011440156525382792,
        "chi_2z": 0.00011422595265329513,
        "omega_0": 0.02393909101029152,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.81679334816387e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.399889127371104e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014954825358745039
        }
    },
    "SXS:BBH:3634": {
        "q": 1.0000001579739015,
        "chi_1z": 2.605303941364185e-06,
        "chi_2z": -2.3037961107600435e-06,
        "omega_0": 0.023409934945076056,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.456704779847275e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.839179213833589e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011856263781334642
        }
    },
    "SXS:BBH:3702": {
        "q": 1.4287134114999531,
        "chi_1z": -0.010343849332615793,
        "chi_2z": -0.010065947615277784,
        "omega_0": 0.029844293164924793,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.5963785914305824e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.1688672385252765e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001534306108143979
        }
    },
    "SXS:BBH:3706": {
        "q": 1.408465937160409,
        "chi_1z": 0.019873600134056056,
        "chi_2z": 6.59381482440017e-05,
        "omega_0": 0.017330981253488125,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.1626455154178927e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.1559520669178767e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010397094236830329
        }
    },
    "SXS:BBH:3707": {
        "q": 1.7856678612947599,
        "chi_1z": 0.22987077828835278,
        "chi_2z": 0.04008474037657703,
        "omega_0": 0.015739440400408783,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.968420313322124e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.536584250269264e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000670198349468687
        }
    },
    "SXS:BBH:3708": {
        "q": 1.6129688072273416,
        "chi_1z": 0.17985769745771601,
        "chi_2z": 0.05009430183591182,
        "omega_0": 0.014661111458715171,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.293470266396152e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014073981118289947
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009481841931162638
        }
    },
    "SXS:BBH:3864": {
        "q": 1.0000000002293405,
        "chi_1z": -1.077051519338415e-05,
        "chi_2z": -1.0505064982534268e-05,
        "omega_0": 0.016541292917844796,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.2019798753799584e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.5592557998453955e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013414086463848784
        }
    },
    "SXS:BBH:3865": {
        "q": 2.9999859107316214,
        "chi_1z": -0.499852852343164,
        "chi_2z": -0.4997835247478911,
        "omega_0": 0.01822358479712052,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.3242597852710674e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002327935347646859
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011972291674670066
        }
    },
    "SXS:BBH:3891": {
        "q": 1.3297117261392248,
        "chi_1z": -0.7753660326364514,
        "chi_2z": -0.7998331116709453,
        "omega_0": 0.010407654967978837,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00022367510597076645
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002307677480947179
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002007453727639219
        }
    },
    "SXS:BBH:3892": {
        "q": 2.365447961421718,
        "chi_1z": -0.7999962119880212,
        "chi_2z": -0.11604265032996455,
        "omega_0": 0.010943938323362252,
        "SEOBNRv5EHM": {
            "max_mm_22": 3.857706233822977e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003374473352905083
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008584856998672397
        }
    },
    "SXS:BBH:3893": {
        "q": 1.4501780592203737,
        "chi_1z": 0.6975289249425456,
        "chi_2z": 0.7877789985762974,
        "omega_0": 0.011135419819229582,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000580473692482375
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000798856007019344
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0021819088388516095
        }
    },
    "SXS:BBH:3894": {
        "q": 1.2820279043167484,
        "chi_1z": 0.7239658385639257,
        "chi_2z": -0.7998007674705617,
        "omega_0": 0.010675631883417445,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00019274262384882945
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010854915640734486
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018533022390767595
        }
    },
    "SXS:BBH:3895": {
        "q": 1.000000047965626,
        "chi_1z": -0.7998469861054428,
        "chi_2z": -0.7998470160573196,
        "omega_0": 0.010339107737968672,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00022101943018437709
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011049147674913051
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002451324045933956
        }
    },
    "SXS:BBH:3896": {
        "q": 1.0000001721961393,
        "chi_1z": -0.7998443815517974,
        "chi_2z": 0.7999083302276631,
        "omega_0": 0.010578144928978376,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00013285450267774834
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.3224710814037124e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00125906469022119
        }
    },
    "SXS:BBH:3897": {
        "q": 1.0000000315366957,
        "chi_1z": 0.7998990296778828,
        "chi_2z": 0.7998989882328621,
        "omega_0": 0.0111351936816115,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008296551787291273
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000855888058452936
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.005579513294024729
        }
    },
    "SXS:BBH:3898": {
        "q": 1.9726752577789572,
        "chi_1z": 0.7999826646557983,
        "chi_2z": 0.12627092435226767,
        "omega_0": 0.011374859117416272,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00032469618154296054
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004514858241344566
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008055824952882817
        }
    },
    "SXS:BBH:3899": {
        "q": 1.55031459960008,
        "chi_1z": -0.5568895526699637,
        "chi_2z": -0.7997615250420559,
        "omega_0": 0.010330098679846687,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002100392729845746
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00014626675674711542
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0018314245219793746
        }
    },
    "SXS:BBH:3900": {
        "q": 1.5482380305865395,
        "chi_1z": -0.7999282877168035,
        "chi_2z": -0.3097133312175019,
        "omega_0": 0.010347097779266392,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00018000651039129512
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011343996187374028
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001663594630766374
        }
    },
    "SXS:BBH:3902": {
        "q": 1.385779633975129,
        "chi_1z": -0.581435441644964,
        "chi_2z": 0.7998751082792396,
        "omega_0": 0.010642821411580584,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00015695617714939214
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001323409972103784
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009184895295454298
        }
    },
    "SXS:BBH:3903": {
        "q": 3.165697790063231,
        "chi_1z": 0.560534738593113,
        "chi_2z": -0.19408920288200235,
        "omega_0": 0.012060734998257503,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00037716613621685546
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 6.647782200408514e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004964014703406905
        }
    },
    "SXS:BBH:3904": {
        "q": 2.901125218360812,
        "chi_1z": -0.5602950362651219,
        "chi_2z": 0.29733284666494525,
        "omega_0": 0.011287718833721655,
        "SEOBNRv5EHM": {
            "max_mm_22": 8.118101461074279e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012625621768247441
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007146010493914723
        }
    },
    "SXS:BBH:3905": {
        "q": 3.093011108098147,
        "chi_1z": 0.3526359509302445,
        "chi_2z": -0.40063678256438673,
        "omega_0": 0.011826374986248401,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001422696959449965
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00012909570154351346
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00031267509620125367
        }
    },
    "SXS:BBH:3906": {
        "q": 3.722098592814055,
        "chi_1z": 0.42734283148579055,
        "chi_2z": -0.03352017906852237,
        "omega_0": 0.012543367440813986,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003450326529431669
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016417085822129085
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002726461760623744
        }
    },
    "SXS:BBH:3907": {
        "q": 1.2545542006797505,
        "chi_1z": -0.7999266347244817,
        "chi_2z": 0.511738826567518,
        "omega_0": 0.010715119654545446,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00031630780555214066
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.543038465613773e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001081250217337737
        }
    },
    "SXS:BBH:3908": {
        "q": 1.5933656336361273,
        "chi_1z": -0.3276235114804016,
        "chi_2z": 0.747404461842022,
        "omega_0": 0.010792349745348592,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00029538440581444725
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.909223058233383e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006901085512415195
        }
    },
    "SXS:BBH:3909": {
        "q": 3.46468614447841,
        "chi_1z": 0.29985371632554025,
        "chi_2z": -0.17174649858805727,
        "omega_0": 0.012073273460191812,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.021724639046713e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004990034592060599
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0001887307058938692
        }
    },
    "SXS:BBH:3910": {
        "q": 1.245609285804538,
        "chi_1z": 0.4121094600120964,
        "chi_2z": 0.7593852011346515,
        "omega_0": 0.01110673374724712,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000276925786018678
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00036957416759286765
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007797259690629499
        }
    },
    "SXS:BBH:3911": {
        "q": 1.659928384471165,
        "chi_1z": 0.1990438622659499,
        "chi_2z": -0.6965358734712864,
        "omega_0": 0.01096876673295168,
        "SEOBNRv5EHM": {
            "max_mm_22": 5.422485142769773e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.8356786996772705e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015920573284865513
        }
    },
    "SXS:BBH:3912": {
        "q": 1.0000511500733897,
        "chi_1z": -0.793471467083169,
        "chi_2z": -0.4706455300745497,
        "omega_0": 0.010192885762216553,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0001971533209088605
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010909563745231665
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0023250965896901565
        }
    },
    "SXS:BBH:3913": {
        "q": 1.28284689774704,
        "chi_1z": 0.009800088703612998,
        "chi_2z": 0.7999027165451013,
        "omega_0": 0.010757227899580814,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00024552845330372275
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00016513097706971624
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0002667830463332077
        }
    },
    "SXS:BBH:3914": {
        "q": 2.2076533911752807,
        "chi_1z": -0.47429206113003514,
        "chi_2z": -0.3891087228390901,
        "omega_0": 0.010812036760827589,
        "SEOBNRv5EHM": {
            "max_mm_22": 6.478730046755032e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.960568553746274e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001229343916465897
        }
    },
    "SXS:BBH:3915": {
        "q": 1.0000445591216645,
        "chi_1z": 0.7790850905036131,
        "chi_2z": 0.5335980330037263,
        "omega_0": 0.010961683461774013,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00041544838881801827
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00032780213869432195
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000627048063316149
        }
    },
    "SXS:BBH:3916": {
        "q": 1.1583332155777453,
        "chi_1z": 0.7998795386311125,
        "chi_2z": 0.028593941550128787,
        "omega_0": 0.010772923397577051,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.000571058355181564
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00010192769279759872
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007914336613419337
        }
    },
    "SXS:BBH:3917": {
        "q": 1.0000026430623454,
        "chi_1z": 0.6823393399515985,
        "chi_2z": 0.6676107488283568,
        "omega_0": 0.010898239364315035,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002918357738352917
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0003468093182729115
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001301007882387295
        }
    },
    "SXS:BBH:3918": {
        "q": 1.032115737345739,
        "chi_1z": 0.22331658768062146,
        "chi_2z": -0.7837090221263121,
        "omega_0": 0.01065004292973103,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010635127355596019
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 8.490319876419683e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009244050778779433
        }
    },
    "SXS:BBH:3919": {
        "q": 1.0000434462949097,
        "chi_1z": -0.7546144631622166,
        "chi_2z": 0.34288265032604653,
        "omega_0": 0.010691492433187226,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012062080737240688
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.677821565479139e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015280789138389927
        }
    },
    "SXS:BBH:3920": {
        "q": 1.0000483194919036,
        "chi_1z": -0.768602698884832,
        "chi_2z": -0.19966666661996219,
        "omega_0": 0.01028078810913713,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00016208049866084373
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.134560151966785e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016524541791606007
        }
    },
    "SXS:BBH:3921": {
        "q": 1.000065459411892,
        "chi_1z": 0.7526566392170383,
        "chi_2z": 0.08790537822884739,
        "omega_0": 0.010823600357903182,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005702692957068045
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.459511893517014e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000709363488521686
        }
    },
    "SXS:BBH:3922": {
        "q": 1.0000269372244974,
        "chi_1z": 0.6965727279587891,
        "chi_2z": -0.41986627981976066,
        "omega_0": 0.010906197535584259,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003505159821163284
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015249921014293122
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001456683267687442
        }
    },
    "SXS:BBH:3923": {
        "q": 1.0000380265414395,
        "chi_1z": 0.7266390310733994,
        "chi_2z": 0.1355535072445972,
        "omega_0": 0.010830566853698192,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005080144735051251
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011607580929196004
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006100143162076632
        }
    },
    "SXS:BBH:3924": {
        "q": 1.9808300843421351,
        "chi_1z": 0.2459451001614424,
        "chi_2z": 0.07860287576814712,
        "omega_0": 0.011106976287380766,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00017851744089514288
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00011218747762764547
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0005172879442292277
        }
    },
    "SXS:BBH:3925": {
        "q": 1.3256309386994403,
        "chi_1z": -0.09505168463821713,
        "chi_2z": 0.5543433582787751,
        "omega_0": 0.010824137841562997,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003623712772204968
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0001008516443421481
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006638672544920787
        }
    },
    "SXS:BBH:3926": {
        "q": 1.00000340186302,
        "chi_1z": 0.45895306902350347,
        "chi_2z": -0.31960223242518476,
        "omega_0": 0.010533548747337309,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00017327879531781054
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.234322092788183e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013179098257993793
        }
    },
    "SXS:BBH:3927": {
        "q": 1.0000068715291484,
        "chi_1z": 0.5066123550679642,
        "chi_2z": 0.28796405613819254,
        "omega_0": 0.011058213494734253,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00030653537371638784
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015344622374591221
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0004532840384618986
        }
    },
    "SXS:BBH:3928": {
        "q": 1.2790863660666587,
        "chi_1z": 0.2927524601426489,
        "chi_2z": -0.07407161247081273,
        "omega_0": 0.01069588350009494,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00010077205482206253
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00015931373144029148
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011664409900846717
        }
    },
    "SXS:BBH:3929": {
        "q": 1.0000005325859807,
        "chi_1z": -0.2439461543373591,
        "chi_2z": -0.10168696378570886,
        "omega_0": 0.010450099286533792,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00012214984215608293
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 7.746967282840078e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0014884423267913505
        }
    },
    "SXS:BBH:3976": {
        "q": 1.0000001456952485,
        "chi_1z": -0.9494922211680488,
        "chi_2z": -0.9494931581636363,
        "omega_0": 0.012874755215866458,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002852419475134482
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.406295732139469e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.002340434208912723
        }
    },
    "SXS:BBH:3977": {
        "q": 1.0000073290340343,
        "chi_1z": -0.9494725042631289,
        "chi_2z": 0.9495576863706172,
        "omega_0": 0.014633981552177102,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002186026167709798
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.056888073295962e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0010840384583085116
        }
    },
    "SXS:BBH:3978": {
        "q": 1.0000004725595202,
        "chi_1z": 0.9496145793852785,
        "chi_2z": 0.949615025001397,
        "omega_0": 0.01692946965218587,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013867539038852073
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0012074205671790406
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.011043296383157597
        }
    },
    "SXS:BBH:3979": {
        "q": 1.3047924430638185,
        "chi_1z": 0.6934785006745602,
        "chi_2z": 0.9495874792524316,
        "omega_0": 0.01666570562630651,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009107557085811235
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000559187784121673
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.004875683504299899
        }
    },
    "SXS:BBH:3980": {
        "q": 1.0528625086016994,
        "chi_1z": 0.6939057928327267,
        "chi_2z": 0.4107642460024004,
        "omega_0": 0.015642476590825887,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003222756725597131
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023313323927842688
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00046022767016518085
        }
    },
    "SXS:BBH:3981": {
        "q": 2.000112390982193,
        "chi_1z": -0.12041641631545955,
        "chi_2z": -0.6546705048006914,
        "omega_0": 0.014455549893687285,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.221048237649459e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.3481331021701912e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0015136763140027876
        }
    },
    "SXS:BBH:3982": {
        "q": 1.0000442671184933,
        "chi_1z": 0.7156207324818856,
        "chi_2z": -0.17968053999743575,
        "omega_0": 0.01439310057910057,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003884353622846115
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 3.2331931558049476e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012238562791733187
        }
    },
    "SXS:BBH:3983": {
        "q": 1.7758460314221862,
        "chi_1z": -0.9498062357549539,
        "chi_2z": -0.7050539704084079,
        "omega_0": 0.013154063091121833,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0002812992969178918
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00042831976865409516
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016619943061499942
        }
    },
    "SXS:BBH:3984": {
        "q": 1.4999984786560454,
        "chi_1z": 1.222143936634902e-06,
        "chi_2z": 1.6582349628717543e-06,
        "omega_0": 0.012239101434804308,
        "SEOBNRv5EHM": {
            "max_mm_22": 1.3924079231397712e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 1.937734855450568e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001137895302532943
        }
    },
    "SXS:BBH:4029": {
        "q": 1.0000020309342186,
        "chi_1z": -0.9496584457638473,
        "chi_2z": 0.9497319083499193,
        "omega_0": 0.012180741973439801,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00024880974058372196
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 5.282915768434204e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0012432139279935361
        }
    },
    "SXS:BBH:4066": {
        "q": 1.0000095944971321,
        "chi_1z": 0.9497246087259495,
        "chi_2z": -0.9496628340229137,
        "omega_0": 0.012193871516628334,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00040050589922469015
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 4.78178773902771e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001233885176415206
        }
    },
    "SXS:BBH:4072": {
        "q": 1.000000070992277,
        "chi_1z": -0.9496592494587103,
        "chi_2z": -0.9496592522655974,
        "omega_0": 0.011069506608487665,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0003393658029682278
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 9.108645509203761e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017513496125252104
        }
    },
    "SXS:BBH:4073": {
        "q": 1.999748783767759,
        "chi_1z": 0.8999124964255952,
        "chi_2z": 0.8996613456896232,
        "omega_0": 0.013548842027281802,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012804723070752866
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0019624606793868793
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.005393440672429639
        }
    },
    "SXS:BBH:4078": {
        "q": 1.999751955335687,
        "chi_1z": 0.8998800464758713,
        "chi_2z": -0.899537932440083,
        "omega_0": 0.01285463579100426,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008140344826321755
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0009228714860104459
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016628748559108786
        }
    },
    "SXS:BBH:4115": {
        "q": 1.9997823733517879,
        "chi_1z": -0.8998597111755819,
        "chi_2z": 0.8997010369525376,
        "omega_0": 0.012231742224344125,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008510933473011573
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002802569964001078
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.00045820850402134017
        }
    },
    "SXS:BBH:4120": {
        "q": 1.9997537183551712,
        "chi_1z": -0.899847812760232,
        "chi_2z": -0.8995615258279063,
        "omega_0": 0.011896041088082092,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00019908612177388374
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002767978935734883
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0017270791851695666
        }
    },
    "SXS:BBH:4121": {
        "q": 4.00021307352659,
        "chi_1z": 0.8999010642538693,
        "chi_2z": 0.49994779261100675,
        "omega_0": 0.015172426814079277,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.011740012420422552
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0022793770251328116
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.009437482266188901
        }
    },
    "SXS:BBH:4123": {
        "q": 4.000085656112573,
        "chi_1z": 0.8998992146004793,
        "chi_2z": -0.4999151184853294,
        "omega_0": 0.014977391694856622,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.007866569346594021
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0021692880801246206
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.013200635000902072
        }
    },
    "SXS:BBH:4161": {
        "q": 4.000083626556122,
        "chi_1z": -0.8999161354178151,
        "chi_2z": 0.4999632302527149,
        "omega_0": 0.013527779849739316,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0005150053461758786
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00036306423510634733
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0007315481112527555
        }
    },
    "SXS:BBH:4166": {
        "q": 4.000088578800203,
        "chi_1z": -0.8998929057920736,
        "chi_2z": -0.4999097095134704,
        "omega_0": 0.013396308293931241,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.00024901885000583324
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004894254429945732
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0016264149661373573
        }
    },
    "SXS:BBH:4189": {
        "q": 6.000330306996,
        "chi_1z": -0.8999044253474687,
        "chi_2z": -5.720170116354649e-06,
        "omega_0": 0.014187743962843157,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008318154509152631
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005277916106609659
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0011109546606186127
        }
    },
    "SXS:BBH:4213": {
        "q": 8.000303860913759,
        "chi_1z": -0.8998859076075234,
        "chi_2z": -8.822871624417692e-06,
        "omega_0": 0.01563729397221861,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0012193615069396868
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0007491176788141374
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013258740982549089
        }
    },
    "SXS:BBH:4235": {
        "q": 10.00035108246654,
        "chi_1z": -0.7999864003508668,
        "chi_2z": 1.7764880744363086e-05,
        "omega_0": 0.016335771304826007,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0013731488360789745
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0005765484752460193
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001300005489183964
        }
    },
    "SXS:BBH:4236": {
        "q": 12.00298755638908,
        "chi_1z": 0.4998673604024386,
        "chi_2z": 9.837242304429191e-05,
        "omega_0": 0.01931979719227631,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0009760878750395552
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.00023828307780549007
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0009247537136743977
        }
    },
    "SXS:BBH:4260": {
        "q": 12.00031339493795,
        "chi_1z": -0.49998085110230456,
        "chi_2z": 2.3998238056994547e-05,
        "omega_0": 0.0169174287655741,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0020033539940129685
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.000914337313096536
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0008233493065986641
        }
    },
    "SXS:BBH:4261": {
        "q": 15.003057545760425,
        "chi_1z": 0.4998490974236713,
        "chi_2z": 7.846713393584604e-05,
        "omega_0": 0.020685864549953935,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0008537398070923574
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004984771620896167
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001003953537986102
        }
    },
    "SXS:BBH:4284": {
        "q": 14.99766585836903,
        "chi_1z": -0.5001368125588136,
        "chi_2z": -9.009995811705474e-05,
        "omega_0": 0.01793930536081047,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.002147113541973944
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.002344635773564918
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006261970126268945
        }
    },
    "SXS:BBH:4430": {
        "q": 1.4999042804319862,
        "chi_1z": 0.5001664473223814,
        "chi_2z": -1.1427435171313543e-05,
        "omega_0": 0.017344094943484347,
        "SEOBNRv5EHM": {
            "max_mm_22": 9.554509202758243e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0004222732114057548
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0006027874485762252
        }
    },
    "SXS:BBH:4431": {
        "q": 2.9999792968388452,
        "chi_1z": -0.4999839621741206,
        "chi_2z": -0.00014256268683627296,
        "omega_0": 0.01748037582862897,
        "SEOBNRv5EHM": {
            "max_mm_22": 4.529657015428512e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0002450167989144214
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.000987043837442969
        }
    },
    "SXS:BBH:4432": {
        "q": 4.999232448409889,
        "chi_1z": -0.5001125971339989,
        "chi_2z": -1.5231859557858593e-05,
        "omega_0": 0.019620331823019872,
        "SEOBNRv5EHM": {
            "max_mm_22": 0.0004381860272832938
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 0.0006770924847218085
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.001018983119374206
        }
    },
    "SXS:BBH:4434": {
        "q": 1.00000000482695,
        "chi_1z": -3.8139878890258337e-05,
        "chi_2z": -3.810436392698765e-05,
        "omega_0": 0.017482078435130905,
        "SEOBNRv5EHM": {
            "max_mm_22": 2.9240567134714013e-05
        },
        "SEOBNRv6EHM": {
            "max_mm_22": 2.861870183334947e-05
        },
        "TEOBResumS-Dali": {
            "max_mm_22": 0.0013436483114515063
        }
    }
}
